Analytic next-to-leading-order helicity cross sections for vector-boson production at finite transverse momentum

We present a complete analytic calculation of the next-to-leading-order (NLO) QCD cross sections for the production of an electroweak vector boson ($W^\pm$, $Z/\gamma^*$) at finite transverse momentum, decomposed into the full set of helicity cross sections that determine the angular coefficients $A_0$-$A_7$ of the lepton-pair angular distribution in the Collins-Soper frame. The calculation includes the unpolarised cross section and all eight helicity projections for both neutral- and charged-current Drell-Yan production, the axial quark-triangle contributions in the $m_t\to\infty$ limit and with full top-quark-mass dependence, and closed-form expressions for all coefficient functions. The results are implemented in the DYTurbo program and validated at the level of a few times $10^{-4}$ against its numerical implementation derived from MCFM, as well as through the analytic $q_T\to0$ limit. The analytic implementation achieves a speed-up of more than five orders of magnitude with respect to the numerical code, enabling fast and numerically stable predictions for precision electroweak measurements at the LHC. The calculation was carried out with extensive use of large language models (Anthropic Claude) as autonomous agents; we document the methodology and the associated computational and token budgets.

==> anc/README.txt <==
NLO helicity cross sections of V+jet production: closed-form
coefficient functions (ancillary files of the paper)
=========================================================================

These files contain the closed-form coefficient functions of the paper.

Format
------
<sector>.txt holds one labelled expression per block, in the paper's notation;
<sector>.py holds the same content for sympy:

    from hard_qqb import C          # C: label -> sympy expression

A label "name = <TeX>" defines the symbol `name` used by other entries (for
example "fs2 = f_{s_2}" in notation.txt, "vqqbO1 = v^{q bar q}_{O_1}" in dk.txt).

Conventions
-----------
Invariants: s, t, u (partonic Mandelstam invariants), q2 (lepton-pair
virtuality), s2 = s + t + u - q2 (recoil mass squared).  Sectors written in the
chart s = 1 (where q2 = 1 + t + u - s2, or u = q2 - 1 - t on the delta(s2)
surface) say so in their header; the coefficient functions are homogeneous in
the invariants, so the general-s form follows by evaluating at (t/s, u/s, s2/s)
and restoring the degree.

Colour: Nc and CF = (Nc^2-1)/(2 Nc) are symbols; every expression is exact in Nc.
The flavour sum over the light quarks enters through nfTR = n_f T_R.

s2 structure (Eq. (10) of the paper): the coefficient functions are the
coefficients of delta(s2), [1/s2]_A+, [ln(s2/q2)/s2]_A+ and the regular
remainder, labelled C^{beta,delta}, C^{beta,1}, C^{beta,log}, C^{beta,reg}.

The Born structure functions C^{beta,(0)} are the d-dimensional contractions
(d = 4 - 2 eps).  The virtual file gives the endpoint sector before the
mass-factorisation counterterm: the soft-endpoint ratios C^{beta,delta}/C^{beta,(0)}
of the real emission (one beta-independent brace per channel, carrying
+(2 CF + Nc)/eps^2) and the one-loop virtual columns B^beta_{ab} (carrying
-(2 CF + Nc)/eps^2 times the Born).  All other files are finite.

Symbols defined here (not in a file):
  eps      dimensional regulator, d = 4 - 2 eps
  nfTR     the flavour-summed colour factor n_f T_R = n_f/2 (n_f = 5 light flavours in the paper)
  muF      factorisation scale (in fM2)
  Aslice   upper limit A of the s2 slice (in fA)
  Q2       q^2/s in the frame s = 1 (triangle_todd)
  zeta     (t - u)/(2 s) (triangle_todd)
  tau_tu   sqrt(t u)/s (triangle_todd)
  mt       top-quark mass over sqrt(s) (triangle_todd)
  mt2      top-quark mass squared (triangle_dabt)
  kA2      virtuality k_A^2 of the first gluon (triangle_todd)
  kB2      virtuality k_B^2 of the second gluon (triangle_todd)
  y        Feynman parameter (triangle_todd)
  z        Feynman parameter (triangle_todd)
  ReLi2    ReLi2(x) = Re Li_2(x), the real part of the dilogarithm on its principal branch; for x > 1, Re Li_2(x) = pi^2/3 - ln^2(x)/2 - Li_2(1/x); mpmath: re(polylog(2, x)) (dk)

Using the files
---------------
* virtual: C^{beta,delta}_{ab} = C^{beta,(0)}_{ab} x [the ratio in the file] + B^beta_{ab}
  (+ C^{beta,delta}_{q qbar,ii} of fourquark for the T_R class), followed by the
  mass-factorisation counterterm; B^beta_{ab} is the renormalised one-loop
  virtual column.  Both pieces are Laurent series in eps: keep the eps^0 term
  of the sum.
* hard_gg: the file gives the building block G^beta (beta = L1, L12), the
  collinear pieces z_A, z_B, c_01, c_23, F^beta_01, F^beta_23 (the qg and gq
  collinear subtractions of the g -> q qbar leg) and the assembled coefficient
  function of Eq. (10),
      C^{beta,reg}_gg = 4 G^beta - 2 (c_01 F_01 + c_23 F_23)
                        - 2 (F_01 + F_23)(f_{s2} - ln 2) + 2 f_{M^2} (F_01 + F_23).
* dk: the parity-odd delta(s2) term is
      sigma^delta_{i,ab} = sigma^(0)_{i,ab} [sigma^{U+L,delta}_{ab}/sigma^{U+L,(0)}_{ab}
                                             + dK_i^{ab}],  i = 3, 4,
  with dK_3, dK_4 assembled in the file from the virtual remainders v and the
  Born projections E (Larin prescription, Z5 = 1 - 2 CF alpha_s/(2 pi)).
* odd_hard, odd_cc4q: sigma_3 and sigma_4 are the symmetric and antisymmetric
  combinations of the two projections,
      sigma_3 ~ (C^{O_1}/E1 + C^{O_2}/E2)/sin(gamma_CS),
      sigma_4 ~ (C^{O_1}/E1 - C^{O_2}/E2)/cos(gamma_CS),
      E1 = (q2 - t)/(2 m), E2 = (q2 - u)/(2 m),
  with gamma_CS the Collins-Soper beam angle; chart s = 1.
* todd: sigma-hat^alpha = (Nc^2 - 1) q2 kappa C^{alpha,delta}, kappa = 16 sqrt(2) pi,
  alpha = 7, 8, 9 (the numerators of A5, A6, A7).
* triangle_even: angular-coefficient ratios of the massless dispersive
  triangle; H^alpha_{ab} = 64 b^3_{ab} R^alpha with b^3_{qqbar} = -F(s),
  b^3_{qg} = F(u), b^3_{gq} = F(t), F(X) = (X+q2)/(X-q2) (1 - q2 ln|X/q2|/(X-q2)).
* triangle_todd: the moments are built from the primitives
      J_0 (in the file), J_1(w) = R(w) = sqrt(w^2 - kappa2), kappa2 = kappa_A^2 = 4 k_A^2 m_t^2,
      J_k(w) = [w^(k-1) R(w) + (k-1) kappa2 J_{k-2}(w)]/k   (k >= 2),
      Jhat_k(w) = J_{k+2}(w) - kappa2 J_k(w);
  M_ab and R_ab are sums of these over the threshold-free segments of the
  Feynman simplex, and
      F^j_ch = sum_{o=1,2} [ (1/16pi) sum_{(a,b) in M} M_ab^(o) Pi^{j,(o)}_ch nhat^j_ab
                            - (1/32pi) sum_{(a,b) in K} R_ab^(o) Pi^{j,(o)}_ch khat^j_ab ],
      E^j_ch = [F^j_ch(mt = 0) - F^j_ch(mt)]/2,   ch = channel (q qbar, qg).
  The module triangle_todd_eval.py evaluates it:
      from triangle_todd_eval import E_todd;  E_todd(chan, s, t, u, q2, mt)
  returns E^{7,8,9}_ch (chan = 'qqb' or 'qg'; gq by the beam-swap rule below),
  with the massless moments pinch-regulated (the prescription that replaces
  J_0 at kappa_A^2 = 0).
* triangle_dabt: C^t_{qqbar,ip} = Rtt + Ltt ln[(W2 + b Lam)/(W2 - b Lam)], all
  pieces defined in the file; here W2 = s + q2 - s2 = 2 (p1+p2).q and
  Lam = sqrt(W2^2 - 4 q2 s), the Kaellen function of (s, q2, s2).

Crossings and relabellings
--------------------------
* gq channel: C^{beta}_{gq}(s,t,u,s2) = C^{beta'}_{qg}(s,u,t,s2) with
  L1 <-> L2 and L12 -> L12.
* gg: L2 is the L1 coefficient function with t <-> u and the atoms
  fst <-> fsu, flt <-> flu relabelled.
* T-odd: the gq channel follows from qg by t <-> u with the beam-swap signs
  (+1,-1,-1) for (sigma_5, sigma_6, sigma_7).
* parity-odd sector (odd_hard, odd_cc4q), with G_derived(t,u,s2) =
  sign x G_source(u,t,s2) and the atoms exchanged with t <-> u:
      C^{O_2}_{q qbar}            = - C^{O_1}_{q qbar}(u,t)
      C^{O_2}_{q qbar,ann AA}     = - C^{O_1}_{q qbar,ann AA}(u,t)
      C^{O_2}_{q qbar,ann AB}     = - C^{O_1}_{q qbar,ann AB}(u,t)
      C^{O_2}_{q qbar,int}        = - C^{O_1}_{q qbar,int}(u,t)
      C^{O_2}_{qq,dir}            = + C^{O_1}_{qq,dir}(u,t)
      C^{O_2}_{qq,int}            = + C^{O_1}_{qq,int}(u,t)
      C^{O_2}_{qq',sc BB}         = - C^{O_1}_{qq',sc AA}(u,t)
      C^{O_1}_{qq',sc BB}         = - C^{O_2}_{qq',sc AA}(u,t)
      C^{O_2}_{qq',sc BA}         = - C^{O_1}_{qq',sc AB}(u,t)
      C^{O_1}_{qq',sc BA}         = - C^{O_2}_{qq',sc AB}(u,t)
      C^{O_1}_{qq',CC int BD}     = - C^{O_2}_{qq',CC int BC}(u,t)
      C^{O_2}_{qq',CC int BD}     = - C^{O_1}_{qq',CC int BC}(u,t)
      C^{O_2}_{qq',CC qqint AD}   = + C^{O_1}_{qq',CC qqint AD}(u,t)
      C^{O_1}_{qq',CC qqint BD}   = + C^{O_2}_{qq',CC qqint AC}(u,t)
      C^{O_2}_{qq',CC qqint BD}   = + C^{O_1}_{qq',CC qqint AC}(u,t)
  the gq channel follows from qg by t <-> u with O_1 <-> O_2; odd_cc4q uses
  the atoms of odd_hard.
* four-quark classes: C^{beta}_{q qbar,i2}, C^{beta}_{q qbar,p2} and
  C^{beta}_{q qbar,22} are C^{beta'}_{q qbar,i1}, C^{beta'}_{q qbar,p1} and
  C^{beta'}_{q qbar,11} at (s,u,t,s2), with L1 <-> L2 and L12 -> L12; the L2
  entries of C_{q qbar,pp} and C_{qq',i2} are the L1 entries at (s,u,t,s2).
  In every crossing the atoms exchange with t <-> u:
  fst <-> fsu, flt <-> flu, d_t <-> d_u, d_st <-> d_su.

Class labels
------------
* four-quark: i (boson on the annihilating line), p (on the produced pair),
  1 and 2 (on the beam-1 and beam-2 quark lines of the t-channel topology).
  Every entry is a class total (both t <-> u attachment mirrors included), and
  class 12 is given in the LL/LR chirality basis of the luminosities (Eq. (33)
  of the paper).
* parity-odd (vector coupling on one quark line, axial coupling on one line):
  'ann AA' = both on the annihilating line of q qbar -> V q' qbar' (class ii),
  'ann AB' = vector on the annihilating line, axial on the produced pair
  (class ip); 'sc AA', 'sc BB' = both on the beam-1 / beam-2 line of the
  t-channel topology (classes 11, 22), 'sc AB' / 'sc BA' = vector on beam 1 and
  axial on beam 2 / the reverse (together, class 12); 'qq,dir' and 'qq,int' =
  identical-quark direct and interference terms of qq -> V qq; 'q qbar,int' =
  the same-flavour interference of q qbar -> V q qbar; in the charged-current
  classes 'CC int' (the q qbar' -> W q q' interference class) and 'CC qqint'
  (its identical-quark counterpart) the letters BC, BD, AC, AD label the two
  lines carrying the two couplings.

Files
-----
  born.txt/.py                  12 expressions  Born structure functions C^{beta,(0)}_{ab}: the bare d-dimensional contractions of the tree-level amplitudes, per channel and projection
  virtual.txt/.py               15 expressions  endpoint sector: the soft-endpoint ratios C^{beta,delta}_{ab}/C^{beta,(0)}_{ab} of the real emission and the one-loop virtual columns B^beta_{ab}, both before the mass-factorisation counterterm (README.txt)
  todd.txt/.py                   6 expressions  the six T-odd coefficient functions C^{7,8,9;delta}_{ab}, ab = q qbar, qg, on the delta(s2) surface s+t+u = q2
  triangle_even.txt/.py         12 expressions  log-free angular-coefficient ratios of the massless dispersive axial-triangle contribution, per channel
  hard_qg.txt/.py                9 expressions  q g -> V q g hard coefficient functions for beta = L1, L12, L2; the g q channel follows by t <-> u with L1 <-> L2 (README.txt)
  hard_gg.txt/.py               12 expressions  g g -> V q qbar hard coefficient functions C^{beta,reg}_{gg} for beta = L1, L12 (regular only), assembled from the building block G^beta and the collinear bridge F_01, F_23 defined in the file; L2 follows from L1 by t <-> u with the atom relabelling of README.txt
  odd_hard.txt/.py              17 expressions  the 22 parity-odd hard coefficient functions C^{O_1,reg}, C^{O_2,reg} (q qbar, qg and the nine four-quark classes), in the s = 1 chart, written with the atoms f_tu, f_lambda, f_su, f_{lambda u}, f_st, f_{lambda t} of notation plus its own W, lambda, D_a, L_{s_2} defined first
  fourquark.txt/.py             43 expressions  four-quark classes C_{q qbar,ij} and C_{qq',ij}, all projections, including the endpoint class C^{beta,delta}_{q qbar,ii}
  odd_cc4q.txt/.py               5 expressions  charged-current four-quark parity-odd coefficient functions (five columns; the other five follow by t <-> u, README.txt), s = 1 chart, atoms as in odd_hard
  dk.txt/.py                    18 expressions  per-harmonic virtual factors dK_3, dK_4 of the parity-odd projections, s = 1 chart; ReLi2 is defined in the glossary
  triangle_todd.txt/.py        110 expressions  absorptive (T-odd) axial-triangle sector with exact top mass: simplex moments and contraction coefficients
  triangle_dabt.txt/.py         10 expressions  massive-top member of the C_{q qbar,ip} bucket (D_ab with exact m_t)
  notation.txt/.py              50 expressions  the atoms and master integrals every other file is written in: the logarithmic and rational atoms, the angular constants and the angular master integrals I^{(i,j)}_k of the two propagator families
  hard_qqb.txt/.py              10 expressions  q qbar -> V g g hard coefficient functions: C^{beta,log}, C^{beta,1} (plus-distribution buckets) and C^{beta,reg}


==> anc/born.py <==
"""NLO helicity cross sections of V+jet: sector "born"
Born structure functions C^{beta,(0)}_{ab}: the bare d-dimensional contractions of the tree-level amplitudes, per channel and projection
Symbols: eps, q2, s, t, u  (conventions: README.txt)
C maps each label (paper notation) to a sympy expression."""
from sympy import Symbol, sympify
_L = {n: Symbol(n) for n in ['eps', 'q2', 's', 't', 'u']}
C = {}
C['C^{U+L,(0)}_{q\\bar q}'] = sympify('(-2*eps*t*u - 2*q2*(-q2 + t + u) - (eps - 1)*(t**2 + u**2))/(t*u)', locals=_L)
C['C^{L1,(0)}_{q\\bar q}'] = sympify('s/2', locals=_L)
C['C^{L2,(0)}_{q\\bar q}'] = sympify('s/2', locals=_L)
C['C^{L12,(0)}_{q\\bar q}'] = sympify('-eps*s/(eps - 1)', locals=_L)
C['C^{U+L,(0)}_{qg}'] = sympify('(2*eps*s*t + 2*q2*(-q2 + s + t) + (eps - 1)*(s**2 + t**2))/(s*t)', locals=_L)
C['C^{L1,(0)}_{qg}'] = sympify('-u/2', locals=_L)
C['C^{L2,(0)}_{qg}'] = sympify('u/(eps - 1)', locals=_L)
C['C^{L12,(0)}_{qg}'] = sympify('-u/(eps - 1)', locals=_L)
C['C^{U+L,(0)}_{gq}'] = sympify('(2*eps*s*u + 2*q2*(-q2 + s + u) + (eps - 1)*(s**2 + u**2))/(s*u)', locals=_L)
C['C^{L1,(0)}_{gq}'] = sympify('t/(eps - 1)', locals=_L)
C['C^{L2,(0)}_{gq}'] = sympify('-t/2', locals=_L)
C['C^{L12,(0)}_{gq}'] = sympify('-t/(eps - 1)', locals=_L)


==> anc/born.txt <==
# NLO helicity cross sections of V+jet: sector "born"
# Born structure functions C^{beta,(0)}_{ab}: the bare d-dimensional contractions of the tree-level amplitudes, per channel and projection
# Symbols: eps, q2, s, t, u  (conventions: README.txt)

[C^{U+L,(0)}_{q\bar q}]
(-2*eps*t*u - 2*q2*(-q2 + t + u) - (eps - 1)*(t**2 + u**2))/(t*u)

[C^{L1,(0)}_{q\bar q}]
s/2

[C^{L2,(0)}_{q\bar q}]
s/2

[C^{L12,(0)}_{q\bar q}]
-eps*s/(eps - 1)

[C^{U+L,(0)}_{qg}]
(2*eps*s*t + 2*q2*(-q2 + s + t) + (eps - 1)*(s**2 + t**2))/(s*t)

[C^{L1,(0)}_{qg}]
-u/2

[C^{L2,(0)}_{qg}]
u/(eps - 1)

[C^{L12,(0)}_{qg}]
-u/(eps - 1)

[C^{U+L,(0)}_{gq}]
(2*eps*s*u + 2*q2*(-q2 + s + u) + (eps - 1)*(s**2 + u**2))/(s*u)

[C^{L1,(0)}_{gq}]
t/(eps - 1)

[C^{L2,(0)}_{gq}]
-t/2

[C^{L12,(0)}_{gq}]
-t/(eps - 1)



==> anc/dk.py <==
"""NLO helicity cross sections of V+jet: sector "dk"
per-harmonic virtual factors dK_3, dK_4 of the parity-odd projections, s = 1 chart; ReLi2 is defined in the glossary
Symbols: EqgO1, EqgO2, EqgUL, EqqbO1, EqqbO2, EqqbUL, Nc, q2, t, u, vqgO1, vqgO2, vqgUL, vqqbO1, vqqbO2, vqqbUL, w1, w2  (conventions: README.txt)
C maps each label (paper notation) to a sympy expression."""
from sympy import Symbol, sympify
_L = {n: Symbol(n) for n in ['EqgO1', 'EqgO2', 'EqgUL', 'EqqbO1', 'EqqbO2', 'EqqbUL', 'Nc', 'q2', 't', 'u', 'vqgO1', 'vqgO2', 'vqgUL', 'vqqbO1', 'vqqbO2', 'vqqbUL', 'w1', 'w2']}
C = {}
C['vqqbO1 = v^{q\\bar q}_{O_1}'] = sympify('4*Nc*(Nc - 1)*(Nc + 1)*(q2**3 - 3*q2**2*t + 2*q2*t**2 + q2 + 2*t**2 + t)*log(-t)*log(-u)/(t*(-q2 + t + 1)) + 2*q2*(Nc - 1)*(Nc + 1)*(2*Nc**2*q2**5*t + 3*Nc**2*q2**5 - 6*Nc**2*q2**4*t**2 - 12*Nc**2*q2**4*t - 6*Nc**2*q2**4 + 6*Nc**2*q2**3*t**3 + 22*Nc**2*q2**3*t**2 + 24*Nc**2*q2**3*t + 6*Nc**2*q2**3 - 2*Nc**2*q2**2*t**4 - 14*Nc**2*q2**2*t**3 - 26*Nc**2*q2**2*t**2 - 20*Nc**2*q2**2*t - 6*Nc**2*q2**2 + 4*Nc**2*q2*t**4 + 10*Nc**2*q2*t**3 + 10*Nc**2*q2*t**2 + 6*Nc**2*q2*t + 3*Nc**2*q2 - 2*Nc**2*t**4 - 2*Nc**2*t**3 - 2*q2**5*t**2 - 4*q2**5*t - 3*q2**5 + 8*q2**4*t**3 + 22*q2**4*t**2 + 20*q2**4*t + 6*q2**4 - 10*q2**3*t**4 - 38*q2**3*t**3 - 52*q2**3*t**2 - 32*q2**3*t - 6*q2**3 + 4*q2**2*t**5 + 24*q2**2*t**4 + 50*q2**2*t**3 + 48*q2**2*t**2 + 24*q2**2*t + 6*q2**2 - 4*q2*t**5 - 22*q2*t**4 - 34*q2*t**3 - 22*q2*t**2 - 8*q2*t - 3*q2 + 4*t**5 + 12*t**4 + 10*t**3 + 2*t**2)*log(q2)/(Nc*t*(-q2 + t)*(q2 - 1)**2*(t + 1)**2*(-q2 + t + 1)) - 2*t*(Nc - 1)*(Nc + 1)*(-3*Nc**2*q2 + 3*Nc**2*t + 3*Nc**2 + q2 - t - 3)*log(-t)/(Nc*(-q2 + t)) + 2*(Nc - 1)*(Nc + 1)*(-q2 + t)*(-3*Nc**2*q2*t - 4*Nc**2*q2 + 3*Nc**2*t**2 + 3*Nc**2*t + q2*t + 2*q2 - t**2 + t + 2)*log(-u)/(Nc*(t + 1)**2) + 2*(Nc - 1)*(Nc + 1)*(-q2*t**2 + 2*q2 + t**3 + 2*t**2)*log(-u)**2/(Nc*t*(-q2 + t + 1)) - 2*(Nc - 1)*(Nc + 1)*(-q2**3 + 3*q2**2*t - 3*q2*t**2 - q2 + t**3 - t)*log(-t)**2/(Nc*t*(-q2 + t + 1)) + 4*(Nc - 1)*(Nc + 1)*(q2**3 - 3*q2**2*t + 2*q2*t**2 + 3*q2 + 2*t**2 + t)*polylog(2, 1 - q2)/(Nc*t*(-q2 + t + 1)) + 4*(Nc - 1)*(Nc + 1)*(-Nc**2*q2**3 + 3*Nc**2*q2**2*t - 2*Nc**2*q2*t**2 - Nc**2*q2 - 2*Nc**2*t**2 - Nc**2*t - q2*t**2 + 2*q2 + t**3 + 2*t**2)*ReLi2(-q2/u + 1)/(Nc*t*(-q2 + t + 1)) - 4*(Nc - 1)*(Nc + 1)*(Nc**2*q2**3 - 3*Nc**2*q2**2*t + 2*Nc**2*q2*t**2 + Nc**2*q2 + 2*Nc**2*t**2 + Nc**2*t - q2**3 + 3*q2**2*t - 3*q2*t**2 - q2 + t**3 - t)*ReLi2(-q2/t + 1)/(Nc*t*(-q2 + t + 1)) - 2*pi**2*(Nc - 1)*(Nc + 1)*(Nc**2*q2**3 - 3*Nc**2*q2**2*t + 2*Nc**2*q2*t**2 + Nc**2*q2 + 2*Nc**2*t**2 + Nc**2*t - q2**3 + 3*q2**2*t - 2*q2*t**2 + 3*q2 - 2*t**2 - t)/(3*Nc*t*(-q2 + t + 1)) + 2*(Nc - 1)*(Nc + 1)*(7*Nc**2*q2**4*t + 7*Nc**2*q2**4 - 21*Nc**2*q2**3*t**2 - 28*Nc**2*q2**3*t - 6*Nc**2*q2**3 + 14*Nc**2*q2**2*t**3 + 35*Nc**2*q2**2*t**2 + 28*Nc**2*q2**2*t + 7*Nc**2*q2**2 + 7*Nc**2*q2*t**2 - 8*Nc**2*q2 - 14*Nc**2*t**3 - 21*Nc**2*t**2 - 7*Nc**2*t - 9*q2**4*t - 9*q2**4 + 27*q2**3*t**2 + 38*q2**3*t + 10*q2**3 - 18*q2**2*t**3 - 47*q2**2*t**2 - 38*q2**2*t - 9*q2**2 - 5*q2*t**2 + 2*q2*t + 8*q2 + 14*t**3 + 21*t**2 + 7*t)/(Nc*t*(q2 - 1)*(t + 1)*(-q2 + t + 1))', locals=_L)
C['vqqbO2 = v^{q\\bar q}_{O_2}'] = sympify('-4*Nc*(Nc - 1)*(Nc + 1)*(-q2**2*t + q2**2 + 2*q2*t**2 + 2*t**2 + 3*t + 1)*log(-t)*log(-u)/(t*(-q2 + t + 1)) - 2*q2*(Nc - 1)*(Nc + 1)*(-3*Nc**2*q2**5 + 6*Nc**2*q2**4*t + 6*Nc**2*q2**4 - 2*Nc**2*q2**3*t**3 - 10*Nc**2*q2**3*t**2 - 20*Nc**2*q2**3*t - 6*Nc**2*q2**3 + 2*Nc**2*q2**2*t**4 + 10*Nc**2*q2**2*t**3 + 26*Nc**2*q2**2*t**2 + 24*Nc**2*q2**2*t + 6*Nc**2*q2**2 - 4*Nc**2*q2*t**4 - 14*Nc**2*q2*t**3 - 22*Nc**2*q2*t**2 - 12*Nc**2*q2*t - 3*Nc**2*q2 + 2*Nc**2*t**4 + 6*Nc**2*t**3 + 6*Nc**2*t**2 + 2*Nc**2*t - 2*q2**5*t**2 - 2*q2**5*t + 3*q2**5 + 8*q2**4*t**3 + 12*q2**4*t**2 - 2*q2**4*t - 6*q2**4 - 10*q2**3*t**4 - 22*q2**3*t**3 - 12*q2**3*t**2 + 12*q2**3*t + 6*q2**3 + 4*q2**2*t**5 + 16*q2**2*t**4 + 26*q2**2*t**3 + 4*q2**2*t**2 - 16*q2**2*t - 6*q2**2 - 4*q2*t**5 - 18*q2*t**4 - 18*q2*t**3 + 6*q2*t**2 + 10*q2*t + 3*q2 + 4*t**5 + 8*t**4 + 2*t**3 - 4*t**2 - 2*t)*log(q2)/(Nc*t*(-q2 + t)**2*(q2 - 1)**2*(t + 1)*(-q2 + t + 1)) - 2*(Nc - 1)*(Nc + 1)*(-q2 + t + 1)*(3*Nc**2*t - t + 2)*log(-u)/(Nc*(t + 1)) + 2*(Nc - 1)*(Nc + 1)*(t + 1)*(-3*Nc**2*q2*t - 4*Nc**2*q2 + 3*Nc**2*t**2 + 3*Nc**2*t + q2*t + 4*q2 - t**2 - 3*t)*log(-t)/(Nc*(-q2 + t)**2) - 2*(Nc - 1)*(Nc + 1)*(2*q2 + t**3 + 3*t**2 + 2*t)*log(-u)**2/(Nc*t*(-q2 + t + 1)) - 4*(Nc - 1)*(Nc + 1)*(-q2**2*t + q2**2 + 2*q2*t**2 + 2*q2 + 2*t**2 + 3*t + 1)*polylog(2, 1 - q2)/(Nc*t*(-q2 + t + 1)) + 2*(Nc - 1)*(Nc + 1)*(q2**2*t - q2**2 - 2*q2*t**2 + t**3 + t**2 - t - 1)*log(-t)**2/(Nc*t*(-q2 + t + 1)) - 4*(Nc - 1)*(Nc + 1)*(Nc**2*q2**2*t - Nc**2*q2**2 - 2*Nc**2*q2*t**2 - 2*Nc**2*t**2 - 3*Nc**2*t - Nc**2 + 2*q2 + t**3 + 3*t**2 + 2*t)*ReLi2(-q2/u + 1)/(Nc*t*(-q2 + t + 1)) + 2*pi**2*(Nc - 1)*(Nc + 1)*(-Nc**2*q2**2*t + Nc**2*q2**2 + 2*Nc**2*q2*t**2 + 2*Nc**2*t**2 + 3*Nc**2*t + Nc**2 + q2**2*t - q2**2 - 2*q2*t**2 + 4*q2 - 2*t**2 - 3*t - 1)/(3*Nc*t*(-q2 + t + 1)) + 4*(Nc - 1)*(Nc + 1)*(-Nc**2*q2**2*t + Nc**2*q2**2 + 2*Nc**2*q2*t**2 + 2*Nc**2*t**2 + 3*Nc**2*t + Nc**2 + q2**2*t - q2**2 - 2*q2*t**2 + t**3 + t**2 - t - 1)*ReLi2(-q2/t + 1)/(Nc*t*(-q2 + t + 1)) - 2*(Nc - 1)*(Nc + 1)*(7*Nc**2*q2**4*t - 7*Nc**2*q2**4 - 21*Nc**2*q2**3*t**2 + 6*Nc**2*q2**3 + 14*Nc**2*q2**2*t**3 + 7*Nc**2*q2**2*t**2 - 28*Nc**2*q2**2*t - 7*Nc**2*q2**2 + 35*Nc**2*q2*t**2 + 28*Nc**2*q2*t + 8*Nc**2*q2 - 14*Nc**2*t**3 - 21*Nc**2*t**2 - 7*Nc**2*t - 9*q2**4*t + 9*q2**4 + 27*q2**3*t**2 - 2*q2**3*t - 10*q2**3 - 18*q2**2*t**3 - 7*q2**2*t**2 + 34*q2**2*t + 9*q2**2 - 37*q2*t**2 - 30*q2*t - 8*q2 + 14*t**3 + 21*t**2 + 7*t)/(Nc*t*(-q2 + t)*(q2 - 1)*(-q2 + t + 1))', locals=_L)
C['vqqbUL = v^{q\\bar q}_{\\mathrm{UL}}'] = sympify('-4*Nc*(Nc - 1)*(Nc + 1)*(q2**2 - 2*q2*t + 2*t**2 + 2*t + 1)*log(-t)*log(-u)/(t*(-q2 + t + 1)) - 2*q2*(Nc - 1)*(Nc + 1)*(-2*Nc**2*q2**5*t - 3*Nc**2*q2**5 + 6*Nc**2*q2**4*t**2 + 12*Nc**2*q2**4*t + 6*Nc**2*q2**4 - 8*Nc**2*q2**3*t**3 - 26*Nc**2*q2**3*t**2 - 26*Nc**2*q2**3*t - 6*Nc**2*q2**3 + 4*Nc**2*q2**2*t**4 + 24*Nc**2*q2**2*t**3 + 40*Nc**2*q2**2*t**2 + 26*Nc**2*q2**2*t + 6*Nc**2*q2**2 - 8*Nc**2*q2*t**4 - 24*Nc**2*q2*t**3 - 26*Nc**2*q2*t**2 - 12*Nc**2*q2*t - 3*Nc**2*q2 + 4*Nc**2*t**4 + 8*Nc**2*t**3 + 6*Nc**2*t**2 + 2*Nc**2*t + 2*q2**5*t**2 + 4*q2**5*t + 3*q2**5 - 8*q2**4*t**3 - 22*q2**4*t**2 - 20*q2**4*t - 6*q2**4 + 14*q2**3*t**4 + 44*q2**3*t**3 + 52*q2**3*t**2 + 30*q2**3*t + 6*q2**3 - 12*q2**2*t**5 - 38*q2**2*t**4 - 52*q2**2*t**3 - 42*q2**2*t**2 - 22*q2**2*t - 6*q2**2 + 4*q2*t**6 + 12*q2*t**5 + 18*q2*t**4 + 20*q2*t**3 + 18*q2*t**2 + 10*q2*t + 3*q2 - 2*t**4 - 4*t**3 - 4*t**2 - 2*t)*log(q2)/(Nc*t*(-q2 + t)**2*(q2 - 1)**2*(t + 1)**2*(-q2 + t + 1)) + 2*(Nc - 1)*(Nc + 1)*(-3*Nc**2*q2*t - 4*Nc**2*q2 + 3*Nc**2*t**2 + 3*Nc**2*t + q2*t + 2*q2 - t**2 + t + 2)*log(-u)/(Nc*(t + 1)**2) + 2*(Nc - 1)*(Nc + 1)*(-3*Nc**2*q2*t - 4*Nc**2*q2 + 3*Nc**2*t**2 + 3*Nc**2*t + q2*t + 4*q2 - t**2 - 3*t)*log(-t)/(Nc*(-q2 + t)**2) - 2*(Nc - 1)*(Nc + 1)*(t**2 + 2*t + 2)*log(-u)**2/(Nc*t*(-q2 + t + 1)) - 2*(Nc - 1)*(Nc + 1)*(q2**2 - 2*q2*t + t**2 + 1)*log(-t)**2/(Nc*t*(-q2 + t + 1)) - 4*(Nc - 1)*(Nc + 1)*(q2**2 - 2*q2*t + 2*t**2 + 2*t + 3)*polylog(2, 1 - q2)/(Nc*t*(-q2 + t + 1)) + 4*(Nc - 1)*(Nc + 1)*(Nc**2*q2**2 - 2*Nc**2*q2*t + 2*Nc**2*t**2 + 2*Nc**2*t + Nc**2 - t**2 - 2*t - 2)*ReLi2(-q2/u + 1)/(Nc*t*(-q2 + t + 1)) + 4*(Nc - 1)*(Nc + 1)*(Nc**2*q2**2 - 2*Nc**2*q2*t + 2*Nc**2*t**2 + 2*Nc**2*t + Nc**2 - q2**2 + 2*q2*t - t**2 - 1)*ReLi2(-q2/t + 1)/(Nc*t*(-q2 + t + 1)) + 2*pi**2*(Nc - 1)*(Nc + 1)*(Nc**2*q2**2 - 2*Nc**2*q2*t + 2*Nc**2*t**2 + 2*Nc**2*t + Nc**2 - q2**2 + 2*q2*t - 2*t**2 - 2*t + 3)/(3*Nc*t*(-q2 + t + 1)) - 2*(Nc - 1)*(Nc + 1)*(-7*Nc**2*q2**4*t - 7*Nc**2*q2**4 + 21*Nc**2*q2**3*t**2 + 28*Nc**2*q2**3*t + 6*Nc**2*q2**3 - 28*Nc**2*q2**2*t**3 - 63*Nc**2*q2**2*t**2 - 42*Nc**2*q2**2*t - 7*Nc**2*q2**2 + 14*Nc**2*q2*t**4 + 56*Nc**2*q2*t**3 + 63*Nc**2*q2*t**2 + 28*Nc**2*q2*t + 8*Nc**2*q2 - 14*Nc**2*t**4 - 28*Nc**2*t**3 - 21*Nc**2*t**2 - 7*Nc**2*t + 9*q2**4*t + 9*q2**4 - 27*q2**3*t**2 - 38*q2**3*t - 10*q2**3 + 36*q2**2*t**3 + 79*q2**2*t**2 + 52*q2**2*t + 9*q2**2 - 18*q2*t**4 - 64*q2*t**3 - 69*q2*t**2 - 30*q2*t - 8*q2 + 14*t**4 + 28*t**3 + 21*t**2 + 7*t)/(Nc*t*(-q2 + t)*(q2 - 1)*(t + 1)*(-q2 + t + 1))', locals=_L)
C['vqgO1 = v^{qg}_{O_1}'] = sympify('-8*q2**2*(Nc - 1)*(Nc + 1)*(-q2 + t + 1)*log(-u)/(Nc*(t + 1)**2) + 4*q2*(Nc - 1)*(Nc + 1)*(-q2 + t + 1)**2*log(-u)**2/(Nc*t) + 2*q2*(Nc - 1)*(Nc + 1)*(6*Nc**2*q2**5*t**2 + 12*Nc**2*q2**5*t + 6*Nc**2*q2**5 - 18*Nc**2*q2**4*t**3 - 54*Nc**2*q2**4*t**2 - 54*Nc**2*q2**4*t - 18*Nc**2*q2**4 + 21*Nc**2*q2**3*t**4 + 80*Nc**2*q2**3*t**3 + 118*Nc**2*q2**3*t**2 + 80*Nc**2*q2**3*t + 21*Nc**2*q2**3 - 12*Nc**2*q2**2*t**5 - 54*Nc**2*q2**2*t**4 - 98*Nc**2*q2**2*t**3 - 94*Nc**2*q2**2*t**2 - 50*Nc**2*q2**2*t - 12*Nc**2*q2**2 + 3*Nc**2*q2*t**6 + 18*Nc**2*q2*t**5 + 37*Nc**2*q2*t**4 + 38*Nc**2*q2*t**3 + 25*Nc**2*q2*t**2 + 12*Nc**2*q2*t + 3*Nc**2*q2 - 2*Nc**2*t**6 - 6*Nc**2*t**5 - 6*Nc**2*t**4 - 2*Nc**2*t**3 - 6*q2**5*t**2 - 8*q2**5*t - 6*q2**5 + 18*q2**4*t**3 + 46*q2**4*t**2 + 42*q2**4*t + 18*q2**4 - 21*q2**3*t**4 - 76*q2**3*t**3 - 98*q2**3*t**2 - 68*q2**3*t - 21*q2**3 + 12*q2**2*t**5 + 56*q2**2*t**4 + 92*q2**2*t**3 + 76*q2**2*t**2 + 44*q2**2*t + 12*q2**2 - 3*q2*t**6 - 20*q2*t**5 - 41*q2*t**4 - 34*q2*t**3 - 17*q2*t**2 - 10*q2*t - 3*q2 + 2*t**6 + 8*t**5 + 8*t**4 - 2*t**2)*log(q2)/(Nc*t*(-q2 + t)*(q2 - 1)**2*(t + 1)**2) + 2*t*(Nc - 1)*(Nc + 1)*(-3*Nc**2 - 2*q2 + 2*t + 3)*log(-t)/(Nc*(-q2 + t)) + 2*(Nc - 1)*(Nc + 1)*(2*q2**3 - 4*q2**2*t - 2*q2**2 + 2*q2*t**2 + q2 + 2*t**2 + t)*log(-t)**2/(Nc*t) - 4*(Nc - 1)*(Nc + 1)*(2*q2**3 - 4*q2**2*t - 2*q2**2 + 2*q2*t**2 + q2 + 2*t**2 + t)*log(-t)*log(-u)/(Nc*t) - 4*(Nc - 1)*(Nc + 1)*(-4*q2**3 + 8*q2**2*t + 6*q2**2 - 5*q2*t**2 - 4*q2*t - 3*q2 + t**3 - t)*ReLi2(-q2/u + 1)/(Nc*t) + 4*(Nc - 1)*(Nc + 1)*(-2*Nc**2*q2**3 + 4*Nc**2*q2**2*t + 2*Nc**2*q2**2 - 3*Nc**2*q2*t**2 - Nc**2*q2 + Nc**2*t**3 - Nc**2*t + 2*q2**3 - 4*q2**2*t - 2*q2**2 + 2*q2*t**2 + q2 + 2*t**2 + t)*ReLi2(-q2/t + 1)/(Nc*t) + 4*(Nc - 1)*(Nc + 1)*(-2*Nc**2*q2**3 + 4*Nc**2*q2**2*t + 2*Nc**2*q2**2 - 3*Nc**2*q2*t**2 - Nc**2*q2 + Nc**2*t**3 - Nc**2*t + 2*q2**3 - 4*q2**2*t - 4*q2**2 + 3*q2*t**2 + 4*q2*t + 2*q2 - t**3 - 2*t**2)*polylog(2, 1 - q2)/(Nc*t) + 2*pi**2*(Nc - 1)*(Nc + 1)*(-2*Nc**2*q2**3 + 4*Nc**2*q2**2*t + 2*Nc**2*q2**2 - 3*Nc**2*q2*t**2 - Nc**2*q2 + Nc**2*t**3 - Nc**2*t - 2*q2**3 + 4*q2**2*t + 6*q2**2 - 4*q2*t**2 - 8*q2*t - 3*q2 + 2*t**3 + 6*t**2 + t)/(3*Nc*t) - 2*(Nc - 1)*(Nc + 1)*(-16*Nc**2*q2**4*t - 16*Nc**2*q2**4 + 33*Nc**2*q2**3*t**2 + 66*Nc**2*q2**3*t + 33*Nc**2*q2**3 - 25*Nc**2*q2**2*t**3 - 61*Nc**2*q2**2*t**2 - 61*Nc**2*q2**2*t - 25*Nc**2*q2**2 + 8*Nc**2*q2*t**4 + 32*Nc**2*q2*t**3 + 20*Nc**2*q2*t**2 + 4*Nc**2*q2*t + 8*Nc**2*q2 - 7*Nc**2*t**4 - 7*Nc**2*t**3 + 7*Nc**2*t**2 + 7*Nc**2*t + 16*q2**4*t + 16*q2**4 - 31*q2**3*t**2 - 66*q2**3*t - 31*q2**3 + 23*q2**2*t**3 + 55*q2**2*t**2 + 59*q2**2*t + 23*q2**2 - 8*q2*t**4 - 30*q2*t**3 - 16*q2*t**2 - 2*q2*t - 8*q2 + 7*t**4 + 7*t**3 - 7*t**2 - 7*t)/(Nc*t*(q2 - 1)*(t + 1))', locals=_L)
C['vqgO2 = v^{qg}_{O_2}'] = sympify('-2*q2*(Nc - 1)*(Nc + 1)*(t - 1)*(6*Nc**2*q2**5 - 18*Nc**2*q2**4*t - 18*Nc**2*q2**4 + 21*Nc**2*q2**3*t**2 + 42*Nc**2*q2**3*t + 21*Nc**2*q2**3 - 12*Nc**2*q2**2*t**3 - 36*Nc**2*q2**2*t**2 - 36*Nc**2*q2**2*t - 12*Nc**2*q2**2 + 3*Nc**2*q2*t**4 + 14*Nc**2*q2*t**3 + 20*Nc**2*q2*t**2 + 14*Nc**2*q2*t + 3*Nc**2*q2 - 2*Nc**2*t**4 - 4*Nc**2*t**3 - 4*Nc**2*t**2 - 2*Nc**2*t - 6*q2**5 + 18*q2**4*t + 18*q2**4 - 21*q2**3*t**2 - 46*q2**3*t - 21*q2**3 + 12*q2**2*t**3 + 42*q2**2*t**2 + 42*q2**2*t + 12*q2**2 - 3*q2*t**4 - 16*q2*t**3 - 28*q2*t**2 - 16*q2*t - 3*q2 + 2*t**4 + 6*t**3 + 6*t**2 + 2*t)*log(q2)/(Nc*t*(-q2 + t)**2*(q2 - 1)**2) - 2*(Nc - 1)*(Nc + 1)*(4*Nc**2*q2**3 - 4*Nc**2*q2**2*t - 8*Nc**2*q2**2 + 10*Nc**2*q2*t + 4*Nc**2*q2 - 3*Nc**2*t**2 - 3*Nc**2*t - 4*q2**3 + 8*q2**2*t + 8*q2**2 - 6*q2*t**2 - 12*q2*t - 4*q2 + 2*t**3 + 5*t**2 + 3*t)*log(-t)/(Nc*(-q2 + t)**2) + 4*(Nc - 1)*(Nc + 1)*(t - 1)*(2*q2**2 - 2*q2*t - 2*q2 + t**2 + 2*t + 1)*ReLi2(-q2/u + 1)/(Nc*t) - 2*(Nc - 1)*(Nc + 1)*(2*q2**2 - 4*q2*t - 2*q2 + 2*t**2 + 3*t + 1)*log(-t)**2/(Nc*t) + 4*(Nc - 1)*(Nc + 1)*(2*q2**2 - 4*q2*t - 2*q2 + 2*t**2 + 3*t + 1)*log(-t)*log(-u)/(Nc*t) - 4*(Nc - 1)*(Nc + 1)*(2*Nc**2*q2**2*t - 2*Nc**2*q2**2 - 2*Nc**2*q2*t**2 + 2*Nc**2*q2 + Nc**2*t**3 + Nc**2*t**2 - Nc**2*t - Nc**2 + 2*q2**2 - 4*q2*t - 2*q2 + 2*t**2 + 3*t + 1)*ReLi2(-q2/t + 1)/(Nc*t) - 4*(Nc - 1)*(Nc + 1)*(2*Nc**2*q2**2*t - 2*Nc**2*q2**2 - 2*Nc**2*q2*t**2 + 2*Nc**2*q2 + Nc**2*t**3 + Nc**2*t**2 - Nc**2*t - Nc**2 - 2*q2**2*t + 2*q2*t**2 + 4*q2*t - t**3 - 3*t**2 - 2*t)*polylog(2, 1 - q2)/(Nc*t) - 2*pi**2*(Nc - 1)*(Nc + 1)*(2*Nc**2*q2**2*t - 2*Nc**2*q2**2 - 2*Nc**2*q2*t**2 + 2*Nc**2*q2 + Nc**2*t**3 + Nc**2*t**2 - Nc**2*t - Nc**2 + 4*q2**2*t + 2*q2**2 - 4*q2*t**2 - 12*q2*t - 2*q2 + 2*t**3 + 8*t**2 + 7*t + 1)/(3*Nc*t) + 2*(Nc - 1)*(Nc + 1)*(t - 1)*(-16*Nc**2*q2**4 + 33*Nc**2*q2**3*t + 33*Nc**2*q2**3 - 25*Nc**2*q2**2*t**2 - 64*Nc**2*q2**2*t - 25*Nc**2*q2**2 + 8*Nc**2*q2*t**3 + 38*Nc**2*q2*t**2 + 38*Nc**2*q2*t + 8*Nc**2*q2 - 7*Nc**2*t**3 - 14*Nc**2*t**2 - 7*Nc**2*t + 16*q2**4 - 31*q2**3*t - 31*q2**3 + 23*q2**2*t**2 + 60*q2**2*t + 23*q2**2 - 8*q2*t**3 - 36*q2*t**2 - 36*q2*t - 8*q2 + 7*t**3 + 14*t**2 + 7*t)/(Nc*t*(-q2 + t)*(q2 - 1))', locals=_L)
C['vqgUL = v^{qg}_{\\mathrm{UL}}'] = sympify('2*q2*(Nc - 1)*(Nc + 1)*(6*Nc**2*q2**5*t**2 + 12*Nc**2*q2**5*t + 6*Nc**2*q2**5 - 18*Nc**2*q2**4*t**3 - 54*Nc**2*q2**4*t**2 - 54*Nc**2*q2**4*t - 18*Nc**2*q2**4 + 21*Nc**2*q2**3*t**4 + 82*Nc**2*q2**3*t**3 + 122*Nc**2*q2**3*t**2 + 82*Nc**2*q2**3*t + 21*Nc**2*q2**3 - 12*Nc**2*q2**2*t**5 - 56*Nc**2*q2**2*t**4 - 108*Nc**2*q2**2*t**3 - 108*Nc**2*q2**2*t**2 - 56*Nc**2*q2**2*t - 12*Nc**2*q2**2 + 3*Nc**2*q2*t**6 + 18*Nc**2*q2*t**5 + 41*Nc**2*q2*t**4 + 52*Nc**2*q2*t**3 + 41*Nc**2*q2*t**2 + 18*Nc**2*q2*t + 3*Nc**2*q2 - 2*Nc**2*t**6 - 6*Nc**2*t**5 - 8*Nc**2*t**4 - 8*Nc**2*t**3 - 6*Nc**2*t**2 - 2*Nc**2*t - 6*q2**5*t**2 - 8*q2**5*t - 6*q2**5 + 18*q2**4*t**3 + 46*q2**4*t**2 + 46*q2**4*t + 18*q2**4 - 21*q2**3*t**4 - 82*q2**3*t**3 - 114*q2**3*t**2 - 82*q2**3*t - 21*q2**3 + 12*q2**2*t**5 + 62*q2**2*t**4 + 118*q2**2*t**3 + 118*q2**2*t**2 + 62*q2**2*t + 12*q2**2 - 3*q2*t**6 - 20*q2*t**5 - 53*q2*t**4 - 68*q2*t**3 - 53*q2*t**2 - 20*q2*t - 3*q2 + 2*t**6 + 8*t**5 + 14*t**4 + 14*t**3 + 8*t**2 + 2*t)*log(q2)/(Nc*t*(-q2 + t)**2*(q2 - 1)**2*(t + 1)**2) + 8*(Nc - 1)*(Nc + 1)*(-q2 + t + 1)*(q2 + t + 1)*log(-u)/(Nc*(t + 1)**2) - 2*(Nc - 1)*(Nc + 1)*(-4*Nc**2*q2**2 + 4*Nc**2*q2*t + 4*Nc**2*q2 - 3*Nc**2*t + 4*q2**2 - 6*q2*t - 4*q2 + 2*t**2 + 3*t)*log(-t)/(Nc*(-q2 + t)**2) - 4*(Nc - 1)*(Nc + 1)*(-q2 + t + 1)**2*log(-u)**2/(Nc*t) - 2*(Nc - 1)*(Nc + 1)*(2*q2**2 - 4*q2*t - 2*q2 + 2*t**2 + 2*t + 1)*log(-t)**2/(Nc*t) + 4*(Nc - 1)*(Nc + 1)*(2*q2**2 - 4*q2*t - 2*q2 + 2*t**2 + 2*t + 1)*log(-t)*log(-u)/(Nc*t) - 4*(Nc - 1)*(Nc + 1)*(4*q2**2 - 6*q2*t - 6*q2 + 3*t**2 + 4*t + 3)*ReLi2(-q2/u + 1)/(Nc*t) + 2*pi**2*(Nc - 1)*(Nc + 1)*(2*Nc**2*q2**2 - 2*Nc**2*q2*t - 2*Nc**2*q2 + Nc**2*t**2 + Nc**2 + 2*q2**2 - 6*q2 + 2*t + 3)/(3*Nc*t) + 4*(Nc - 1)*(Nc + 1)*(2*Nc**2*q2**2 - 2*Nc**2*q2*t - 2*Nc**2*q2 + Nc**2*t**2 + Nc**2 - 2*q2**2 + 2*q2*t + 4*q2 - t**2 - 2*t - 2)*polylog(2, 1 - q2)/(Nc*t) + 4*(Nc - 1)*(Nc + 1)*(2*Nc**2*q2**2 - 2*Nc**2*q2*t - 2*Nc**2*q2 + Nc**2*t**2 + Nc**2 - 2*q2**2 + 4*q2*t + 2*q2 - 2*t**2 - 2*t - 1)*ReLi2(-q2/t + 1)/(Nc*t) - 2*(Nc - 1)*(Nc + 1)*(-16*Nc**2*q2**4*t - 16*Nc**2*q2**4 + 33*Nc**2*q2**3*t**2 + 66*Nc**2*q2**3*t + 33*Nc**2*q2**3 - 25*Nc**2*q2**2*t**3 - 75*Nc**2*q2**2*t**2 - 75*Nc**2*q2**2*t - 25*Nc**2*q2**2 + 8*Nc**2*q2*t**4 + 32*Nc**2*q2*t**3 + 48*Nc**2*q2*t**2 + 32*Nc**2*q2*t + 8*Nc**2*q2 - 7*Nc**2*t**4 - 7*Nc**2*t**3 - 7*Nc**2*t**2 - 7*Nc**2*t + 16*q2**4*t + 16*q2**4 - 31*q2**3*t**2 - 66*q2**3*t - 31*q2**3 + 23*q2**2*t**3 + 73*q2**2*t**2 + 73*q2**2*t + 23*q2**2 - 8*q2*t**4 - 30*q2*t**3 - 48*q2*t**2 - 30*q2*t - 8*q2 + 7*t**4 + 7*t**3 + 7*t**2 + 7*t)/(Nc*t*(-q2 + t)*(q2 - 1)*(t + 1))', locals=_L)
C['EqqbO1 = \\mathcal{E}^{q\\bar q}_{O_1}'] = sympify('4*(Nc - 1)*(Nc + 1)*(q2**3 - 3*q2**2*t + 2*q2*t**2 + q2 + 2*t**2 + t)/(t*(-q2 + t + 1))', locals=_L)
C['EqqbO2 = \\mathcal{E}^{q\\bar q}_{O_2}'] = sympify('-4*(Nc - 1)*(Nc + 1)*(-q2**2*t + q2**2 + 2*q2*t**2 + 2*t**2 + 3*t + 1)/(t*(-q2 + t + 1))', locals=_L)
C['EqqbUL = \\mathcal{E}^{q\\bar q}_{\\mathrm{UL}}'] = sympify('-4*(Nc - 1)*(Nc + 1)*(q2**2 - 2*q2*t + 2*t**2 + 2*t + 1)/(t*(-q2 + t + 1))', locals=_L)
C['EqgO1 = \\mathcal{E}^{qg}_{O_1}'] = sympify('-4*(Nc - 1)*(Nc + 1)*(-2*q2**3 + 4*q2**2*t + 2*q2**2 - 3*q2*t**2 - q2 + t**3 - t)/t', locals=_L)
C['EqgO2 = \\mathcal{E}^{qg}_{O_2}'] = sympify('4*(Nc - 1)*(Nc + 1)*(t - 1)*(2*q2**2 - 2*q2*t - 2*q2 + t**2 + 2*t + 1)/t', locals=_L)
C['EqgUL = \\mathcal{E}^{qg}_{\\mathrm{UL}}'] = sympify('-4*(Nc - 1)*(Nc + 1)*(2*q2**2 - 2*q2*t - 2*q2 + t**2 + 1)/t', locals=_L)
C['w1 = \\omega_1'] = sympify('1/(q2 - t)', locals=_L)
C['w2 = \\omega_2'] = sympify('1/(t + 1)', locals=_L)
C['dK_3^{q\\bar q}'] = sympify('-(vqqbO1*w1 + vqqbO2*w2)/(EqqbO1*w1 + EqqbO2*w2) + vqqbUL/EqqbUL', locals=_L)
C['dK_4^{q\\bar q}'] = sympify('-(vqqbO1*w1 - vqqbO2*w2)/(EqqbO1*w1 - EqqbO2*w2) + vqqbUL/EqqbUL', locals=_L)
C['dK_3^{qg}'] = sympify('-(vqgO1*w1 + vqgO2*w2)/(EqgO1*w1 + EqgO2*w2) + vqgUL/EqgUL', locals=_L)
C['dK_4^{qg}'] = sympify('-(vqgO1*w1 - vqgO2*w2)/(EqgO1*w1 - EqgO2*w2) + vqgUL/EqgUL', locals=_L)


==> anc/dk.txt <==
# NLO helicity cross sections of V+jet: sector "dk"
# per-harmonic virtual factors dK_3, dK_4 of the parity-odd projections, s = 1 chart; ReLi2 is defined in the glossary
# Symbols: EqgO1, EqgO2, EqgUL, EqqbO1, EqqbO2, EqqbUL, Nc, q2, t, u, vqgO1, vqgO2, vqgUL, vqqbO1, vqqbO2, vqqbUL, w1, w2  (conventions: README.txt)

[vqqbO1 = v^{q\bar q}_{O_1}]
4*Nc*(Nc - 1)*(Nc + 1)*(q2**3 - 3*q2**2*t + 2*q2*t**2 + q2 + 2*t**2 + t)*log(-t)*log(-u)/(t*(-q2 + t + 1)) + 2*q2*(Nc - 1)*(Nc + 1)*(2*Nc**2*q2**5*t + 3*Nc**2*q2**5 - 6*Nc**2*q2**4*t**2 - 12*Nc**2*q2**4*t - 6*Nc**2*q2**4 + 6*Nc**2*q2**3*t**3 + 22*Nc**2*q2**3*t**2 + 24*Nc**2*q2**3*t + 6*Nc**2*q2**3 - 2*Nc**2*q2**2*t**4 - 14*Nc**2*q2**2*t**3 - 26*Nc**2*q2**2*t**2 - 20*Nc**2*q2**2*t - 6*Nc**2*q2**2 + 4*Nc**2*q2*t**4 + 10*Nc**2*q2*t**3 + 10*Nc**2*q2*t**2 + 6*Nc**2*q2*t + 3*Nc**2*q2 - 2*Nc**2*t**4 - 2*Nc**2*t**3 - 2*q2**5*t**2 - 4*q2**5*t - 3*q2**5 + 8*q2**4*t**3 + 22*q2**4*t**2 + 20*q2**4*t + 6*q2**4 - 10*q2**3*t**4 - 38*q2**3*t**3 - 52*q2**3*t**2 - 32*q2**3*t - 6*q2**3 + 4*q2**2*t**5 + 24*q2**2*t**4 + 50*q2**2*t**3 + 48*q2**2*t**2 + 24*q2**2*t + 6*q2**2 - 4*q2*t**5 - 22*q2*t**4 - 34*q2*t**3 - 22*q2*t**2 - 8*q2*t - 3*q2 + 4*t**5 + 12*t**4 + 10*t**3 + 2*t**2)*log(q2)/(Nc*t*(-q2 + t)*(q2 - 1)**2*(t + 1)**2*(-q2 + t + 1)) - 2*t*(Nc - 1)*(Nc + 1)*(-3*Nc**2*q2 + 3*Nc**2*t + 3*Nc**2 + q2 - t - 3)*log(-t)/(Nc*(-q2 + t)) + 2*(Nc - 1)*(Nc + 1)*(-q2 + t)*(-3*Nc**2*q2*t - 4*Nc**2*q2 + 3*Nc**2*t**2 + 3*Nc**2*t + q2*t + 2*q2 - t**2 + t + 2)*log(-u)/(Nc*(t + 1)**2) + 2*(Nc - 1)*(Nc + 1)*(-q2*t**2 + 2*q2 + t**3 + 2*t**2)*log(-u)**2/(Nc*t*(-q2 + t + 1)) - 2*(Nc - 1)*(Nc + 1)*(-q2**3 + 3*q2**2*t - 3*q2*t**2 - q2 + t**3 - t)*log(-t)**2/(Nc*t*(-q2 + t + 1)) + 4*(Nc - 1)*(Nc + 1)*(q2**3 - 3*q2**2*t + 2*q2*t**2 + 3*q2 + 2*t**2 + t)*polylog(2, 1 - q2)/(Nc*t*(-q2 + t + 1)) + 4*(Nc - 1)*(Nc + 1)*(-Nc**2*q2**3 + 3*Nc**2*q2**2*t - 2*Nc**2*q2*t**2 - Nc**2*q2 - 2*Nc**2*t**2 - Nc**2*t - q2*t**2 + 2*q2 + t**3 + 2*t**2)*ReLi2(-q2/u + 1)/(Nc*t*(-q2 + t + 1)) - 4*(Nc - 1)*(Nc + 1)*(Nc**2*q2**3 - 3*Nc**2*q2**2*t + 2*Nc**2*q2*t**2 + Nc**2*q2 + 2*Nc**2*t**2 + Nc**2*t - q2**3 + 3*q2**2*t - 3*q2*t**2 - q2 + t**3 - t)*ReLi2(-q2/t + 1)/(Nc*t*(-q2 + t + 1)) - 2*pi**2*(Nc - 1)*(Nc + 1)*(Nc**2*q2**3 - 3*Nc**2*q2**2*t + 2*Nc**2*q2*t**2 + Nc**2*q2 + 2*Nc**2*t**2 + Nc**2*t - q2**3 + 3*q2**2*t - 2*q2*t**2 + 3*q2 - 2*t**2 - t)/(3*Nc*t*(-q2 + t + 1)) + 2*(Nc - 1)*(Nc + 1)*(7*Nc**2*q2**4*t + 7*Nc**2*q2**4 - 21*Nc**2*q2**3*t**2 - 28*Nc**2*q2**3*t - 6*Nc**2*q2**3 + 14*Nc**2*q2**2*t**3 + 35*Nc**2*q2**2*t**2 + 28*Nc**2*q2**2*t + 7*Nc**2*q2**2 + 7*Nc**2*q2*t**2 - 8*Nc**2*q2 - 14*Nc**2*t**3 - 21*Nc**2*t**2 - 7*Nc**2*t - 9*q2**4*t - 9*q2**4 + 27*q2**3*t**2 + 38*q2**3*t + 10*q2**3 - 18*q2**2*t**3 - 47*q2**2*t**2 - 38*q2**2*t - 9*q2**2 - 5*q2*t**2 + 2*q2*t + 8*q2 + 14*t**3 + 21*t**2 + 7*t)/(Nc*t*(q2 - 1)*(t + 1)*(-q2 + t + 1))

[vqqbO2 = v^{q\bar q}_{O_2}]
-4*Nc*(Nc - 1)*(Nc + 1)*(-q2**2*t + q2**2 + 2*q2*t**2 + 2*t**2 + 3*t + 1)*log(-t)*log(-u)/(t*(-q2 + t + 1)) - 2*q2*(Nc - 1)*(Nc + 1)*(-3*Nc**2*q2**5 + 6*Nc**2*q2**4*t + 6*Nc**2*q2**4 - 2*Nc**2*q2**3*t**3 - 10*Nc**2*q2**3*t**2 - 20*Nc**2*q2**3*t - 6*Nc**2*q2**3 + 2*Nc**2*q2**2*t**4 + 10*Nc**2*q2**2*t**3 + 26*Nc**2*q2**2*t**2 + 24*Nc**2*q2**2*t + 6*Nc**2*q2**2 - 4*Nc**2*q2*t**4 - 14*Nc**2*q2*t**3 - 22*Nc**2*q2*t**2 - 12*Nc**2*q2*t - 3*Nc**2*q2 + 2*Nc**2*t**4 + 6*Nc**2*t**3 + 6*Nc**2*t**2 + 2*Nc**2*t - 2*q2**5*t**2 - 2*q2**5*t + 3*q2**5 + 8*q2**4*t**3 + 12*q2**4*t**2 - 2*q2**4*t - 6*q2**4 - 10*q2**3*t**4 - 22*q2**3*t**3 - 12*q2**3*t**2 + 12*q2**3*t + 6*q2**3 + 4*q2**2*t**5 + 16*q2**2*t**4 + 26*q2**2*t**3 + 4*q2**2*t**2 - 16*q2**2*t - 6*q2**2 - 4*q2*t**5 - 18*q2*t**4 - 18*q2*t**3 + 6*q2*t**2 + 10*q2*t + 3*q2 + 4*t**5 + 8*t**4 + 2*t**3 - 4*t**2 - 2*t)*log(q2)/(Nc*t*(-q2 + t)**2*(q2 - 1)**2*(t + 1)*(-q2 + t + 1)) - 2*(Nc - 1)*(Nc + 1)*(-q2 + t + 1)*(3*Nc**2*t - t + 2)*log(-u)/(Nc*(t + 1)) + 2*(Nc - 1)*(Nc + 1)*(t + 1)*(-3*Nc**2*q2*t - 4*Nc**2*q2 + 3*Nc**2*t**2 + 3*Nc**2*t + q2*t + 4*q2 - t**2 - 3*t)*log(-t)/(Nc*(-q2 + t)**2) - 2*(Nc - 1)*(Nc + 1)*(2*q2 + t**3 + 3*t**2 + 2*t)*log(-u)**2/(Nc*t*(-q2 + t + 1)) - 4*(Nc - 1)*(Nc + 1)*(-q2**2*t + q2**2 + 2*q2*t**2 + 2*q2 + 2*t**2 + 3*t + 1)*polylog(2, 1 - q2)/(Nc*t*(-q2 + t + 1)) + 2*(Nc - 1)*(Nc + 1)*(q2**2*t - q2**2 - 2*q2*t**2 + t**3 + t**2 - t - 1)*log(-t)**2/(Nc*t*(-q2 + t + 1)) - 4*(Nc - 1)*(Nc + 1)*(Nc**2*q2**2*t - Nc**2*q2**2 - 2*Nc**2*q2*t**2 - 2*Nc**2*t**2 - 3*Nc**2*t - Nc**2 + 2*q2 + t**3 + 3*t**2 + 2*t)*ReLi2(-q2/u + 1)/(Nc*t*(-q2 + t + 1)) + 2*pi**2*(Nc - 1)*(Nc + 1)*(-Nc**2*q2**2*t + Nc**2*q2**2 + 2*Nc**2*q2*t**2 + 2*Nc**2*t**2 + 3*Nc**2*t + Nc**2 + q2**2*t - q2**2 - 2*q2*t**2 + 4*q2 - 2*t**2 - 3*t - 1)/(3*Nc*t*(-q2 + t + 1)) + 4*(Nc - 1)*(Nc + 1)*(-Nc**2*q2**2*t + Nc**2*q2**2 + 2*Nc**2*q2*t**2 + 2*Nc**2*t**2 + 3*Nc**2*t + Nc**2 + q2**2*t - q2**2 - 2*q2*t**2 + t**3 + t**2 - t - 1)*ReLi2(-q2/t + 1)/(Nc*t*(-q2 + t + 1)) - 2*(Nc - 1)*(Nc + 1)*(7*Nc**2*q2**4*t - 7*Nc**2*q2**4 - 21*Nc**2*q2**3*t**2 + 6*Nc**2*q2**3 + 14*Nc**2*q2**2*t**3 + 7*Nc**2*q2**2*t**2 - 28*Nc**2*q2**2*t - 7*Nc**2*q2**2 + 35*Nc**2*q2*t**2 + 28*Nc**2*q2*t + 8*Nc**2*q2 - 14*Nc**2*t**3 - 21*Nc**2*t**2 - 7*Nc**2*t - 9*q2**4*t + 9*q2**4 + 27*q2**3*t**2 - 2*q2**3*t - 10*q2**3 - 18*q2**2*t**3 - 7*q2**2*t**2 + 34*q2**2*t + 9*q2**2 - 37*q2*t**2 - 30*q2*t - 8*q2 + 14*t**3 + 21*t**2 + 7*t)/(Nc*t*(-q2 + t)*(q2 - 1)*(-q2 + t + 1))

[vqqbUL = v^{q\bar q}_{\mathrm{UL}}]
-4*Nc*(Nc - 1)*(Nc + 1)*(q2**2 - 2*q2*t + 2*t**2 + 2*t + 1)*log(-t)*log(-u)/(t*(-q2 + t + 1)) - 2*q2*(Nc - 1)*(Nc + 1)*(-2*Nc**2*q2**5*t - 3*Nc**2*q2**5 + 6*Nc**2*q2**4*t**2 + 12*Nc**2*q2**4*t + 6*Nc**2*q2**4 - 8*Nc**2*q2**3*t**3 - 26*Nc**2*q2**3*t**2 - 26*Nc**2*q2**3*t - 6*Nc**2*q2**3 + 4*Nc**2*q2**2*t**4 + 24*Nc**2*q2**2*t**3 + 40*Nc**2*q2**2*t**2 + 26*Nc**2*q2**2*t + 6*Nc**2*q2**2 - 8*Nc**2*q2*t**4 - 24*Nc**2*q2*t**3 - 26*Nc**2*q2*t**2 - 12*Nc**2*q2*t - 3*Nc**2*q2 + 4*Nc**2*t**4 + 8*Nc**2*t**3 + 6*Nc**2*t**2 + 2*Nc**2*t + 2*q2**5*t**2 + 4*q2**5*t + 3*q2**5 - 8*q2**4*t**3 - 22*q2**4*t**2 - 20*q2**4*t - 6*q2**4 + 14*q2**3*t**4 + 44*q2**3*t**3 + 52*q2**3*t**2 + 30*q2**3*t + 6*q2**3 - 12*q2**2*t**5 - 38*q2**2*t**4 - 52*q2**2*t**3 - 42*q2**2*t**2 - 22*q2**2*t - 6*q2**2 + 4*q2*t**6 + 12*q2*t**5 + 18*q2*t**4 + 20*q2*t**3 + 18*q2*t**2 + 10*q2*t + 3*q2 - 2*t**4 - 4*t**3 - 4*t**2 - 2*t)*log(q2)/(Nc*t*(-q2 + t)**2*(q2 - 1)**2*(t + 1)**2*(-q2 + t + 1)) + 2*(Nc - 1)*(Nc + 1)*(-3*Nc**2*q2*t - 4*Nc**2*q2 + 3*Nc**2*t**2 + 3*Nc**2*t + q2*t + 2*q2 - t**2 + t + 2)*log(-u)/(Nc*(t + 1)**2) + 2*(Nc - 1)*(Nc + 1)*(-3*Nc**2*q2*t - 4*Nc**2*q2 + 3*Nc**2*t**2 + 3*Nc**2*t + q2*t + 4*q2 - t**2 - 3*t)*log(-t)/(Nc*(-q2 + t)**2) - 2*(Nc - 1)*(Nc + 1)*(t**2 + 2*t + 2)*log(-u)**2/(Nc*t*(-q2 + t + 1)) - 2*(Nc - 1)*(Nc + 1)*(q2**2 - 2*q2*t + t**2 + 1)*log(-t)**2/(Nc*t*(-q2 + t + 1)) - 4*(Nc - 1)*(Nc + 1)*(q2**2 - 2*q2*t + 2*t**2 + 2*t + 3)*polylog(2, 1 - q2)/(Nc*t*(-q2 + t + 1)) + 4*(Nc - 1)*(Nc + 1)*(Nc**2*q2**2 - 2*Nc**2*q2*t + 2*Nc**2*t**2 + 2*Nc**2*t + Nc**2 - t**2 - 2*t - 2)*ReLi2(-q2/u + 1)/(Nc*t*(-q2 + t + 1)) + 4*(Nc - 1)*(Nc + 1)*(Nc**2*q2**2 - 2*Nc**2*q2*t + 2*Nc**2*t**2 + 2*Nc**2*t + Nc**2 - q2**2 + 2*q2*t - t**2 - 1)*ReLi2(-q2/t + 1)/(Nc*t*(-q2 + t + 1)) + 2*pi**2*(Nc - 1)*(Nc + 1)*(Nc**2*q2**2 - 2*Nc**2*q2*t + 2*Nc**2*t**2 + 2*Nc**2*t + Nc**2 - q2**2 + 2*q2*t - 2*t**2 - 2*t + 3)/(3*Nc*t*(-q2 + t + 1)) - 2*(Nc - 1)*(Nc + 1)*(-7*Nc**2*q2**4*t - 7*Nc**2*q2**4 + 21*Nc**2*q2**3*t**2 + 28*Nc**2*q2**3*t + 6*Nc**2*q2**3 - 28*Nc**2*q2**2*t**3 - 63*Nc**2*q2**2*t**2 - 42*Nc**2*q2**2*t - 7*Nc**2*q2**2 + 14*Nc**2*q2*t**4 + 56*Nc**2*q2*t**3 + 63*Nc**2*q2*t**2 + 28*Nc**2*q2*t + 8*Nc**2*q2 - 14*Nc**2*t**4 - 28*Nc**2*t**3 - 21*Nc**2*t**2 - 7*Nc**2*t + 9*q2**4*t + 9*q2**4 - 27*q2**3*t**2 - 38*q2**3*t - 10*q2**3 + 36*q2**2*t**3 + 79*q2**2*t**2 + 52*q2**2*t + 9*q2**2 - 18*q2*t**4 - 64*q2*t**3 - 69*q2*t**2 - 30*q2*t - 8*q2 + 14*t**4 + 28*t**3 + 21*t**2 + 7*t)/(Nc*t*(-q2 + t)*(q2 - 1)*(t + 1)*(-q2 + t + 1))

[vqgO1 = v^{qg}_{O_1}]
-8*q2**2*(Nc - 1)*(Nc + 1)*(-q2 + t + 1)*log(-u)/(Nc*(t + 1)**2) + 4*q2*(Nc - 1)*(Nc + 1)*(-q2 + t + 1)**2*log(-u)**2/(Nc*t) + 2*q2*(Nc - 1)*(Nc + 1)*(6*Nc**2*q2**5*t**2 + 12*Nc**2*q2**5*t + 6*Nc**2*q2**5 - 18*Nc**2*q2**4*t**3 - 54*Nc**2*q2**4*t**2 - 54*Nc**2*q2**4*t - 18*Nc**2*q2**4 + 21*Nc**2*q2**3*t**4 + 80*Nc**2*q2**3*t**3 + 118*Nc**2*q2**3*t**2 + 80*Nc**2*q2**3*t + 21*Nc**2*q2**3 - 12*Nc**2*q2**2*t**5 - 54*Nc**2*q2**2*t**4 - 98*Nc**2*q2**2*t**3 - 94*Nc**2*q2**2*t**2 - 50*Nc**2*q2**2*t - 12*Nc**2*q2**2 + 3*Nc**2*q2*t**6 + 18*Nc**2*q2*t**5 + 37*Nc**2*q2*t**4 + 38*Nc**2*q2*t**3 + 25*Nc**2*q2*t**2 + 12*Nc**2*q2*t + 3*Nc**2*q2 - 2*Nc**2*t**6 - 6*Nc**2*t**5 - 6*Nc**2*t**4 - 2*Nc**2*t**3 - 6*q2**5*t**2 - 8*q2**5*t - 6*q2**5 + 18*q2**4*t**3 + 46*q2**4*t**2 + 42*q2**4*t + 18*q2**4 - 21*q2**3*t**4 - 76*q2**3*t**3 - 98*q2**3*t**2 - 68*q2**3*t - 21*q2**3 + 12*q2**2*t**5 + 56*q2**2*t**4 + 92*q2**2*t**3 + 76*q2**2*t**2 + 44*q2**2*t + 12*q2**2 - 3*q2*t**6 - 20*q2*t**5 - 41*q2*t**4 - 34*q2*t**3 - 17*q2*t**2 - 10*q2*t - 3*q2 + 2*t**6 + 8*t**5 + 8*t**4 - 2*t**2)*log(q2)/(Nc*t*(-q2 + t)*(q2 - 1)**2*(t + 1)**2) + 2*t*(Nc - 1)*(Nc + 1)*(-3*Nc**2 - 2*q2 + 2*t + 3)*log(-t)/(Nc*(-q2 + t)) + 2*(Nc - 1)*(Nc + 1)*(2*q2**3 - 4*q2**2*t - 2*q2**2 + 2*q2*t**2 + q2 + 2*t**2 + t)*log(-t)**2/(Nc*t) - 4*(Nc - 1)*(Nc + 1)*(2*q2**3 - 4*q2**2*t - 2*q2**2 + 2*q2*t**2 + q2 + 2*t**2 + t)*log(-t)*log(-u)/(Nc*t) - 4*(Nc - 1)*(Nc + 1)*(-4*q2**3 + 8*q2**2*t + 6*q2**2 - 5*q2*t**2 - 4*q2*t - 3*q2 + t**3 - t)*ReLi2(-q2/u + 1)/(Nc*t) + 4*(Nc - 1)*(Nc + 1)*(-2*Nc**2*q2**3 + 4*Nc**2*q2**2*t + 2*Nc**2*q2**2 - 3*Nc**2*q2*t**2 - Nc**2*q2 + Nc**2*t**3 - Nc**2*t + 2*q2**3 - 4*q2**2*t - 2*q2**2 + 2*q2*t**2 + q2 + 2*t**2 + t)*ReLi2(-q2/t + 1)/(Nc*t) + 4*(Nc - 1)*(Nc + 1)*(-2*Nc**2*q2**3 + 4*Nc**2*q2**2*t + 2*Nc**2*q2**2 - 3*Nc**2*q2*t**2 - Nc**2*q2 + Nc**2*t**3 - Nc**2*t + 2*q2**3 - 4*q2**2*t - 4*q2**2 + 3*q2*t**2 + 4*q2*t + 2*q2 - t**3 - 2*t**2)*polylog(2, 1 - q2)/(Nc*t) + 2*pi**2*(Nc - 1)*(Nc + 1)*(-2*Nc**2*q2**3 + 4*Nc**2*q2**2*t + 2*Nc**2*q2**2 - 3*Nc**2*q2*t**2 - Nc**2*q2 + Nc**2*t**3 - Nc**2*t - 2*q2**3 + 4*q2**2*t + 6*q2**2 - 4*q2*t**2 - 8*q2*t - 3*q2 + 2*t**3 + 6*t**2 + t)/(3*Nc*t) - 2*(Nc - 1)*(Nc + 1)*(-16*Nc**2*q2**4*t - 16*Nc**2*q2**4 + 33*Nc**2*q2**3*t**2 + 66*Nc**2*q2**3*t + 33*Nc**2*q2**3 - 25*Nc**2*q2**2*t**3 - 61*Nc**2*q2**2*t**2 - 61*Nc**2*q2**2*t - 25*Nc**2*q2**2 + 8*Nc**2*q2*t**4 + 32*Nc**2*q2*t**3 + 20*Nc**2*q2*t**2 + 4*Nc**2*q2*t + 8*Nc**2*q2 - 7*Nc**2*t**4 - 7*Nc**2*t**3 + 7*Nc**2*t**2 + 7*Nc**2*t + 16*q2**4*t + 16*q2**4 - 31*q2**3*t**2 - 66*q2**3*t - 31*q2**3 + 23*q2**2*t**3 + 55*q2**2*t**2 + 59*q2**2*t + 23*q2**2 - 8*q2*t**4 - 30*q2*t**3 - 16*q2*t**2 - 2*q2*t - 8*q2 + 7*t**4 + 7*t**3 - 7*t**2 - 7*t)/(Nc*t*(q2 - 1)*(t + 1))

[vqgO2 = v^{qg}_{O_2}]
-2*q2*(Nc - 1)*(Nc + 1)*(t - 1)*(6*Nc**2*q2**5 - 18*Nc**2*q2**4*t - 18*Nc**2*q2**4 + 21*Nc**2*q2**3*t**2 + 42*Nc**2*q2**3*t + 21*Nc**2*q2**3 - 12*Nc**2*q2**2*t**3 - 36*Nc**2*q2**2*t**2 - 36*Nc**2*q2**2*t - 12*Nc**2*q2**2 + 3*Nc**2*q2*t**4 + 14*Nc**2*q2*t**3 + 20*Nc**2*q2*t**2 + 14*Nc**2*q2*t + 3*Nc**2*q2 - 2*Nc**2*t**4 - 4*Nc**2*t**3 - 4*Nc**2*t**2 - 2*Nc**2*t - 6*q2**5 + 18*q2**4*t + 18*q2**4 - 21*q2**3*t**2 - 46*q2**3*t - 21*q2**3 + 12*q2**2*t**3 + 42*q2**2*t**2 + 42*q2**2*t + 12*q2**2 - 3*q2*t**4 - 16*q2*t**3 - 28*q2*t**2 - 16*q2*t - 3*q2 + 2*t**4 + 6*t**3 + 6*t**2 + 2*t)*log(q2)/(Nc*t*(-q2 + t)**2*(q2 - 1)**2) - 2*(Nc - 1)*(Nc + 1)*(4*Nc**2*q2**3 - 4*Nc**2*q2**2*t - 8*Nc**2*q2**2 + 10*Nc**2*q2*t + 4*Nc**2*q2 - 3*Nc**2*t**2 - 3*Nc**2*t - 4*q2**3 + 8*q2**2*t + 8*q2**2 - 6*q2*t**2 - 12*q2*t - 4*q2 + 2*t**3 + 5*t**2 + 3*t)*log(-t)/(Nc*(-q2 + t)**2) + 4*(Nc - 1)*(Nc + 1)*(t - 1)*(2*q2**2 - 2*q2*t - 2*q2 + t**2 + 2*t + 1)*ReLi2(-q2/u + 1)/(Nc*t) - 2*(Nc - 1)*(Nc + 1)*(2*q2**2 - 4*q2*t - 2*q2 + 2*t**2 + 3*t + 1)*log(-t)**2/(Nc*t) + 4*(Nc - 1)*(Nc + 1)*(2*q2**2 - 4*q2*t - 2*q2 + 2*t**2 + 3*t + 1)*log(-t)*log(-u)/(Nc*t) - 4*(Nc - 1)*(Nc + 1)*(2*Nc**2*q2**2*t - 2*Nc**2*q2**2 - 2*Nc**2*q2*t**2 + 2*Nc**2*q2 + Nc**2*t**3 + Nc**2*t**2 - Nc**2*t - Nc**2 + 2*q2**2 - 4*q2*t - 2*q2 + 2*t**2 + 3*t + 1)*ReLi2(-q2/t + 1)/(Nc*t) - 4*(Nc - 1)*(Nc + 1)*(2*Nc**2*q2**2*t - 2*Nc**2*q2**2 - 2*Nc**2*q2*t**2 + 2*Nc**2*q2 + Nc**2*t**3 + Nc**2*t**2 - Nc**2*t - Nc**2 - 2*q2**2*t + 2*q2*t**2 + 4*q2*t - t**3 - 3*t**2 - 2*t)*polylog(2, 1 - q2)/(Nc*t) - 2*pi**2*(Nc - 1)*(Nc + 1)*(2*Nc**2*q2**2*t - 2*Nc**2*q2**2 - 2*Nc**2*q2*t**2 + 2*Nc**2*q2 + Nc**2*t**3 + Nc**2*t**2 - Nc**2*t - Nc**2 + 4*q2**2*t + 2*q2**2 - 4*q2*t**2 - 12*q2*t - 2*q2 + 2*t**3 + 8*t**2 + 7*t + 1)/(3*Nc*t) + 2*(Nc - 1)*(Nc + 1)*(t - 1)*(-16*Nc**2*q2**4 + 33*Nc**2*q2**3*t + 33*Nc**2*q2**3 - 25*Nc**2*q2**2*t**2 - 64*Nc**2*q2**2*t - 25*Nc**2*q2**2 + 8*Nc**2*q2*t**3 + 38*Nc**2*q2*t**2 + 38*Nc**2*q2*t + 8*Nc**2*q2 - 7*Nc**2*t**3 - 14*Nc**2*t**2 - 7*Nc**2*t + 16*q2**4 - 31*q2**3*t - 31*q2**3 + 23*q2**2*t**2 + 60*q2**2*t + 23*q2**2 - 8*q2*t**3 - 36*q2*t**2 - 36*q2*t - 8*q2 + 7*t**3 + 14*t**2 + 7*t)/(Nc*t*(-q2 + t)*(q2 - 1))

[vqgUL = v^{qg}_{\mathrm{UL}}]
2*q2*(Nc - 1)*(Nc + 1)*(6*Nc**2*q2**5*t**2 + 12*Nc**2*q2**5*t + 6*Nc**2*q2**5 - 18*Nc**2*q2**4*t**3 - 54*Nc**2*q2**4*t**2 - 54*Nc**2*q2**4*t - 18*Nc**2*q2**4 + 21*Nc**2*q2**3*t**4 + 82*Nc**2*q2**3*t**3 + 122*Nc**2*q2**3*t**2 + 82*Nc**2*q2**3*t + 21*Nc**2*q2**3 - 12*Nc**2*q2**2*t**5 - 56*Nc**2*q2**2*t**4 - 108*Nc**2*q2**2*t**3 - 108*Nc**2*q2**2*t**2 - 56*Nc**2*q2**2*t - 12*Nc**2*q2**2 + 3*Nc**2*q2*t**6 + 18*Nc**2*q2*t**5 + 41*Nc**2*q2*t**4 + 52*Nc**2*q2*t**3 + 41*Nc**2*q2*t**2 + 18*Nc**2*q2*t + 3*Nc**2*q2 - 2*Nc**2*t**6 - 6*Nc**2*t**5 - 8*Nc**2*t**4 - 8*Nc**2*t**3 - 6*Nc**2*t**2 - 2*Nc**2*t - 6*q2**5*t**2 - 8*q2**5*t - 6*q2**5 + 18*q2**4*t**3 + 46*q2**4*t**2 + 46*q2**4*t + 18*q2**4 - 21*q2**3*t**4 - 82*q2**3*t**3 - 114*q2**3*t**2 - 82*q2**3*t - 21*q2**3 + 12*q2**2*t**5 + 62*q2**2*t**4 + 118*q2**2*t**3 + 118*q2**2*t**2 + 62*q2**2*t + 12*q2**2 - 3*q2*t**6 - 20*q2*t**5 - 53*q2*t**4 - 68*q2*t**3 - 53*q2*t**2 - 20*q2*t - 3*q2 + 2*t**6 + 8*t**5 + 14*t**4 + 14*t**3 + 8*t**2 + 2*t)*log(q2)/(Nc*t*(-q2 + t)**2*(q2 - 1)**2*(t + 1)**2) + 8*(Nc - 1)*(Nc + 1)*(-q2 + t + 1)*(q2 + t + 1)*log(-u)/(Nc*(t + 1)**2) - 2*(Nc - 1)*(Nc + 1)*(-4*Nc**2*q2**2 + 4*Nc**2*q2*t + 4*Nc**2*q2 - 3*Nc**2*t + 4*q2**2 - 6*q2*t - 4*q2 + 2*t**2 + 3*t)*log(-t)/(Nc*(-q2 + t)**2) - 4*(Nc - 1)*(Nc + 1)*(-q2 + t + 1)**2*log(-u)**2/(Nc*t) - 2*(Nc - 1)*(Nc + 1)*(2*q2**2 - 4*q2*t - 2*q2 + 2*t**2 + 2*t + 1)*log(-t)**2/(Nc*t) + 4*(Nc - 1)*(Nc + 1)*(2*q2**2 - 4*q2*t - 2*q2 + 2*t**2 + 2*t + 1)*log(-t)*log(-u)/(Nc*t) - 4*(Nc - 1)*(Nc + 1)*(4*q2**2 - 6*q2*t - 6*q2 + 3*t**2 + 4*t + 3)*ReLi2(-q2/u + 1)/(Nc*t) + 2*pi**2*(Nc - 1)*(Nc + 1)*(2*Nc**2*q2**2 - 2*Nc**2*q2*t - 2*Nc**2*q2 + Nc**2*t**2 + Nc**2 + 2*q2**2 - 6*q2 + 2*t + 3)/(3*Nc*t) + 4*(Nc - 1)*(Nc + 1)*(2*Nc**2*q2**2 - 2*Nc**2*q2*t - 2*Nc**2*q2 + Nc**2*t**2 + Nc**2 - 2*q2**2 + 2*q2*t + 4*q2 - t**2 - 2*t - 2)*polylog(2, 1 - q2)/(Nc*t) + 4*(Nc - 1)*(Nc + 1)*(2*Nc**2*q2**2 - 2*Nc**2*q2*t - 2*Nc**2*q2 + Nc**2*t**2 + Nc**2 - 2*q2**2 + 4*q2*t + 2*q2 - 2*t**2 - 2*t - 1)*ReLi2(-q2/t + 1)/(Nc*t) - 2*(Nc - 1)*(Nc + 1)*(-16*Nc**2*q2**4*t - 16*Nc**2*q2**4 + 33*Nc**2*q2**3*t**2 + 66*Nc**2*q2**3*t + 33*Nc**2*q2**3 - 25*Nc**2*q2**2*t**3 - 75*Nc**2*q2**2*t**2 - 75*Nc**2*q2**2*t - 25*Nc**2*q2**2 + 8*Nc**2*q2*t**4 + 32*Nc**2*q2*t**3 + 48*Nc**2*q2*t**2 + 32*Nc**2*q2*t + 8*Nc**2*q2 - 7*Nc**2*t**4 - 7*Nc**2*t**3 - 7*Nc**2*t**2 - 7*Nc**2*t + 16*q2**4*t + 16*q2**4 - 31*q2**3*t**2 - 66*q2**3*t - 31*q2**3 + 23*q2**2*t**3 + 73*q2**2*t**2 + 73*q2**2*t + 23*q2**2 - 8*q2*t**4 - 30*q2*t**3 - 48*q2*t**2 - 30*q2*t - 8*q2 + 7*t**4 + 7*t**3 + 7*t**2 + 7*t)/(Nc*t*(-q2 + t)*(q2 - 1)*(t + 1))

[EqqbO1 = \mathcal{E}^{q\bar q}_{O_1}]
4*(Nc - 1)*(Nc + 1)*(q2**3 - 3*q2**2*t + 2*q2*t**2 + q2 + 2*t**2 + t)/(t*(-q2 + t + 1))

[EqqbO2 = \mathcal{E}^{q\bar q}_{O_2}]
-4*(Nc - 1)*(Nc + 1)*(-q2**2*t + q2**2 + 2*q2*t**2 + 2*t**2 + 3*t + 1)/(t*(-q2 + t + 1))

[EqqbUL = \mathcal{E}^{q\bar q}_{\mathrm{UL}}]
-4*(Nc - 1)*(Nc + 1)*(q2**2 - 2*q2*t + 2*t**2 + 2*t + 1)/(t*(-q2 + t + 1))

[EqgO1 = \mathcal{E}^{qg}_{O_1}]
-4*(Nc - 1)*(Nc + 1)*(-2*q2**3 + 4*q2**2*t + 2*q2**2 - 3*q2*t**2 - q2 + t**3 - t)/t

[EqgO2 = \mathcal{E}^{qg}_{O_2}]
4*(Nc - 1)*(Nc + 1)*(t - 1)*(2*q2**2 - 2*q2*t - 2*q2 + t**2 + 2*t + 1)/t

[EqgUL = \mathcal{E}^{qg}_{\mathrm{UL}}]
-4*(Nc - 1)*(Nc + 1)*(2*q2**2 - 2*q2*t - 2*q2 + t**2 + 1)/t

[w1 = \omega_1]
1/(q2 - t)

[w2 = \omega_2]
1/(t + 1)

[dK_3^{q\bar q}]
-(vqqbO1*w1 + vqqbO2*w2)/(EqqbO1*w1 + EqqbO2*w2) + vqqbUL/EqqbUL

[dK_4^{q\bar q}]
-(vqqbO1*w1 - vqqbO2*w2)/(EqqbO1*w1 - EqqbO2*w2) + vqqbUL/EqqbUL

[dK_3^{qg}]
-(vqgO1*w1 + vqgO2*w2)/(EqgO1*w1 + EqgO2*w2) + vqgUL/EqgUL

[dK_4^{qg}]
-(vqgO1*w1 - vqgO2*w2)/(EqgO1*w1 - EqgO2*w2) + vqgUL/EqgUL



==> anc/fourquark.py <==
"""NLO helicity cross sections of V+jet: sector "fourquark"
four-quark classes C_{q qbar,ij} and C_{qq',ij}, all projections, including the endpoint class C^{beta,delta}_{q qbar,ii}
Symbols: CF, I1_10, I1_11, I1_12, I1_14, I1_20, I1_21, I1_22, I1_23, I1_24, I2_11, I2_12, I2_21, I2_22, I2_23, Nc, d_s, d_t, eps, fA, fM2, fla, flt, flu, fs2, fst, fstu, fsu, ftu, lam, nfTR, q2, s, s2, t, u  (conventions: README.txt)
C maps each label (paper notation) to a sympy expression."""
from sympy import Symbol, sympify
_L = {n: Symbol(n) for n in ['CF', 'I1_10', 'I1_11', 'I1_12', 'I1_14', 'I1_20', 'I1_21', 'I1_22', 'I1_23', 'I1_24', 'I2_11', 'I2_12', 'I2_21', 'I2_22', 'I2_23', 'Nc', 'd_s', 'd_t', 'eps', 'fA', 'fM2', 'fla', 'flt', 'flu', 'fs2', 'fst', 'fstu', 'fsu', 'ftu', 'lam', 'nfTR', 'q2', 's', 's2', 't', 'u']}
C = {}
C['C^{\\beta\\ne L12,\\delta}_{q\\bar q,ii} / C^{\\beta,(0)}_{q\\bar q}'] = sympify('2*nfTR*(3*eps*fA - 5*eps - 3)/(9*eps)', locals=_L)
C['C^{L12,\\delta}_{q\\bar q,ii} / C^{L12,(0)}_{q\\bar q}'] = sympify('-2*nfTR/(3*eps)', locals=_L)
C['C^{U+L,1}_{q\\bar q,ii}'] = sympify('2*nfTR*(2*q2*(q2 - t - u) + t**2 + u**2)/(3*t*u)', locals=_L)
C['C^{U+L,\\mathrm{reg}}_{q\\bar q,ii}'] = sympify('2*nfTR*(-q2*t**2 - q2*u**2 + 2*t*u*(q2 + s))/(3*t**2*u**2)', locals=_L)
C['C^{L1,1}_{q\\bar q,ii}'] = sympify('nfTR*s/3', locals=_L)
C['C^{L1,\\mathrm{reg}}_{q\\bar q,ii}'] = sympify('nfTR*s*(s2 - 2*u)/(3*u**2)', locals=_L)
C['C^{L2,1}_{q\\bar q,ii}'] = sympify('nfTR*s/3', locals=_L)
C['C^{L2,\\mathrm{reg}}_{q\\bar q,ii}'] = sympify('nfTR*s*(s2 - 2*t)/(3*t**2)', locals=_L)
C['C^{L12,\\mathrm{reg}}_{q\\bar q,ii}'] = sympify('-2*nfTR*s**2/(3*t*u)', locals=_L)
C['C^{U+L,\\mathrm{reg}}_{q\\bar q,i1}'] = sympify('(CF - Nc/2)*(d_s*(t + u)*((s2 - u)**2/s2 - 4*s**2*u**2/(lam**2*s2) + 2*s*(1 + 12*q2*s/lam**2)*(-q2*s2 + t*u)/lam**2) + d_t**2*s**2*s2**2/t + d_t*s**2*t/s2 + fla*(-2*q2*s2*u + s**2*(17*t + 5*u)/4 + 3*s*t*u + u**2*(q2 + s2) + s*(t + u)*(-s*(-2*q2*s2 + 3*t**2) + u*(-t**2 + u**2))/lam**2 + 3*s**2*(t + u)*(-t**2 + u**2)**2/(4*lam**4))/(lam*s2) - fst*(2*q2*u/t - (2*s*(s + u) + u**2)/s2) + 2*u - (3*q2*u + s**2)/t + (s + u)**2/s2 + 2*(2*q2 - t + u*(-q2 + s)/s2)*(s*t + t*u + u**2)/lam**2)/(t*u)', locals=_L)
C['C^{L1,\\mathrm{reg}}_{q\\bar q,i1}'] = sympify('-(CF - Nc/2)*(-4*d_t**2*s**2*(-3*s2 + 2*t) + 4*s - 2*s2 + 4*t + (I1_10*(2*s*t*(4*s - s2 + t) + (2*s - s2 + t)**2*(-2*s2 + t + u)) - 2*I2_11*(s2 - t)*(s*t + (2*s - s2 + t)*(-2*s2 + t + u)) + I2_12*(s2 - t)**2*(-2*s2 + t + u) + 4*fst*s**2 - t*(8*s + 2*t))/s2)/(8*u)', locals=_L)
C['C^{L2,\\mathrm{reg}}_{q\\bar q,i1}'] = sympify('-(CF - Nc/2)*(4*fst*s*(-2*s2 + 3*t)/t - 12*s*s2/t + 16*s + 2*s2 - 4*t + (-I1_10*(4*s**2*(2*s2 - t) - (s2 - t)**2*(2*s2 - t - u)) + I2_12*(s2 - t)**2*(-2*s2 + t + u) - 4*fst*s*t + s*(-2*I1_10 + 2*I2_11)*(s2 - t)*(4*s2 - 2*t - u) - 2*t*(2*s - t))/s2)/(8*t)', locals=_L)
C['C^{U+L,\\mathrm{reg}}_{q\\bar q,pp}'] = sympify('d_s*(-1 + t/s)/4 + d_s*(-1 + u/s)/4 + fla*(d_s*(3*s/2 + 5*t/2 + 2*t**2/s) + 3/4 - s2/(2*s) + t/s)/(2*lam) + fla*(d_s*(3*s/2 + 5*u/2 + 2*u**2/s) + 3/4 - s2/(2*s) + u/s)/(2*lam) + fla*(d_s*t**2*(-2*s + 3*t - u - t**2/s + u**2/s) + t*(2*s*s2 - s*t - 2*s2**2 + 4*s2*t + 2*s2*u - 3*t**2 - t*u)/s)/(2*lam**3) + fla*(d_s*u**2*(-2*s - t + 3*u + t**2/s - u**2/s) + u*(2*s*s2 - s*u - 2*s2**2 + 2*s2*t + 4*s2*u - t*u - 3*u**2)/s)/(2*lam**3) + fla*(3*d_s*t**2*(-q2 + s)*(t**2 - u**2) + 3*q2*t**2*(t - u)*(-2*s2 + t + u)/s)/(2*lam**5) + fla*(3*d_s*u**2*(-q2 + s)*(-t**2 + u**2) + 3*q2*u**2*(-t + u)*(-2*s2 + t + u)/s)/(2*lam**5) - 5/(4*s) + (d_s*t*(-2*s + 4*t - 2*u + 3*t*(-t + u)/(2*s)) + t*(2*s + 2*s2 - t + u)/(2*s))/(2*lam**2) + (d_s*u*(-2*s - 2*t + 4*u + 3*u*(t - u)/(2*s)) + u*(2*s + 2*s2 + t - u)/(2*s))/(2*lam**2) + 3*t**2*(t - u)*(d_s*(2*s - t - u) - (s + s2)/s)/(2*lam**4) + 3*u**2*(-t + u)*(d_s*(2*s - t - u) - (s + s2)/s)/(2*lam**4)', locals=_L)
C['C^{L1,\\mathrm{reg}}_{q\\bar q,pp}'] = sympify('(-s2 + u)*(I1_10*d_s*(4*s**3 + 2*s**2*(-2*s2 + t + 3*u) + 2*s*(s2 - 2*u)*(s2 - u) - (s2 - u)**3) - 2*I1_11*s*(s - s2 + u) + 2*I1_12*d_s*(s2 - u)*(2*s**2 + s*(-3*s2 + t + 3*u) + (s2 - u)**2) - I1_14*d_s*(s2 - u)**3 - I1_20*(2*s*(s - s2 + u) + (-s2 + u)**2)*(2*s - s2 + u)/2 + I1_21*(2*s**3 - 2*s*(s2 - u)**2 + (s2 - u)**3) - I1_22*s*(s2 - u)*(3*s - 2*s2 + 2*u) + I1_23*(s2 - u)**2*(2*s - s2 + u) - I1_24*(s2 - u)**3/2)/(8*s**2)', locals=_L)
C['C^{L12,\\mathrm{reg}}_{q\\bar q,pp}'] = sympify('-(2*I1_10*d_s*(-4*s**3*(-2*s2 + u) + 2*s**2*(3*s2*(-2*s2 + t + 3*u) - 2*u*(t + u)) + s*(s2 - u)*(2*s2*(3*s2 - 2*t) + t**2 + u*(-8*s2 + 4*t + u)) - (s2 - t)*(s2 - u)**3) + 2*I1_11*(s2 - u)*(s*(2*s - 6*s2 + t + 7*u) + 2*(-s2 + u)**2) - 2*I1_12*d_s*(s2 - u)**2*(4*s**2 + 2*s*(-5*s2 + 2*t + 5*u) - (s2 - u)*(-4*s2 + t + 3*u)) + 2*I1_14*d_s*(s2 - u)**4 - I1_20*(2*s*s2 - (s2 - t)*(s2 - u))*(2*s*(s - s2 + u) + (s2 - u)**2) - I1_21*(s2 - u)*(4*s**3 + 2*s**2*(-6*s2 + t + 3*u) - 4*s*(s2 - u)*(-3*s2 + t + u) + (s2 - u)**2*(-4*s2 + 3*t + u)) + I1_22*(s2 - u)**2*(6*s**2 + 2*s*(-6*s2 + t + 4*u) - (3*s2 - 3*u)*(-2*s2 + t + u)) - I1_23*(s2 - u)**3*(4*s - 4*s2 + t + 3*u) + I1_24*(s2 - u)**4 + 4*s*(-s2 + u))/(8*s**2)', locals=_L)
C['C^{U+L,\\mathrm{reg}}_{q\\bar q,p1}'] = sympify('(CF - Nc/2)*(d_s*fst*(-s2**2 + (q2 + s)**2)/(s*t) + d_s*(flt + fst)*(s2**2 + (s2 - t)**2)/(s*t) + 48*d_s*q2*s*s2*(-q2*s2 + t*u)/(lam**4*t) + fla*((2*d_s*t*(2*q2*t + s2*(4*s - s2 - t)) + 2*s**2 + 2*s*t - 4*t**2 + 3*(s2 - t)**2 + (s2 - u)**2)/(s*t) + 2*(-s2*(2*q2**2 - 6*q2*s - 2*s2*t + t**2)/t - u*(-q2 + 3*s + 3*s2) + u**2*(q2 - s)/t + (-q2 + s)*(-s2 + u)*(-q2 + s + s2)/s)/lam**2 - 24*q2*s*s2*(-q2*s2 + t*u)/(lam**4*t))/lam + 2*(d_s*(-4*q2*(s + t) + (s2 + t)**2) + d_t*s2*(q2 - u) - 2*q2*s2/t + q2 + 2*s2 + 2*t + u)/(s*t) + 2*(-2*d_s*(q2*(s2 - u)**2 + 3*s*(-2*q2 + t)**2)/t - 8*q2 - 5*s + 2*t + (q2**2 + s2**2 - 2*s2*u)/s + (-q2**3 + 7*q2*s*(q2 + s) - s**3 + s2*(q2**2 + s**2))/(s*t))/lam**2)', locals=_L)
C['C^{L1,\\mathrm{reg}}_{q\\bar q,p1}'] = sympify('-(CF - Nc/2)*(-I1_10*d_s*(4*s**2*(2*q2 - 3*t) + 2*s*(-t*(s2 - t) - 6*(s2 - t)**2 + (-t + u)**2) + (s2 - t)*(13*s2**2 - 15*s2*t - 11*s2*u + 4*t**2 + 7*t*u + 2*u**2)) + I2_11*(s2 - t)*(4*s + 3*s2 - 3*t) - I2_12*d_s*(s2 - t)**2*(2*s + s2 - t) + 2*d_s*flt*(q2 - s2)*(-s2 + t) + 2*d_s*fst*s*(2*s - s2 + u) + 4*s*(d_t*s2 + 1) + 2*s2 - 4*t + 2*u + (-s2 + u)**3*(-I1_20 - I1_21 + I1_22 + I1_23)/2)/(4*s)', locals=_L)
C['C^{L2,\\mathrm{reg}}_{q\\bar q,p1}'] = sympify('-(CF - Nc/2)*(2*I1_10*(d_s*t*(4*s**2*s2 + 2*s*(s2 - t)*(-2*s2 + 2*t + u) + (-s2 + u)*(s2 - t)**2) - 2*s**2*(2*s2 - 3*t) + s*(s2 - t)*(2*s2 + 3*t + u) + (s2 - t)**2*(-6*s2 + 2*t + 3*u)) - I1_20*t*(8*s**3 + 12*s**2*(s2 - t) - 6*s*(s2 - t)**2 + (s2 - t)**3) + 2*I2_11*(s2 - t)*(s*(t - u) + (s2 - t)*(6*s - 4*s2 + 3*t + 2*u)) + 2*I2_12*d_s*(s2 - t)**2*(2*s*(-2*s2 + t + u) + u**2 + (-4*s2 + 3*t)*(-s2 + t + u)) + I2_21*t*(12*s**2 - (s2 - t)**2)*(s2 - t) - I2_22*t*(s2 - t)**2*(6*s - s2 + t) + I2_23*t*(s2 - t)**3 + 4*d_s*s*(s2 - t)*(flt*(s*s2 + (q2 - s2)*(s2 - t))/s + fst*(2*q2 - u)) + (4*s2 - 4*t)*(s**2*(-4*s2 + t) + s*(-2*s2*(-t + 2*u) + 3*t*u + 4*(-s2 + t)**2) - t*(s2 - t)*(-s2 + t + u))/(q2*t))/(8*s*t)', locals=_L)
C['C^{L12,\\mathrm{reg}}_{q\\bar q,p1}'] = sympify('-(CF - Nc/2)*(I1_10*(2*d_s*t*(2*s**2*(2*s + s2 - 2*t + u) + s*(s2 - t)*(-6*s2 + t + u) + (s2 - t)*(s2*(7*s2 - 8*t - 6*u) - u**2 + 2*(t + u)**2)) + 2*s**2*(4*s2 - 9*t) + (s2 - t)*(4*s2*t - t**2 + u**2) - (-s + s2 - t)*(-10*s2**2 + 19*s2*t - 5*t**2 + u*(7*s2 - 7*t))) + I1_20*t*(4*s**2*(2*s - 3*s2 + u) + 2*s*(s2 - t)*(3*s2 - 2*u) - (s2 - t)**2*(s2 - u)) + I2_11*(s2 - t)*(s*(-6*s2 + 13*t + u) - 2*s2*(s2 + 3*u) + 4*t*u + 10*(-s2 + t)**2 + (t + u)**2) - I2_12*d_s*(s2 - t)**2*(s*(-4*s2 + 6*t + 2*u) + 4*s2*(s2 - u) - 7*t*(2*s2 - t) + u*(6*t + u)) - I2_21*t*(s2 - t)*(2*s*(6*s - 6*s2 + 3*t + 2*u) - (s2 - t)*(-3*s2 + t + 2*u)) + I2_22*t*(s2 - t)**2*(6*s - 3*s2 + 2*t + u) - I2_23*t*(s2 - t)**3 + 2*d_s*flt*(s*t*(2*s2 - t) - (s2 - t)*(s2*t + s2*u - 2*t*u - 2*(s2 - t)**2)) + 2*d_s*fst*s*(2*s*s2 - 3*s2*t + s2*u + 3*t**2) + 2*(s**2*(-5*s2 + 3*t) + s*(t*(s2 + t) - 6*u*(s2 - t) + 8*(s2 - t)**2) - (s2 - t)*(-3*s2 + 4*t + u)*(-s2 + t + u))/q2)/(4*s*t)', locals=_L)
C['C^{U+L,\\mathrm{reg}}_{q\\bar q,11}'] = sympify('-d_t**2*s/2 + d_t*(t + u)/(2*t) + fla*((3*s + 2*u)/(lam*t) + s*(-t**2 + u**2)/(lam**3*t))/2 + (-fM2 + fs2)*(d_t**2*s + d_t*(2*q2*s2 + 2*s*t)/t**2)/2 + (fM2 - fs2 - fst + 3)*(-2*s*(2*s2**2/t**2 + 1)/t**2 - 4*s2*u/t**3 + (2*s2 - 2*u)*(2*s2/t - 1)**2/t**2 - (1 - (2*s2 - 2*u)/t + 2*(s2 - u)**2/t**2)*(2*s2**2/t**2 - 2*s2/t + 1)/s)/2 + (7*s - 5*s2 + 9*u)/(2*t**2) + 2*s2*(s2/t - 1)/(s*t) + 3/(2*s) + (-1 + (s2 - u)/t)*(6*s2 - 6*u)/(2*s*t) + (-t + u)*(-q2 + s + s2)/(2*lam**2*t)', locals=_L)
C['C^{L1,\\mathrm{reg}}_{q\\bar q,11}'] = sympify('-I1_10*(12*s - 7*s2 + 3*t + 4*u)/8 + I1_20*(16*s**2 + 2*s*(-7*s2 + 3*t + 4*u) - (s2 - t)*(-3*s2 + t + 2*u))/16 + 3*I2_11*(s2 - t)/8 - I2_21*(s2 - t)*(q2 + 2*s - s2)/8 + I2_22*(s2 - t)**2/16 - d_t**2*s*(s2 - 2*t)*(2*s2*(s2 - t) + t**2)/(4*t**2) - d_t**2*(-fM2 + fs2)*(s2**2 + (s2 - t)**2)*(q2*s2 - t*u)/(4*t**2) - fst*(q2*s2 + t*(s - s2))/(2*t**2) + (t**2 + (s2 - t)*(s2 - u))/(2*t**2) + (3*s2*(q2 - t)**2 + t*(q2 - t)*(-s + 4*s2 - 2*t - 2*u))/(2*q2*t**2)', locals=_L)
C['C^{L2,\\mathrm{reg}}_{q\\bar q,11}'] = sympify('-(I1_10*(2*s*(-4*s2 + 4*t + u) + (s2 - t)*(-2*s2 + 2*t + u)) - I1_20*t*(2*s + s2 - t)*(8*s - s2 + t)/2 - I2_11*(s2 - t)*(-2*s2 + 2*t + u) + 3*I2_21*s*t*(s2 - t) - I2_22*t*(s2 - t)**2/2 - 2*fst*(s*s2 + (s - t)*(s2 - t))/t + 4*(s2**2 + (s2 - t)**2)*(q2*s2 - t*u)*(-fM2 + fs2 + fst + 1)/t**3 + 2*(-s**2*s2*(16*s2*(s2 - t) + 5*t**2) + s*(32*s2**3*(s2 - 2*t - u) + s2*t*(37*s2*t + 48*s2*u - 21*t*u) + t**3*(-4*s2 + t + 2*u)) - (s2 - t)*(16*s2**2*(s2 - t)**2 + 16*s2*u*(-2*s2**2 + 3*s2*t + s2*u - t**2 - t*u) + t**3*(s2 - 3*t - u) + 2*t**2*u**2))/(q2*t**3))/(8*t)', locals=_L)
C['C^{L12,\\mathrm{reg}}_{q\\bar q,11}'] = sympify('-(-I1_10*(2*s*(-6*s2 + 10*t + u) + 2*u**2 + u*(-7*s2 + 5*t) + (s2 - t)*(6*s2 - t)) + I1_20*t*(16*s**2 + 2*s*(-3*s2 + 2*u) + (s2 - t)*(s2 - u)) + I2_11*(s2 - t)*(-2*s2 + 5*t + u) - I2_21*t*(s2 - t)*(q2 + 5*s - s2) + I2_22*t*(s2 - t)**2 + 2*d_t*fst*(s*(-5*s2 + 3*t) + s2**2 - t**2 + u*(-s2 + t)) + d_t*(s2**2 + (s2 - t)**2)*(q2*s2 - t*u)*(-4*fM2 + 4*fs2 + 4*fst)/t**2 + 2*(-4*s**2*s2*(3*s2 - 2*t) - s*(-4*s2**2*(6*s2 - 8*t) - t**2*(5*s2 - t) + 2*u*(s2*(12*s2 - 12*t) + t**2)) - 12*s2**3*(s2 - 2*t) - 3*s2*t**2*(3*s2 + 2*t) + 5*t**4 - 2*u**2*(2*s2*(3*s2 - 4*t) + t**2) + u*(8*s2**2*(3*s2 - 5*t) + t**2*(11*s2 + 3*t)))/(q2*t**2))/(8*t)', locals=_L)
C["C^{U+L,\\mathrm{reg}}_{qq',i1}"] = sympify('-4*(CF - Nc/2)*(-d_s*d_t*(flt + fst)*(s**2/2 + (-q2 + s2)**2/2) - fst*q2/t)/t', locals=_L)
C["C^{L1,\\mathrm{reg}}_{qq',i1}"] = sympify('d_s*d_t*s**2*(CF - Nc/2)*(2*fla*(s2 - t)/lam - flt - fst)', locals=_L)
C["C^{L2,\\mathrm{reg}}_{qq',i1}"] = sympify('s*(CF - Nc/2)*(2*d_s*fla*s/lam - flt*(d_s*d_t*s + 1/t) - fst*(d_s*d_t*s + (2*s2 - t)/t**2))', locals=_L)
C["C^{L12,\\mathrm{reg}}_{qq',i1}"] = sympify('-d_s*s*(CF - Nc/2)*(4*fla*s*t/lam - flt*(q2 - s - s2) + fst*(q2 + 3*s - s2))/t', locals=_L)
C["C^{U+L,\\mathrm{reg}}_{qq',i2}"] = sympify('2*(CF - Nc/2)*(2*q2*s2*(t**2 + u**2)/(t*u) - (t + u)**2 + (2*s2*(q2 - s) - (t + u)**2)*(fs2 - fst/2 + fstu - fsu/2))/(s*t*u)', locals=_L)
C["C^{L1,\\mathrm{reg}}_{qq',i2}"] = sympify('-(CF - Nc/2)*((-s2 + u)*(2*fs2 - fst + 2*fstu - fsu) + 2*(2*s2**2*(q2 + u) - s2*u*(2*s + 3*t + 3*u) + u**2*(q2 + s2))/(q2*u))/(2*u)', locals=_L)
C["C^{L12,\\mathrm{reg}}_{qq',i2}"] = sympify('-(CF - Nc/2)*(s2*(4*t + 4*u) - 4*t*u*(1 + s2/q2) - (s2*(q2 - s - s2) - 2*t*u)*(-2*fs2 + fst - 2*fstu + fsu))/(2*t*u)', locals=_L)
C['C^{L12,\\mathrm{reg}}_{q\\bar q,i1}'] = sympify('-6*(CF - Nc/2)*(fla*lam*(-s**3/(12*s2*u*(t + u)) - q2*s**3/(3*lam**2*u*(t + u)) + q2*s**2/(12*lam**2*(t + u)) + q2*s**2*u/(12*lam**2*t*(t + u)) + 5*s**3*t/(16*lam**2*u*(t + u)) + 3*s**3/(8*lam**2*(t + u)) + s**3*u/(16*lam**2*t*(t + u)) - s**2*t/(8*lam**2*(t + u)) - s**2*u/(12*lam**2*(t + u)) + s**2*u**2/(24*lam**2*t*(t + u)) + 7*q2*s**3*t/(24*lam**4*u) - q2*s**3/(12*lam**4) - q2*s**3*u/(24*lam**4*t) - q2*s**2*t/(12*lam**4) + q2*s**2*u/(6*lam**4) - q2*s**2*u**2/(12*lam**4*t) - 5*s**3*t**2/(24*lam**4*u) - s**3*t/(8*lam**4) + s**3*u/(8*lam**4) + s**3*u**2/(24*lam**4*t) + s**2*t**2/(24*lam**4) - s**2*t*u/(24*lam**4) - s**2*u**2/(24*lam**4) + s**2*u**3/(24*lam**4*t) - q2*s**3*t**3/(8*lam**6*u) + q2*s**3*t*u/(4*lam**6) - q2*s**3*u**3/(8*lam**6*t) + s**3*t**4/(16*lam**6*u) + s**3*t**3/(16*lam**6) - s**3*t**2*u/(8*lam**6) - s**3*t*u**2/(8*lam**6) + s**3*u**3/(16*lam**6) + s**3*u**4/(16*lam**6*t))/s + fst*(s**2/(6*t*u) - s**2/(12*s2*u) - s/(12*t)) + s**2/(12*u*(s2 - t)) + s**2/(4*t*u) - s/(16*u) - 7*s/(48*t) + q2*s*t/(12*lam**2*u) - q2*s*u/(12*lam**2*t) - 3*s**2*t/(8*lam**2*u) + s**2/(12*lam**2) + s**2*u/(8*lam**2*t) - s*t**2/(48*lam**2*u) + s*t/(48*lam**2) - 7*s*u/(48*lam**2) + 7*s*u**2/(48*lam**2*t) + s**2*t**3/(8*lam**4*u) - s**2*t*u/(4*lam**4) + s**2*u**3/(8*lam**4*t))', locals=_L)
C['C^{U+L,\\mathrm{reg}}_{q\\bar q,ip}'] = sympify('(9*Nc**2/8 - 9/8)*(fla*(-4*lam**5*s**3*u + 6*lam**5*s**2*s2*t + 6*lam**5*s**2*s2*u - 6*lam**5*s**2*t*u - 6*lam**5*s**2*u**2 - 10*lam**5*s*s2**2*t - 2*lam**5*s*s2**2*u + 6*lam**5*s*s2*t**2 + 18*lam**5*s*s2*t*u + 8*lam**5*s*s2*u**2 - 4*lam**5*s*t**2*u - 8*lam**5*s*t*u**2 - 4*lam**5*s*u**3 + 2*lam**5*s2**3*t - 2*lam**5*s2**3*u - 4*lam**5*s2**2*t**2 - 6*lam**5*s2**2*t*u + 2*lam**5*s2**2*u**2 + lam**5*s2*t**3 + 7*lam**5*s2*t**2*u + 7*lam**5*s2*t*u**2 + lam**5*s2*u**3 - lam**5*t**3*u - 3*lam**5*t**2*u**2 - 3*lam**5*t*u**3 - lam**5*u**4 - 8*lam**3*s**4*s2*t - 24*lam**3*s**4*s2*u + 48*lam**3*s**3*s2**2*t + 64*lam**3*s**3*s2**2*u - 16*lam**3*s**3*s2*t**2 - 80*lam**3*s**3*s2*t*u - 80*lam**3*s**3*s2*u**2 + 4*lam**3*s**3*t**2*u + 20*lam**3*s**3*t*u**2 + 16*lam**3*s**3*u**3 - 96*lam**3*s**2*s2**3*t - 64*lam**3*s**2*s2**3*u + 76*lam**3*s**2*s2**2*t**2 + 256*lam**3*s**2*s2**2*t*u + 180*lam**3*s**2*s2**2*u**2 - 14*lam**3*s**2*s2*t**3 - 106*lam**3*s**2*s2*t**2*u - 218*lam**3*s**2*s2*t*u**2 - 126*lam**3*s**2*s2*u**3 + 6*lam**3*s**2*t**3*u + 36*lam**3*s**2*t**2*u**2 + 54*lam**3*s**2*t*u**3 + 24*lam**3*s**2*u**4 + 64*lam**3*s*s2**4*t + 16*lam**3*s*s2**4*u - 112*lam**3*s*s2**3*t**2 - 256*lam**3*s*s2**3*t*u - 112*lam**3*s*s2**3*u**2 + 48*lam**3*s*s2**2*t**3 + 268*lam**3*s*s2**2*t**2*u + 392*lam**3*s*s2**2*t*u**2 + 172*lam**3*s*s2**2*u**3 - 6*lam**3*s*s2*t**4 - 72*lam**3*s*s2*t**3*u - 220*lam**3*s*s2*t**2*u**2 - 248*lam**3*s*s2*t*u**3 - 94*lam**3*s*s2*u**4 + 4*lam**3*s*t**4*u + 28*lam**3*s*t**3*u**2 + 60*lam**3*s*t**2*u**3 + 52*lam**3*s*t*u**4 + 16*lam**3*s*u**5 - 8*lam**3*s2**5*t + 8*lam**3*s2**5*u + 36*lam**3*s2**4*t**2 + 48*lam**3*s2**4*t*u - 4*lam**3*s2**4*u**2 - 34*lam**3*s2**3*t**3 - 130*lam**3*s2**3*t**2*u - 126*lam**3*s2**3*t*u**2 - 30*lam**3*s2**3*u**3 + 11*lam**3*s2**2*t**4 + 86*lam**3*s2**2*t**3*u + 184*lam**3*s2**2*t**2*u**2 + 154*lam**3*s2**2*t*u**3 + 45*lam**3*s2**2*u**4 - lam**3*s2*t**5 - 19*lam**3*s2*t**4*u - 74*lam**3*s2*t**3*u**2 - 118*lam**3*s2*t**2*u**3 - 85*lam**3*s2*t*u**4 - 23*lam**3*s2*u**5 + lam**3*t**5*u + 8*lam**3*t**4*u**2 + 22*lam**3*t**3*u**3 + 28*lam**3*t**2*u**4 + 17*lam**3*t*u**5 + 4*lam**3*u**6 - 48*lam*s**5*s2**2*t - 48*lam*s**5*s2**2*u + 192*lam*s**4*s2**3*t + 192*lam*s**4*s2**3*u - 120*lam*s**4*s2**2*t**2 - 336*lam*s**4*s2**2*t*u - 216*lam*s**4*s2**2*u**2 + 48*lam*s**4*s2*t**2*u + 96*lam*s**4*s2*t*u**2 + 48*lam*s**4*s2*u**3 - 336*lam*s**3*s2**4*t - 336*lam*s**3*s2**4*u + 384*lam*s**3*s2**3*t**2 + 1152*lam*s**3*s2**3*t*u + 768*lam*s**3*s2**3*u**2 - 120*lam*s**3*s2**2*t**3 - 696*lam*s**3*s2**2*t**2*u - 1128*lam*s**3*s2**2*t*u**2 - 552*lam*s**3*s2**2*u**3 + 96*lam*s**3*s2*t**3*u + 336*lam*s**3*s2*t**2*u**2 + 384*lam*s**3*s2*t*u**3 + 144*lam*s**3*s2*u**4 - 12*lam*s**3*t**3*u**2 - 36*lam*s**3*t**2*u**3 - 36*lam*s**3*t*u**4 - 12*lam*s**3*u**5 + 288*lam*s**2*s2**5*t + 288*lam*s**2*s2**5*u - 552*lam*s**2*s2**4*t**2 - 1584*lam*s**2*s2**4*t*u - 1032*lam*s**2*s2**4*u**2 + 312*lam*s**2*s2**3*t**3 + 1752*lam*s**2*s2**3*t**2*u + 2760*lam*s**2*s2**3*t*u**2 + 1320*lam*s**2*s2**3*u**3 - 60*lam*s**2*s2**2*t**4 - 648*lam*s**2*s2**2*t**3*u - 1872*lam*s**2*s2**2*t**2*u**2 - 2040*lam*s**2*s2**2*t*u**3 - 756*lam*s**2*s2**2*u**4 + 72*lam*s**2*s2*t**4*u + 408*lam*s**2*s2*t**3*u**2 + 792*lam*s**2*s2*t**2*u**3 + 648*lam*s**2*s2*t*u**4 + 192*lam*s**2*s2*u**5 - 18*lam*s**2*t**4*u**2 - 72*lam*s**2*t**3*u**3 - 108*lam*s**2*t**2*u**4 - 72*lam*s**2*t*u**5 - 18*lam*s**2*u**6 - 96*lam*s*s2**6*t - 96*lam*s*s2**6*u + 336*lam*s*s2**5*t**2 + 864*lam*s*s2**5*t*u + 528*lam*s*s2**5*u**2 - 336*lam*s*s2**4*t**3 - 1632*lam*s*s2**4*t**2*u - 2352*lam*s*s2**4*t*u**2 - 1056*lam*s*s2**4*u**3 + 132*lam*s*s2**3*t**4 + 1128*lam*s*s2**3*t**3*u + 2880*lam*s*s2**3*t**2*u**2 + 2904*lam*s*s2**3*t*u**3 + 1020*lam*s*s2**3*u**4 - 18*lam*s*s2**2*t**5 - 318*lam*s*s2**2*t**4*u - 1356*lam*s*s2**2*t**3*u**2 - 2340*lam*s*s2**2*t**2*u**3 - 1794*lam*s*s2**2*t*u**4 - 510*lam*s*s2**2*u**5 + 30*lam*s*s2*t**5*u + 246*lam*s*s2*t**4*u**2 + 684*lam*s*s2*t**3*u**3 + 876*lam*s*s2*t**2*u**4 + 534*lam*s*s2*t*u**5 + 126*lam*s*s2*u**6 - 12*lam*s*t**5*u**2 - 60*lam*s*t**4*u**3 - 120*lam*s*t**3*u**4 - 120*lam*s*t**2*u**5 - 60*lam*s*t*u**6 - 12*lam*s*u**7 - 48*lam*s2**6*t**2 - 96*lam*s2**6*t*u - 48*lam*s2**6*u**2 + 96*lam*s2**5*t**3 + 384*lam*s2**5*t**2*u + 480*lam*s2**5*t*u**2 + 192*lam*s2**5*u**3 - 72*lam*s2**4*t**4 - 480*lam*s2**4*t**3*u - 1056*lam*s2**4*t**2*u**2 - 960*lam*s2**4*t*u**3 - 312*lam*s2**4*u**4 + 24*lam*s2**3*t**5 + 264*lam*s2**3*t**4*u + 912*lam*s2**3*t**3*u**2 + 1392*lam*s2**3*t**2*u**3 + 984*lam*s2**3*t*u**4 + 264*lam*s2**3*u**5 - 3*lam*s2**2*t**6 - 66*lam*s2**2*t**5*u - 357*lam*s2**2*t**4*u**2 - 828*lam*s2**2*t**3*u**3 - 957*lam*s2**2*t**2*u**4 - 546*lam*s2**2*t*u**5 - 123*lam*s2**2*u**6 + 6*lam*s2*t**6*u + 60*lam*s2*t**5*u**2 + 210*lam*s2*t**4*u**3 + 360*lam*s2*t**3*u**4 + 330*lam*s2*t**2*u**5 + 156*lam*s2*t*u**6 + 30*lam*s2*u**7 - 3*lam*t**6*u**2 - 18*lam*t**5*u**3 - 45*lam*t**4*u**4 - 60*lam*t**3*u**5 - 45*lam*t**2*u**6 - 18*lam*t*u**7 - 3*lam*u**8)/(256*s**4*s2**4*t*u - 768*s**3*s2**5*t*u + 768*s**3*s2**4*t**2*u + 768*s**3*s2**4*t*u**2 - 192*s**3*s2**3*t**3*u - 384*s**3*s2**3*t**2*u**2 - 192*s**3*s2**3*t*u**3 + 768*s**2*s2**6*t*u - 1536*s**2*s2**5*t**2*u - 1536*s**2*s2**5*t*u**2 + 1152*s**2*s2**4*t**3*u + 2304*s**2*s2**4*t**2*u**2 + 1152*s**2*s2**4*t*u**3 - 384*s**2*s2**3*t**4*u - 1152*s**2*s2**3*t**3*u**2 - 1152*s**2*s2**3*t**2*u**3 - 384*s**2*s2**3*t*u**4 + 48*s**2*s2**2*t**5*u + 192*s**2*s2**2*t**4*u**2 + 288*s**2*s2**2*t**3*u**3 + 192*s**2*s2**2*t**2*u**4 + 48*s**2*s2**2*t*u**5 - 256*s*s2**7*t*u + 768*s*s2**6*t**2*u + 768*s*s2**6*t*u**2 - 960*s*s2**5*t**3*u - 1920*s*s2**5*t**2*u**2 - 960*s*s2**5*t*u**3 + 640*s*s2**4*t**4*u + 1920*s*s2**4*t**3*u**2 + 1920*s*s2**4*t**2*u**3 + 640*s*s2**4*t*u**4 - 240*s*s2**3*t**5*u - 960*s*s2**3*t**4*u**2 - 1440*s*s2**3*t**3*u**3 - 960*s*s2**3*t**2*u**4 - 240*s*s2**3*t*u**5 + 48*s*s2**2*t**6*u + 240*s*s2**2*t**5*u**2 + 480*s*s2**2*t**4*u**3 + 480*s*s2**2*t**3*u**4 + 240*s*s2**2*t**2*u**5 + 48*s*s2**2*t*u**6 - 4*s*s2*t**7*u - 24*s*s2*t**6*u**2 - 60*s*s2*t**5*u**3 - 80*s*s2*t**4*u**4 - 60*s*s2*t**3*u**5 - 24*s*s2*t**2*u**6 - 4*s*s2*t*u**7) + (-4*s**3*s2*t - 4*s**3*s2*u + 8*s**2*s2**2*t + 8*s**2*s2**2*u - 4*s**2*s2*t**2 - 24*s**2*s2*t*u - 4*s**2*s2*u**2 - 2*s**2*t**3 + 6*s**2*t**2*u + 6*s**2*t*u**2 - 2*s**2*u**3 - 4*s*s2**3*t - 4*s*s2**3*u + 6*s*s2**2*t**2 + 28*s*s2**2*t*u + 6*s*s2**2*u**2 + 3*s*s2*t**3 - 27*s*s2*t**2*u - 27*s*s2*t*u**2 + 3*s*s2*u**3 - 3*s*t**4 + 4*s*t**3*u + 14*s*t**2*u**2 + 4*s*t*u**3 - 3*s*u**4 - 2*s2**3*t**2 - 4*s2**3*t*u - 2*s2**3*u**2 + s2**2*t**3 + 11*s2**2*t**2*u + 11*s2**2*t*u**2 + s2**2*u**3 + 2*s2*t**4 - 6*s2*t**3*u - 16*s2*t**2*u**2 - 6*s2*t*u**3 + 2*s2*u**4 - t**5 + 5*t**3*u**2 + 5*t**2*u**3 - u**5)/(16*s**2*s2**2*t*u - 32*s*s2**3*t*u + 32*s*s2**2*t**2*u + 32*s*s2**2*t*u**2 - 8*s*s2*t**3*u - 16*s*s2*t**2*u**2 - 8*s*s2*t*u**3 + 16*s2**4*t*u - 32*s2**3*t**2*u - 32*s2**3*t*u**2 + 24*s2**2*t**3*u + 48*s2**2*t**2*u**2 + 24*s2**2*t*u**3 - 8*s2*t**4*u - 24*s2*t**3*u**2 - 24*s2*t**2*u**3 - 8*s2*t*u**4 + t**5*u + 4*t**4*u**2 + 6*t**3*u**3 + 4*t**2*u**4 + t*u**5))/Nc**2', locals=_L)
C['C^{L1,\\mathrm{reg}}_{q\\bar q,ip}'] = sympify('(9*Nc**2/8 - 9/8)*(fla*(2*lam*s**4*s2**2 + 3*lam*s**4*s2*t - lam*s**4*s2*u - 10*lam*s**3*s2**3 - 3*lam*s**3*s2**2*t + 15*lam*s**3*s2**2*u + 4*lam*s**3*s2*t**2 + 3*lam*s**3*s2*t*u - 7*lam*s**3*s2*u**2 - 2*lam*s**3*t**2*u - lam*s**3*t*u**2 + lam*s**3*u**3 + 14*lam*s**2*s2**4 - 11*lam*s**2*s2**3*t - 35*lam*s**2*s2**3*u + 22*lam*s**2*s2**2*t*u + 30*lam*s**2*s2**2*u**2 + 2*lam*s**2*s2*t**3 - 14*lam*s**2*s2*t*u**2 - 10*lam*s**2*s2*u**3 - 2*lam*s**2*t**3*u + 3*lam*s**2*t*u**3 + lam*s**2*u**4 - 6*lam*s*s2**5 + 11*lam*s*s2**4*t + 21*lam*s*s2**4*u - 8*lam*s*s2**3*t**2 - 33*lam*s*s2**3*t*u - 27*lam*s*s2**3*u**2 + 2*lam*s*s2**2*t**3 + 20*lam*s*s2**2*t**2*u + 35*lam*s*s2**2*t*u**2 + 15*lam*s*s2**2*u**3 - 4*lam*s*s2*t**3*u - 16*lam*s*s2*t**2*u**2 - 15*lam*s*s2*t*u**3 - 3*lam*s*s2*u**4 + 2*lam*s*t**3*u**2 + 4*lam*s*t**2*u**3 + 2*lam*s*t*u**4)/(128*s**3*s2**3*u - 384*s**2*s2**4*u + 384*s**2*s2**3*t*u + 384*s**2*s2**3*u**2 - 96*s**2*s2**2*t**2*u - 192*s**2*s2**2*t*u**2 - 96*s**2*s2**2*u**3 + 384*s*s2**5*u - 768*s*s2**4*t*u - 768*s*s2**4*u**2 + 576*s*s2**3*t**2*u + 1152*s*s2**3*t*u**2 + 576*s*s2**3*u**3 - 192*s*s2**2*t**3*u - 576*s*s2**2*t**2*u**2 - 576*s*s2**2*t*u**3 - 192*s*s2**2*u**4 + 24*s*s2*t**4*u + 96*s*s2*t**3*u**2 + 144*s*s2*t**2*u**3 + 96*s*s2*t*u**4 + 24*s*s2*u**5 - 128*s2**6*u + 384*s2**5*t*u + 384*s2**5*u**2 - 480*s2**4*t**2*u - 960*s2**4*t*u**2 - 480*s2**4*u**3 + 320*s2**3*t**3*u + 960*s2**3*t**2*u**2 + 960*s2**3*t*u**3 + 320*s2**3*u**4 - 120*s2**2*t**4*u - 480*s2**2*t**3*u**2 - 720*s2**2*t**2*u**3 - 480*s2**2*t*u**4 - 120*s2**2*u**5 + 24*s2*t**5*u + 120*s2*t**4*u**2 + 240*s2*t**3*u**3 + 240*s2*t**2*u**4 + 120*s2*t*u**5 + 24*s2*u**6 - 2*t**6*u - 12*t**5*u**2 - 30*t**4*u**3 - 40*t**3*u**4 - 30*t**2*u**5 - 12*t*u**6 - 2*u**7) + (4*s**3*s2**2 + 6*s**3*s2*t - 2*s**3*s2*u - 4*s**2*s2**3 - 4*s**2*s2**2*t + 16*s**2*s2**2*u + 5*s**2*s2*t**2 + 4*s**2*s2*t*u - 13*s**2*s2*u**2 - 4*s**2*t**2*u - 2*s**2*t*u**2 + 2*s**2*u**3 - 4*s*s2**4 + 2*s*s2**3*t + 2*s*s2**3*u - 2*s*s2**2*t**2 + 6*s*s2**2*t*u + 8*s*s2**2*u**2 + 2*s*s2*t**3 - s*s2*t**2*u - 14*s*s2*t*u**2 - 7*s*s2*u**3 - 2*s*t**3*u + 3*s*t**2*u**2 + 6*s*t*u**3 + s*u**4 + 4*s2**5 - 4*s2**4*t - 16*s2**4*u + s2**3*t**2 + 14*s2**3*t*u + 25*s2**3*u**2 - 3*s2**2*t**2*u - 18*s2**2*t*u**2 - 19*s2**2*u**3 + 3*s2*t**2*u**2 + 10*s2*t*u**3 + 7*s2*u**4 - t**2*u**3 - 2*t*u**4 - u**5)/(64*s**2*s2**2*u - 128*s*s2**3*u + 128*s*s2**2*t*u + 128*s*s2**2*u**2 - 32*s*s2*t**2*u - 64*s*s2*t*u**2 - 32*s*s2*u**3 + 64*s2**4*u - 128*s2**3*t*u - 128*s2**3*u**2 + 96*s2**2*t**2*u + 192*s2**2*t*u**2 + 96*s2**2*u**3 - 32*s2*t**3*u - 96*s2*t**2*u**2 - 96*s2*t*u**3 - 32*s2*u**4 + 4*t**4*u + 16*t**3*u**2 + 24*t**2*u**3 + 16*t*u**4 + 4*u**5))/Nc**2', locals=_L)
C['C^{L2,\\mathrm{reg}}_{q\\bar q,ip}'] = sympify('(9*Nc**2/8 - 9/8)*(fla*(4*lam**5*s**3*u + 4*lam**5*s**2*s2**2 - 2*lam**5*s**2*s2*t - 8*lam**5*s**2*s2*u + 2*lam**5*s**2*t*u + 4*lam**5*s**2*u**2 - 4*lam**5*s*s2**3 + 2*lam**5*s*s2**2*t + 8*lam**5*s*s2**2*u - 2*lam**5*s*s2*t*u - 6*lam**5*s*s2*u**2 + 2*lam**5*s*u**3 - 4*lam**5*s2**4 + 6*lam**5*s2**3*t + 10*lam**5*s2**3*u - 2*lam**5*s2**2*t**2 - 14*lam**5*s2**2*t*u - 8*lam**5*s2**2*u**2 + 4*lam**5*s2*t**2*u + 10*lam**5*s2*t*u**2 + 2*lam**5*s2*u**3 - 2*lam**5*t**2*u**2 - 2*lam**5*t*u**3 - 16*lam**3*s**4*s2**2 + 8*lam**3*s**4*s2*t + 16*lam**3*s**4*s2*u + 56*lam**3*s**3*s2**3 - 44*lam**3*s**3*s2**2*t - 92*lam**3*s**3*s2**2*u + 8*lam**3*s**3*s2*t**2 + 44*lam**3*s**3*s2*t*u + 56*lam**3*s**3*s2*u**2 - 4*lam**3*s**3*t**2*u - 14*lam**3*s**3*t*u**2 - 10*lam**3*s**3*u**3 - 56*lam**3*s**2*s2**4 + 44*lam**3*s**2*s2**3*t + 156*lam**3*s**2*s2**3*u - 12*lam**3*s**2*s2**2*t**2 - 96*lam**3*s**2*s2**2*t*u - 160*lam**3*s**2*s2**2*u**2 + 2*lam**3*s**2*s2*t**3 + 18*lam**3*s**2*s2*t**2*u + 72*lam**3*s**2*s2*t*u**2 + 68*lam**3*s**2*s2*u**3 - 2*lam**3*s**2*t**3*u - 8*lam**3*s**2*t**2*u**2 - 16*lam**3*s**2*t*u**3 - 10*lam**3*s**2*u**4 - 24*lam**3*s*s2**5 + 60*lam**3*s*s2**4*t + 28*lam**3*s*s2**4*u - 38*lam**3*s*s2**3*t**2 - 108*lam**3*s*s2**3*t*u + 34*lam**3*s*s2**3*u**2 + 7*lam**3*s*s2**2*t**3 + 65*lam**3*s*s2**2*t**2*u + 41*lam**3*s*s2**2*t*u**2 - 65*lam**3*s*s2**2*u**3 - 10*lam**3*s*s2*t**3*u - 28*lam**3*s*s2*t**2*u**2 + 14*lam**3*s*s2*t*u**3 + 32*lam**3*s*s2*u**4 + 3*lam**3*s*t**3*u**2 + lam**3*s*t**2*u**3 - 7*lam**3*s*t*u**4 - 5*lam**3*s*u**5 + 40*lam**3*s2**6 - 100*lam**3*s2**5*t - 140*lam**3*s2**5*u + 90*lam**3*s2**4*t**2 + 320*lam**3*s2**4*t*u + 190*lam**3*s2**4*u**2 - 35*lam**3*s2**3*t**3 - 255*lam**3*s2**3*t**2*u - 385*lam**3*s2**3*t*u**2 - 125*lam**3*s2**3*u**3 + 5*lam**3*s2**2*t**4 + 85*lam**3*s2**2*t**3*u + 255*lam**3*s2**2*t**2*u**2 + 215*lam**3*s2**2*t*u**3 + 40*lam**3*s2**2*u**4 - 10*lam**3*s2*t**4*u - 65*lam**3*s2*t**3*u**2 - 105*lam**3*s2*t**2*u**3 - 55*lam**3*s2*t*u**4 - 5*lam**3*s2*u**5 + 5*lam**3*t**4*u**2 + 15*lam**3*t**3*u**3 + 15*lam**3*t**2*u**4 + 5*lam**3*t*u**5 - 48*lam*s**5*s2**3 + 24*lam*s**5*s2**2*t + 24*lam*s**5*s2**2*u + 144*lam*s**4*s2**4 - 120*lam*s**4*s2**3*t - 264*lam*s**4*s2**3*u + 24*lam*s**4*s2**2*t**2 + 168*lam*s**4*s2**2*t*u + 144*lam*s**4*s2**2*u**2 - 24*lam*s**4*s2*t**2*u - 48*lam*s**4*s2*t*u**2 - 24*lam*s**4*s2*u**3 - 144*lam*s**3*s2**5 + 72*lam*s**3*s2**4*t + 552*lam*s**3*s2**4*u + 24*lam*s**3*s2**3*t**2 - 432*lam*s**3*s2**3*t*u - 648*lam*s**3*s2**3*u**2 - 12*lam*s**3*s2**2*t**3 + 108*lam*s**3*s2**2*t**2*u + 444*lam*s**3*s2**2*t*u**2 + 324*lam*s**3*s2**2*u**3 - 12*lam*s**3*s2*t**3*u - 96*lam*s**3*s2*t**2*u**2 - 156*lam*s**3*s2*t*u**3 - 72*lam*s**3*s2*u**4 + 6*lam*s**3*t**3*u**2 + 18*lam*s**3*t**2*u**3 + 18*lam*s**3*t*u**4 + 6*lam*s**3*u**5 - 48*lam*s**2*s2**6 + 264*lam*s**2*s2**5*t - 168*lam*s**2*s2**5*u - 312*lam*s**2*s2**4*t**2 - 168*lam*s**2*s2**4*t*u + 624*lam*s**2*s2**4*u**2 + 144*lam*s**2*s2**3*t**3 + 336*lam*s**2*s2**3*t**2*u - 384*lam*s**2*s2**3*t*u**2 - 672*lam*s**2*s2**3*u**3 - 24*lam*s**2*s2**2*t**4 - 144*lam*s**2*s2**2*t**3*u + 12*lam*s**2*s2**2*t**2*u**2 + 456*lam*s**2*s2**2*t*u**3 + 324*lam*s**2*s2**2*u**4 + 18*lam*s**2*s2*t**4*u + 18*lam*s**2*s2*t**3*u**2 - 90*lam*s**2*s2*t**2*u**3 - 162*lam*s**2*s2*t*u**4 - 72*lam*s**2*s2*u**5 + 6*lam*s**2*t**3*u**3 + 18*lam*s**2*t**2*u**4 + 18*lam*s**2*t*u**5 + 6*lam*s**2*u**6 + 192*lam*s*s2**7 - 576*lam*s*s2**6*t - 576*lam*s*s2**6*u + 648*lam*s*s2**5*t**2 + 1632*lam*s*s2**5*t*u + 600*lam*s*s2**5*u**2 - 348*lam*s*s2**4*t**3 - 1644*lam*s*s2**4*t**2*u - 1668*lam*s*s2**4*t*u**2 - 180*lam*s*s2**4*u**3 + 90*lam*s*s2**3*t**4 + 756*lam*s*s2**3*t**3*u + 1464*lam*s*s2**3*t**2*u**2 + 684*lam*s*s2**3*t*u**3 - 114*lam*s*s2**3*u**4 - 9*lam*s*s2**2*t**5 - 159*lam*s*s2**2*t**4*u - 534*lam*s*s2**2*t**3*u**2 - 522*lam*s*s2**2*t**2*u**3 - 33*lam*s*s2**2*t*u**4 + 105*lam*s*s2**2*u**5 + 12*lam*s*s2*t**5*u + 78*lam*s*s2*t**4*u**2 + 132*lam*s*s2*t**3*u**3 + 48*lam*s*s2*t**2*u**4 - 48*lam*s*s2*t*u**5 - 30*lam*s*s2*u**6 - 3*lam*s*t**5*u**2 - 9*lam*s*t**4*u**3 - 6*lam*s*t**3*u**4 + 6*lam*s*t**2*u**5 + 9*lam*s*t*u**6 + 3*lam*s*u**7 - 96*lam*s2**8 + 336*lam*s2**7*t + 432*lam*s2**7*u - 480*lam*s2**6*t**2 - 1392*lam*s2**6*t*u - 816*lam*s2**6*u**2 + 360*lam*s2**5*t**3 + 1800*lam*s2**5*t**2*u + 2376*lam*s2**5*t*u**2 + 840*lam*s2**5*u**3 - 150*lam*s2**4*t**4 - 1200*lam*s2**4*t**3*u - 2700*lam*s2**4*t**2*u**2 - 2160*lam*s2**4*t*u**3 - 510*lam*s2**4*u**4 + 33*lam*s2**3*t**5 + 435*lam*s2**3*t**4*u + 1530*lam*s2**3*t**3*u**2 + 2070*lam*s2**3*t**2*u**3 + 1125*lam*s2**3*t*u**4 + 183*lam*s2**3*u**5 - 3*lam*s2**2*t**6 - 81*lam*s2**2*t**5*u - 450*lam*s2**2*t**4*u**2 - 930*lam*s2**2*t**3*u**3 - 855*lam*s2**2*t**2*u**4 - 333*lam*s2**2*t*u**5 - 36*lam*s2**2*u**6 + 6*lam*s2*t**6*u + 63*lam*s2*t**5*u**2 + 195*lam*s2*t**4*u**3 + 270*lam*s2*t**3*u**4 + 180*lam*s2*t**2*u**5 + 51*lam*s2*t*u**6 + 3*lam*s2*u**7 - 3*lam*t**6*u**2 - 15*lam*t**5*u**3 - 30*lam*t**4*u**4 - 30*lam*t**3*u**5 - 15*lam*t**2*u**6 - 3*lam*t*u**7)/(1024*s**4*s2**4*t - 3072*s**3*s2**5*t + 3072*s**3*s2**4*t**2 + 3072*s**3*s2**4*t*u - 768*s**3*s2**3*t**3 - 1536*s**3*s2**3*t**2*u - 768*s**3*s2**3*t*u**2 + 3072*s**2*s2**6*t - 6144*s**2*s2**5*t**2 - 6144*s**2*s2**5*t*u + 4608*s**2*s2**4*t**3 + 9216*s**2*s2**4*t**2*u + 4608*s**2*s2**4*t*u**2 - 1536*s**2*s2**3*t**4 - 4608*s**2*s2**3*t**3*u - 4608*s**2*s2**3*t**2*u**2 - 1536*s**2*s2**3*t*u**3 + 192*s**2*s2**2*t**5 + 768*s**2*s2**2*t**4*u + 1152*s**2*s2**2*t**3*u**2 + 768*s**2*s2**2*t**2*u**3 + 192*s**2*s2**2*t*u**4 - 1024*s*s2**7*t + 3072*s*s2**6*t**2 + 3072*s*s2**6*t*u - 3840*s*s2**5*t**3 - 7680*s*s2**5*t**2*u - 3840*s*s2**5*t*u**2 + 2560*s*s2**4*t**4 + 7680*s*s2**4*t**3*u + 7680*s*s2**4*t**2*u**2 + 2560*s*s2**4*t*u**3 - 960*s*s2**3*t**5 - 3840*s*s2**3*t**4*u - 5760*s*s2**3*t**3*u**2 - 3840*s*s2**3*t**2*u**3 - 960*s*s2**3*t*u**4 + 192*s*s2**2*t**6 + 960*s*s2**2*t**5*u + 1920*s*s2**2*t**4*u**2 + 1920*s*s2**2*t**3*u**3 + 960*s*s2**2*t**2*u**4 + 192*s*s2**2*t*u**5 - 16*s*s2*t**7 - 96*s*s2*t**6*u - 240*s*s2*t**5*u**2 - 320*s*s2*t**4*u**3 - 240*s*s2*t**3*u**4 - 96*s*s2*t**2*u**5 - 16*s*s2*t*u**6) + (4*s**3*s2**2 - 2*s**3*s2*t + 6*s**3*s2*u - 4*s**2*s2**3 + 16*s**2*s2**2*t - 4*s**2*s2**2*u - 13*s**2*s2*t**2 + 4*s**2*s2*t*u + 5*s**2*s2*u**2 + 2*s**2*t**3 - 2*s**2*t**2*u - 4*s**2*t*u**2 - 4*s*s2**4 + 2*s*s2**3*t + 2*s*s2**3*u + 8*s*s2**2*t**2 + 6*s*s2**2*t*u - 2*s*s2**2*u**2 - 7*s*s2*t**3 - 14*s*s2*t**2*u - s*s2*t*u**2 + 2*s*s2*u**3 + s*t**4 + 6*s*t**3*u + 3*s*t**2*u**2 - 2*s*t*u**3 + 4*s2**5 - 16*s2**4*t - 4*s2**4*u + 25*s2**3*t**2 + 14*s2**3*t*u + s2**3*u**2 - 19*s2**2*t**3 - 18*s2**2*t**2*u - 3*s2**2*t*u**2 + 7*s2*t**4 + 10*s2*t**3*u + 3*s2*t**2*u**2 - t**5 - 2*t**4*u - t**3*u**2)/(64*s**2*s2**2*t - 128*s*s2**3*t + 128*s*s2**2*t**2 + 128*s*s2**2*t*u - 32*s*s2*t**3 - 64*s*s2*t**2*u - 32*s*s2*t*u**2 + 64*s2**4*t - 128*s2**3*t**2 - 128*s2**3*t*u + 96*s2**2*t**3 + 192*s2**2*t**2*u + 96*s2**2*t*u**2 - 32*s2*t**4 - 96*s2*t**3*u - 96*s2*t**2*u**2 - 32*s2*t*u**3 + 4*t**5 + 16*t**4*u + 24*t**3*u**2 + 16*t**2*u**3 + 4*t*u**4))/Nc**2', locals=_L)
C['C^{L12,\\mathrm{reg}}_{q\\bar q,ip}'] = sympify('(9*Nc**2/8 - 9/8)*(fla*(8*lam**5*s**3*s2*u - 4*lam**5*s**3*u**2 - 8*lam**5*s**2*s2**2*t - 16*lam**5*s**2*s2**2*u + 8*lam**5*s**2*s2*t*u + 20*lam**5*s**2*s2*u**2 - 4*lam**5*s**2*t*u**2 - 8*lam**5*s**2*u**3 + 16*lam**5*s*s2**3*t + 16*lam**5*s*s2**3*u - 8*lam**5*s*s2**2*t**2 - 36*lam**5*s*s2**2*t*u - 36*lam**5*s*s2**2*u**2 + 12*lam**5*s*s2*t**2*u + 26*lam**5*s*s2*t*u**2 + 26*lam**5*s*s2*u**3 - 4*lam**5*s*t**2*u**2 - 6*lam**5*s*t*u**3 - 6*lam**5*s*u**4 - 4*lam**5*s2**4*t - 4*lam**5*s2**4*u + 6*lam**5*s2**3*t**2 + 12*lam**5*s2**3*t*u + 14*lam**5*s2**3*u**2 - 2*lam**5*s2**2*t**3 - 14*lam**5*s2**2*t**2*u - 14*lam**5*s2**2*t*u**2 - 18*lam**5*s2**2*u**3 + 4*lam**5*s2*t**3*u + 10*lam**5*s2*t**2*u**2 + 8*lam**5*s2*t*u**3 + 10*lam**5*s2*u**4 - 2*lam**5*t**3*u**2 - 2*lam**5*t**2*u**3 - 2*lam**5*t*u**4 - 2*lam**5*u**5 + 32*lam**3*s**4*s2**2*t + 64*lam**3*s**4*s2**2*u - 16*lam**3*s**4*s2*t*u - 16*lam**3*s**4*s2*u**2 - 152*lam**3*s**3*s2**3*t - 216*lam**3*s**3*s2**3*u + 68*lam**3*s**3*s2**2*t**2 + 272*lam**3*s**3*s2**2*t*u + 268*lam**3*s**3*s2**2*u**2 - 52*lam**3*s**3*s2*t**2*u - 140*lam**3*s**3*s2*t*u**2 - 104*lam**3*s**3*s2*u**3 + 10*lam**3*s**3*t**2*u**2 + 20*lam**3*s**3*t*u**3 + 10*lam**3*s**3*u**4 + 280*lam**3*s**2*s2**4*t + 312*lam**3*s**2*s2**4*u - 236*lam**3*s**2*s2**3*t**2 - 792*lam**3*s**2*s2**3*t*u - 700*lam**3*s**2*s2**3*u**2 + 56*lam**3*s**2*s2**2*t**3 + 412*lam**3*s**2*s2**2*t**2*u + 788*lam**3*s**2*s2**2*t*u**2 + 544*lam**3*s**2*s2**2*u**3 - 62*lam**3*s**2*s2*t**3*u - 232*lam**3*s**2*s2*t**2*u**2 - 318*lam**3*s**2*s2*t*u**3 - 172*lam**3*s**2*s2*u**4 + 16*lam**3*s**2*t**3*u**2 + 40*lam**3*s**2*t**2*u**3 + 44*lam**3*s**2*t*u**4 + 20*lam**3*s**2*u**5 - 200*lam**3*s*s2**5*t - 200*lam**3*s*s2**5*u + 300*lam**3*s*s2**4*t**2 + 800*lam**3*s*s2**4*t*u + 660*lam**3*s*s2**4*u**2 - 146*lam**3*s*s2**3*t**3 - 814*lam**3*s*s2**3*t**2*u - 1246*lam**3*s*s2**3*t*u**2 - 834*lam**3*s*s2**3*u**3 + 23*lam**3*s*s2**2*t**4 + 302*lam**3*s*s2**2*t**3*u + 804*lam**3*s*s2**2*t**2*u**2 + 930*lam**3*s*s2**2*t*u**3 + 501*lam**3*s*s2**2*u**4 - 36*lam**3*s*s2*t**4*u - 194*lam**3*s*s2*t**3*u**2 - 342*lam**3*s*s2*t**2*u**3 - 326*lam**3*s*s2*t*u**4 - 142*lam**3*s*s2*u**5 + 13*lam**3*s*t**4*u**2 + 38*lam**3*s*t**3*u**3 + 52*lam**3*s*t**2*u**4 + 42*lam**3*s*t*u**5 + 15*lam**3*s*u**6 + 40*lam**3*s2**6*t + 40*lam**3*s2**6*u - 100*lam**3*s2**5*t**2 - 200*lam**3*s2**5*t*u - 180*lam**3*s2**5*u**2 + 90*lam**3*s2**4*t**3 + 350*lam**3*s2**4*t**2*u + 430*lam**3*s2**4*t*u**2 + 330*lam**3*s2**4*u**3 - 35*lam**3*s2**3*t**4 - 260*lam**3*s2**3*t**3*u - 490*lam**3*s2**3*t**2*u**2 - 500*lam**3*s2**3*t*u**3 - 315*lam**3*s2**3*u**4 + 5*lam**3*s2**2*t**5 + 85*lam**3*s2**2*t**4*u + 270*lam**3*s2**2*t**3*u**2 + 350*lam**3*s2**2*t**2*u**3 + 325*lam**3*s2**2*t*u**4 + 165*lam**3*s2**2*u**5 - 10*lam**3*s2*t**5*u - 65*lam**3*s2*t**4*u**2 - 120*lam**3*s2*t**3*u**3 - 130*lam**3*s2*t**2*u**4 - 110*lam**3*s2*t*u**5 - 45*lam**3*s2*u**6 + 5*lam**3*t**5*u**2 + 15*lam**3*t**4*u**3 + 20*lam**3*t**3*u**4 + 20*lam**3*t**2*u**5 + 15*lam**3*t*u**6 + 5*lam**3*u**7 + 144*lam*s**5*s2**3*t + 144*lam*s**5*s2**3*u - 24*lam*s**5*s2**2*t**2 - 48*lam*s**5*s2**2*t*u - 24*lam*s**5*s2**2*u**2 - 624*lam*s**4*s2**4*t - 624*lam*s**4*s2**4*u + 456*lam*s**4*s2**3*t**2 + 1104*lam*s**4*s2**3*t*u + 744*lam*s**4*s2**3*u**2 - 72*lam*s**4*s2**2*t**3 - 360*lam*s**4*s2**2*t**2*u - 552*lam*s**4*s2**2*t*u**2 - 264*lam*s**4*s2**2*u**3 + 24*lam*s**4*s2*t**3*u + 72*lam*s**4*s2*t**2*u**2 + 72*lam*s**4*s2*t*u**3 + 24*lam*s**4*s2*u**4 + 1200*lam*s**3*s2**5*t + 1200*lam*s**3*s2**5*u - 1416*lam*s**3*s2**4*t**2 - 3696*lam*s**3*s2**4*t*u - 2664*lam*s**3*s2**4*u**2 + 600*lam*s**3*s2**3*t**3 + 2664*lam*s**3*s2**3*t**2*u + 4008*lam*s**3*s2**3*t*u**2 + 2136*lam*s**3*s2**3*u**3 - 84*lam*s**3*s2**2*t**4 - 720*lam*s**3*s2**2*t**3*u - 1752*lam*s**3*s2**2*t**2*u**2 - 1872*lam*s**3*s2**2*t*u**3 - 756*lam*s**3*s2**2*u**4 + 60*lam*s**3*s2*t**4*u + 252*lam*s**3*s2*t**3*u**2 + 444*lam*s**3*s2*t**2*u**3 + 372*lam*s**3*s2*t*u**4 + 120*lam*s**3*s2*u**5 - 6*lam*s**3*t**4*u**2 - 24*lam*s**3*t**3*u**3 - 36*lam*s**3*t**2*u**4 - 24*lam*s**3*t*u**5 - 6*lam*s**3*u**6 - 1200*lam*s**2*s2**6*t - 1200*lam*s**2*s2**6*u + 2088*lam*s**2*s2**5*t**2 + 5328*lam*s**2*s2**5*t*u + 3912*lam*s**2*s2**5*u**2 - 1368*lam*s**2*s2**4*t**3 - 6168*lam*s**2*s2**4*t**2*u - 9048*lam*s**2*s2**4*t*u**2 - 5016*lam*s**2*s2**4*u**3 + 408*lam*s**2*s2**3*t**4 + 3000*lam*s**2*s2**3*t**3*u + 7032*lam*s**2*s2**3*t**2*u**2 + 7464*lam*s**2*s2**3*t*u**3 + 3216*lam*s**2*s2**3*u**4 - 48*lam*s**2*s2**2*t**5 - 660*lam*s**2*s2**2*t**4*u - 2340*lam*s**2*s2**2*t**3*u**2 - 3780*lam*s**2*s2**2*t**2*u**3 - 3132*lam*s**2*s2**2*t*u**4 - 1080*lam*s**2*s2**2*u**5 + 54*lam*s**2*s2*t**5*u + 324*lam*s**2*s2*t**4*u**2 + 756*lam*s**2*s2*t**3*u**3 + 936*lam*s**2*s2*t**2*u**4 + 630*lam*s**2*s2*t*u**5 + 180*lam*s**2*s2*u**6 - 12*lam*s**2*t**5*u**2 - 48*lam*s**2*t**4*u**3 - 84*lam*s**2*t**3*u**4 - 84*lam*s**2*t**2*u**5 - 48*lam*s**2*t*u**6 - 12*lam*s**2*u**7 + 576*lam*s*s2**7*t + 576*lam*s*s2**7*u - 1440*lam*s*s2**6*t**2 - 3360*lam*s*s2**6*t*u - 2496*lam*s*s2**6*u**2 + 1416*lam*s*s2**5*t**3 + 5784*lam*s*s2**5*t**2*u + 7896*lam*s*s2**5*t*u**2 + 4488*lam*s*s2**5*u**3 - 684*lam*s*s2**4*t**4 - 4512*lam*s*s2**4*t**3*u - 9576*lam*s*s2**4*t**2*u**2 - 9696*lam*s*s2**4*t*u**3 - 4332*lam*s*s2**4*u**4 + 162*lam*s*s2**3*t**5 + 1770*lam*s*s2**3*t**4*u + 5604*lam*s*s2**3*t**3*u**2 + 8292*lam*s*s2**3*t**2*u**3 + 6714*lam*s*s2**3*t*u**4 + 2418*lam*s*s2**3*u**5 - 15*lam*s*s2**2*t**6 - 336*lam*s*s2**2*t**5*u - 1635*lam*s*s2**2*t**4*u**2 - 3384*lam*s*s2**2*t**3*u**3 - 3909*lam*s*s2**2*t**2*u**4 - 2616*lam*s*s2**2*t*u**5 - 777*lam*s*s2**2*u**6 + 24*lam*s*s2*t**6*u + 216*lam*s*s2*t**5*u**2 + 636*lam*s*s2*t**4*u**3 + 984*lam*s*s2*t**3*u**4 + 936*lam*s*s2*t**2*u**5 + 528*lam*s*s2*t*u**6 + 132*lam*s*s2*u**7 - 9*lam*s*t**6*u**2 - 42*lam*s*t**5*u**3 - 87*lam*s*t**4*u**4 - 108*lam*s*t**3*u**5 - 87*lam*s*t**2*u**6 - 42*lam*s*t*u**7 - 9*lam*s*u**8 - 96*lam*s2**8*t - 96*lam*s2**8*u + 336*lam*s2**7*t**2 + 672*lam*s2**7*t*u + 528*lam*s2**7*u**2 - 480*lam*s2**6*t**3 - 1632*lam*s2**6*t**2*u - 2016*lam*s2**6*t*u**2 - 1248*lam*s2**6*u**3 + 360*lam*s2**5*t**4 + 1920*lam*s2**5*t**3*u + 3456*lam*s2**5*t**2*u**2 + 3360*lam*s2**5*t*u**3 + 1656*lam*s2**5*u**4 - 150*lam*s2**4*t**5 - 1230*lam*s2**4*t**4*u - 3180*lam*s2**4*t**3*u**2 - 4140*lam*s2**4*t**2*u**3 - 3390*lam*s2**4*t*u**4 - 1350*lam*s2**4*u**5 + 33*lam*s2**3*t**6 + 438*lam*s2**3*t**5*u + 1635*lam*s2**3*t**4*u**2 + 2820*lam*s2**3*t**3*u**3 + 3015*lam*s2**3*t**2*u**4 + 2118*lam*s2**3*t*u**5 + 693*lam*s2**3*u**6 - 3*lam*s2**2*t**7 - 81*lam*s2**2*t**6*u - 459*lam*s2**2*t**5*u**2 - 1065*lam*s2**2*t**4*u**3 - 1425*lam*s2**2*t**3*u**4 - 1323*lam*s2**2*t**2*u**5 - 801*lam*s2**2*t*u**6 - 219*lam*s2**2*u**7 + 6*lam*s2*t**7*u + 63*lam*s2*t**6*u**2 + 204*lam*s2*t**5*u**3 + 345*lam*s2*t**4*u**4 + 390*lam*s2*t**3*u**5 + 321*lam*s2*t**2*u**6 + 168*lam*s2*t*u**7 + 39*lam*s2*u**8 - 3*lam*t**7*u**2 - 15*lam*t**6*u**3 - 33*lam*t**5*u**4 - 45*lam*t**4*u**5 - 45*lam*t**3*u**6 - 33*lam*t**2*u**7 - 15*lam*t*u**8 - 3*lam*u**9)/(1024*s**4*s2**4*t*u - 3072*s**3*s2**5*t*u + 3072*s**3*s2**4*t**2*u + 3072*s**3*s2**4*t*u**2 - 768*s**3*s2**3*t**3*u - 1536*s**3*s2**3*t**2*u**2 - 768*s**3*s2**3*t*u**3 + 3072*s**2*s2**6*t*u - 6144*s**2*s2**5*t**2*u - 6144*s**2*s2**5*t*u**2 + 4608*s**2*s2**4*t**3*u + 9216*s**2*s2**4*t**2*u**2 + 4608*s**2*s2**4*t*u**3 - 1536*s**2*s2**3*t**4*u - 4608*s**2*s2**3*t**3*u**2 - 4608*s**2*s2**3*t**2*u**3 - 1536*s**2*s2**3*t*u**4 + 192*s**2*s2**2*t**5*u + 768*s**2*s2**2*t**4*u**2 + 1152*s**2*s2**2*t**3*u**3 + 768*s**2*s2**2*t**2*u**4 + 192*s**2*s2**2*t*u**5 - 1024*s*s2**7*t*u + 3072*s*s2**6*t**2*u + 3072*s*s2**6*t*u**2 - 3840*s*s2**5*t**3*u - 7680*s*s2**5*t**2*u**2 - 3840*s*s2**5*t*u**3 + 2560*s*s2**4*t**4*u + 7680*s*s2**4*t**3*u**2 + 7680*s*s2**4*t**2*u**3 + 2560*s*s2**4*t*u**4 - 960*s*s2**3*t**5*u - 3840*s*s2**3*t**4*u**2 - 5760*s*s2**3*t**3*u**3 - 3840*s*s2**3*t**2*u**4 - 960*s*s2**3*t*u**5 + 192*s*s2**2*t**6*u + 960*s*s2**2*t**5*u**2 + 1920*s*s2**2*t**4*u**3 + 1920*s*s2**2*t**3*u**4 + 960*s*s2**2*t**2*u**5 + 192*s*s2**2*t*u**6 - 16*s*s2*t**7*u - 96*s*s2*t**6*u**2 - 240*s*s2*t**5*u**3 - 320*s*s2*t**4*u**4 - 240*s*s2*t**3*u**5 - 96*s*s2*t**2*u**6 - 16*s*s2*t*u**7) + (4*s**3*s2**2*t + 4*s**3*s2**2*u - 6*s**3*s2*t**2 + 4*s**3*s2*t*u - 6*s**3*s2*u**2 - 4*s**2*s2**3*t - 4*s**2*s2**3*u + 8*s**2*s2**2*t**2 + 8*s**2*s2**2*t*u + 8*s**2*s2**2*u**2 - 7*s**2*s2*t**3 - 5*s**2*s2*t**2*u - 5*s**2*s2*t*u**2 - 7*s**2*s2*u**3 + 2*s**2*t**3*u + 4*s**2*t**2*u**2 + 2*s**2*t*u**3 - 4*s*s2**4*t - 4*s*s2**4*u + 6*s*s2**3*t**2 + 12*s*s2**3*t*u + 6*s*s2**3*u**2 - 2*s*s2**2*t**3 - 10*s*s2**2*t**2*u - 10*s*s2**2*t*u**2 - 2*s*s2**2*u**3 - s*s2*t**4 + 10*s*s2*t**2*u**2 - s*s2*u**4 + 3*s*t**4*u - 3*s*t**3*u**2 - 3*s*t**2*u**3 + 3*s*t*u**4 + 4*s2**5*t + 4*s2**5*u - 8*s2**4*t**2 - 24*s2**4*t*u - 8*s2**4*u**2 + 5*s2**3*t**3 + 35*s2**3*t**2*u + 35*s2**3*t*u**2 + 5*s2**3*u**3 - s2**2*t**4 - 18*s2**2*t**3*u - 42*s2**2*t**2*u**2 - 18*s2**2*t*u**3 - s2**2*u**4 + 3*s2*t**4*u + 17*s2*t**3*u**2 + 17*s2*t**2*u**3 + 3*s2*t*u**4 - 2*t**4*u**2 - 4*t**3*u**3 - 2*t**2*u**4)/(64*s**2*s2**2*t*u - 128*s*s2**3*t*u + 128*s*s2**2*t**2*u + 128*s*s2**2*t*u**2 - 32*s*s2*t**3*u - 64*s*s2*t**2*u**2 - 32*s*s2*t*u**3 + 64*s2**4*t*u - 128*s2**3*t**2*u - 128*s2**3*t*u**2 + 96*s2**2*t**3*u + 192*s2**2*t**2*u**2 + 96*s2**2*t*u**3 - 32*s2*t**4*u - 96*s2*t**3*u**2 - 96*s2*t**2*u**3 - 32*s2*t*u**4 + 4*t**5*u + 16*t**4*u**2 + 24*t**3*u**3 + 16*t**2*u**4 + 4*t*u**5))/Nc**2', locals=_L)
C['C^{U+L,\\mathrm{reg}}_{q\\bar q,12,LL}'] = sympify('(9*Nc**2/8 - 9/8)*(fla*(-2*lam**5*s**2*t - 4*lam**5*s**2*u + 4*lam**5*s*s2*u - lam**5*s*t**2 - 3*lam**5*s*t*u - 4*lam**5*s*u**2 + 2*lam**5*s2**2*t - lam**5*s2*t**2 - 3*lam**5*s2*t*u + 2*lam**5*s2*u**2 + 2*lam**5*t**2*u + lam**5*t*u**2 - lam**5*u**3 + 4*lam**3*s**3*s2*t - 4*lam**3*s**3*s2*u - 8*lam**3*s**2*s2**2*t + 16*lam**3*s**2*s2**2*u + 6*lam**3*s**2*s2*t**2 - 14*lam**3*s**2*s2*u**2 - 2*lam**3*s**2*t**2*u + 2*lam**3*s**2*u**3 + 4*lam**3*s*s2**3*t - 20*lam**3*s*s2**3*u - 6*lam**3*s*s2**2*t**2 + 12*lam**3*s*s2**2*t*u + 34*lam**3*s*s2**2*u**2 + 2*lam**3*s*s2*t**3 + 2*lam**3*s*s2*t**2*u - 18*lam**3*s*s2*t*u**2 - 18*lam**3*s*s2*u**3 - lam**3*s*t**3*u + lam**3*s*t**2*u**2 + 5*lam**3*s*t*u**3 + 3*lam**3*s*u**4 + 8*lam**3*s2**4*u - 12*lam**3*s2**3*t*u - 20*lam**3*s2**3*u**2 + 6*lam**3*s2**2*t**2*u + 24*lam**3*s2**2*t*u**2 + 18*lam**3*s2**2*u**3 - lam**3*s2*t**3*u - 9*lam**3*s2*t**2*u**2 - 15*lam**3*s2*t*u**3 - 7*lam**3*s2*u**4 + lam**3*t**3*u**2 + 3*lam**3*t**2*u**3 + 3*lam**3*t*u**4 + lam**3*u**5)/(128*s**4*s2**3*t*u - 512*s**3*s2**4*t*u + 448*s**3*s2**3*t**2*u + 448*s**3*s2**3*t*u**2 - 96*s**3*s2**2*t**3*u - 192*s**3*s2**2*t**2*u**2 - 96*s**3*s2**2*t*u**3 + 768*s**2*s2**5*t*u - 1344*s**2*s2**4*t**2*u - 1344*s**2*s2**4*t*u**2 + 864*s**2*s2**3*t**3*u + 1728*s**2*s2**3*t**2*u**2 + 864*s**2*s2**3*t*u**3 - 240*s**2*s2**2*t**4*u - 720*s**2*s2**2*t**3*u**2 - 720*s**2*s2**2*t**2*u**3 - 240*s**2*s2**2*t*u**4 + 24*s**2*s2*t**5*u + 96*s**2*s2*t**4*u**2 + 144*s**2*s2*t**3*u**3 + 96*s**2*s2*t**2*u**4 + 24*s**2*s2*t*u**5 - 512*s*s2**6*t*u + 1344*s*s2**5*t**2*u + 1344*s*s2**5*t*u**2 - 1440*s*s2**4*t**3*u - 2880*s*s2**4*t**2*u**2 - 1440*s*s2**4*t*u**3 + 800*s*s2**3*t**4*u + 2400*s*s2**3*t**3*u**2 + 2400*s*s2**3*t**2*u**3 + 800*s*s2**3*t*u**4 - 240*s*s2**2*t**5*u - 960*s*s2**2*t**4*u**2 - 1440*s*s2**2*t**3*u**3 - 960*s*s2**2*t**2*u**4 - 240*s*s2**2*t*u**5 + 36*s*s2*t**6*u + 180*s*s2*t**5*u**2 + 360*s*s2*t**4*u**3 + 360*s*s2*t**3*u**4 + 180*s*s2*t**2*u**5 + 36*s*s2*t*u**6 - 2*s*t**7*u - 12*s*t**6*u**2 - 30*s*t**5*u**3 - 40*s*t**4*u**4 - 30*s*t**3*u**5 - 12*s*t**2*u**6 - 2*s*t*u**7 + 128*s2**7*t*u - 448*s2**6*t**2*u - 448*s2**6*t*u**2 + 672*s2**5*t**3*u + 1344*s2**5*t**2*u**2 + 672*s2**5*t*u**3 - 560*s2**4*t**4*u - 1680*s2**4*t**3*u**2 - 1680*s2**4*t**2*u**3 - 560*s2**4*t*u**4 + 280*s2**3*t**5*u + 1120*s2**3*t**4*u**2 + 1680*s2**3*t**3*u**3 + 1120*s2**3*t**2*u**4 + 280*s2**3*t*u**5 - 84*s2**2*t**6*u - 420*s2**2*t**5*u**2 - 840*s2**2*t**4*u**3 - 840*s2**2*t**3*u**4 - 420*s2**2*t**2*u**5 - 84*s2**2*t*u**6 + 14*s2*t**7*u + 84*s2*t**6*u**2 + 210*s2*t**5*u**3 + 280*s2*t**4*u**4 + 210*s2*t**3*u**5 + 84*s2*t**2*u**6 + 14*s2*t*u**7 - t**8*u - 7*t**7*u**2 - 21*t**6*u**3 - 35*t**5*u**4 - 35*t**4*u**5 - 21*t**3*u**6 - 7*t**2*u**7 - t*u**8) + flt*(2*s**2 - 4*s*s2 + 2*s*t + 2*s*u + 2*s2**2 - 2*s2*t - 4*s2*u + 2*t*u + u**2)/(4*s**2*t - 8*s*s2*t + 6*s*t**2 + 2*s*t*u + 4*s2**2*t - 6*s2*t**2 - 2*s2*t*u + 2*t**3 + 2*t**2*u) + flu*(2*s**2 - 4*s*s2 + 2*s*t + 2*s*u + 2*s2**2 - 4*s2*t - 2*s2*u + t**2 + 2*t*u)/(4*s**2*u - 8*s*s2*u + 2*s*t*u + 6*s*u**2 + 4*s2**2*u - 2*s2*t*u - 6*s2*u**2 + 2*t*u**2 + 2*u**3) + fst*(4*s**3 - 4*s**2*s2 + 2*s**2*t + 8*s**2*u - 4*s*s2**2 + 4*s*s2*t - 2*s*t**2 + 4*s*u**2 + 4*s2**3 - 6*s2**2*t - 8*s2**2*u + 4*s2*t**2 + 8*s2*t*u + 4*s2*u**2 - t**3 - 2*t**2*u - 2*t*u**2)/(4*s**2*t*u - 8*s*s2*t*u + 2*s*t**2*u + 6*s*t*u**2 + 4*s2**2*t*u - 2*s2*t**2*u - 6*s2*t*u**2 + 2*t**2*u**2 + 2*t*u**3) + fsu*(4*s**3 - 4*s**2*s2 + 8*s**2*t + 2*s**2*u - 4*s*s2**2 + 4*s*s2*u + 4*s*t**2 - 2*s*u**2 + 4*s2**3 - 8*s2**2*t - 6*s2**2*u + 4*s2*t**2 + 8*s2*t*u + 4*s2*u**2 - 2*t**2*u - 2*t*u**2 - u**3)/(4*s**2*t*u - 8*s*s2*t*u + 6*s*t**2*u + 2*s*t*u**2 + 4*s2**2*t*u - 6*s2*t**2*u - 2*s2*t*u**2 + 2*t**3*u + 2*t**2*u**2) + ftu*(-s**3 + s**2*s2 - s**2*t - s**2*u + s*s2**2 - 2*s*s2*t - 2*s*s2*u + s*t**2 + s*u**2 - s2**3 + 3*s2**2*t + 3*s2**2*u - 3*s2*t**2 - 4*s2*t*u - 3*s2*u**2 + t**3 + t**2*u + t*u**2 + u**3)/(s**2*t*u - 2*s*s2*t*u + s*t**2*u + s*t*u**2 + s2**2*t*u - s2*t**2*u - s2*t*u**2 + t**2*u**2) + (4*s**2*s2**3 - 4*s**2*s2*t*u - 4*s*s2**4 + 2*s*s2**3*t + 2*s*s2**3*u + s*s2**2*t**2 + 6*s*s2**2*t*u + s*s2**2*u**2 - 6*s*s2*t**2*u - 6*s*s2*t*u**2 + s*t**3*u + 2*s*t**2*u**2 + s*t*u**3 + 2*s2**4*t + 2*s2**4*u - 3*s2**3*t**2 - 10*s2**3*t*u - 3*s2**3*u**2 + s2**2*t**3 + 11*s2**2*t**2*u + 11*s2**2*t*u**2 + s2**2*u**3 - 3*s2*t**3*u - 10*s2*t**2*u**2 - 3*s2*t*u**3 + 2*t**3*u**2 + 2*t**2*u**3)/(4*s*s2**3*t*u - 4*s*s2**2*t**2*u - 4*s*s2**2*t*u**2 + 4*s*s2*t**2*u**2 - 4*s2**4*t*u + 8*s2**3*t**2*u + 8*s2**3*t*u**2 - 5*s2**2*t**3*u - 14*s2**2*t**2*u**2 - 5*s2**2*t*u**3 + s2*t**4*u + 7*s2*t**3*u**2 + 7*s2*t**2*u**3 + s2*t*u**4 - t**4*u**2 - 2*t**3*u**3 - t**2*u**4))/(2*Nc**2) + (9*Nc**2/8 - 9/8)*(fla*(-2*lam**5*s**2*t - 4*lam**5*s**2*u + 4*lam**5*s*s2*u - lam**5*s*t**2 - 3*lam**5*s*t*u - 4*lam**5*s*u**2 + 2*lam**5*s2**2*t - lam**5*s2*t**2 - 3*lam**5*s2*t*u + 2*lam**5*s2*u**2 + 2*lam**5*t**2*u + lam**5*t*u**2 - lam**5*u**3 + 4*lam**3*s**3*s2*t - 4*lam**3*s**3*s2*u - 8*lam**3*s**2*s2**2*t + 16*lam**3*s**2*s2**2*u + 6*lam**3*s**2*s2*t**2 - 14*lam**3*s**2*s2*u**2 - 2*lam**3*s**2*t**2*u + 2*lam**3*s**2*u**3 + 4*lam**3*s*s2**3*t - 20*lam**3*s*s2**3*u - 6*lam**3*s*s2**2*t**2 + 12*lam**3*s*s2**2*t*u + 34*lam**3*s*s2**2*u**2 + 2*lam**3*s*s2*t**3 + 2*lam**3*s*s2*t**2*u - 18*lam**3*s*s2*t*u**2 - 18*lam**3*s*s2*u**3 - lam**3*s*t**3*u + lam**3*s*t**2*u**2 + 5*lam**3*s*t*u**3 + 3*lam**3*s*u**4 + 8*lam**3*s2**4*u - 12*lam**3*s2**3*t*u - 20*lam**3*s2**3*u**2 + 6*lam**3*s2**2*t**2*u + 24*lam**3*s2**2*t*u**2 + 18*lam**3*s2**2*u**3 - lam**3*s2*t**3*u - 9*lam**3*s2*t**2*u**2 - 15*lam**3*s2*t*u**3 - 7*lam**3*s2*u**4 + lam**3*t**3*u**2 + 3*lam**3*t**2*u**3 + 3*lam**3*t*u**4 + lam**3*u**5)/(128*s**4*s2**3*t*u - 512*s**3*s2**4*t*u + 448*s**3*s2**3*t**2*u + 448*s**3*s2**3*t*u**2 - 96*s**3*s2**2*t**3*u - 192*s**3*s2**2*t**2*u**2 - 96*s**3*s2**2*t*u**3 + 768*s**2*s2**5*t*u - 1344*s**2*s2**4*t**2*u - 1344*s**2*s2**4*t*u**2 + 864*s**2*s2**3*t**3*u + 1728*s**2*s2**3*t**2*u**2 + 864*s**2*s2**3*t*u**3 - 240*s**2*s2**2*t**4*u - 720*s**2*s2**2*t**3*u**2 - 720*s**2*s2**2*t**2*u**3 - 240*s**2*s2**2*t*u**4 + 24*s**2*s2*t**5*u + 96*s**2*s2*t**4*u**2 + 144*s**2*s2*t**3*u**3 + 96*s**2*s2*t**2*u**4 + 24*s**2*s2*t*u**5 - 512*s*s2**6*t*u + 1344*s*s2**5*t**2*u + 1344*s*s2**5*t*u**2 - 1440*s*s2**4*t**3*u - 2880*s*s2**4*t**2*u**2 - 1440*s*s2**4*t*u**3 + 800*s*s2**3*t**4*u + 2400*s*s2**3*t**3*u**2 + 2400*s*s2**3*t**2*u**3 + 800*s*s2**3*t*u**4 - 240*s*s2**2*t**5*u - 960*s*s2**2*t**4*u**2 - 1440*s*s2**2*t**3*u**3 - 960*s*s2**2*t**2*u**4 - 240*s*s2**2*t*u**5 + 36*s*s2*t**6*u + 180*s*s2*t**5*u**2 + 360*s*s2*t**4*u**3 + 360*s*s2*t**3*u**4 + 180*s*s2*t**2*u**5 + 36*s*s2*t*u**6 - 2*s*t**7*u - 12*s*t**6*u**2 - 30*s*t**5*u**3 - 40*s*t**4*u**4 - 30*s*t**3*u**5 - 12*s*t**2*u**6 - 2*s*t*u**7 + 128*s2**7*t*u - 448*s2**6*t**2*u - 448*s2**6*t*u**2 + 672*s2**5*t**3*u + 1344*s2**5*t**2*u**2 + 672*s2**5*t*u**3 - 560*s2**4*t**4*u - 1680*s2**4*t**3*u**2 - 1680*s2**4*t**2*u**3 - 560*s2**4*t*u**4 + 280*s2**3*t**5*u + 1120*s2**3*t**4*u**2 + 1680*s2**3*t**3*u**3 + 1120*s2**3*t**2*u**4 + 280*s2**3*t*u**5 - 84*s2**2*t**6*u - 420*s2**2*t**5*u**2 - 840*s2**2*t**4*u**3 - 840*s2**2*t**3*u**4 - 420*s2**2*t**2*u**5 - 84*s2**2*t*u**6 + 14*s2*t**7*u + 84*s2*t**6*u**2 + 210*s2*t**5*u**3 + 280*s2*t**4*u**4 + 210*s2*t**3*u**5 + 84*s2*t**2*u**6 + 14*s2*t*u**7 - t**8*u - 7*t**7*u**2 - 21*t**6*u**3 - 35*t**5*u**4 - 35*t**4*u**5 - 21*t**3*u**6 - 7*t**2*u**7 - t*u**8) + flt*(-2*s**2 + 4*s*s2 - 2*s*t - 2*s*u - 6*s2**2 + 6*s2*t + 4*s2*u - 2*t**2 - 2*t*u - u**2)/(4*s**2*t - 8*s*s2*t + 6*s*t**2 + 2*s*t*u + 4*s2**2*t - 6*s2*t**2 - 2*s2*t*u + 2*t**3 + 2*t**2*u) + flu*(-2*s**2 + 4*s*s2 - 2*s*t - 2*s*u - 6*s2**2 + 4*s2*t + 6*s2*u - t**2 - 2*t*u - 2*u**2)/(4*s**2*u - 8*s*s2*u + 2*s*t*u + 6*s*u**2 + 4*s2**2*u - 2*s2*t*u - 6*s2*u**2 + 2*t*u**2 + 2*u**3) + fst*(4*s**3 - 4*s**2*s2 + 2*s**2*t + 4*s**2*u + 4*s*s2**2 - 4*s*s2*t + 2*s*t**2 - 4*s2**3 + 6*s2**2*t + 4*s2**2*u - 4*s2*t**2 - 4*s2*t*u + t**3 + 2*t**2*u)/(4*s**2*t*u - 8*s*s2*t*u + 2*s*t**2*u + 6*s*t*u**2 + 4*s2**2*t*u - 2*s2*t**2*u - 6*s2*t*u**2 + 2*t**2*u**2 + 2*t*u**3) + fsu*(4*s**3 - 4*s**2*s2 + 4*s**2*t + 2*s**2*u + 4*s*s2**2 - 4*s*s2*u + 2*s*u**2 - 4*s2**3 + 4*s2**2*t + 6*s2**2*u - 4*s2*t*u - 4*s2*u**2 + 2*t*u**2 + u**3)/(4*s**2*t*u - 8*s*s2*t*u + 6*s*t**2*u + 2*s*t*u**2 + 4*s2**2*t*u - 6*s2*t**2*u - 2*s2*t*u**2 + 2*t**3*u + 2*t**2*u**2) + ftu*(-s**3 + s**2*s2 - s**2*t - s**2*u - 3*s*s2**2 + 2*s*s2*t + 2*s*s2*u - s*t**2 - s*u**2 + 3*s2**3 - 5*s2**2*t - 5*s2**2*u + 3*s2*t**2 + 4*s2*t*u + 3*s2*u**2 - t**3 - t**2*u - t*u**2 - u**3)/(s**2*t*u - 2*s*s2*t*u + s*t**2*u + s*t*u**2 + s2**2*t*u - s2*t**2*u - s2*t*u**2 + t**2*u**2) + (4*s**2*s2**3 - 4*s**2*s2*t*u - 4*s*s2**4 + 2*s*s2**3*t + 2*s*s2**3*u + s*s2**2*t**2 + 6*s*s2**2*t*u + s*s2**2*u**2 - 6*s*s2*t**2*u - 6*s*s2*t*u**2 + s*t**3*u + 2*s*t**2*u**2 + s*t*u**3 + 2*s2**4*t + 2*s2**4*u - 3*s2**3*t**2 - 10*s2**3*t*u - 3*s2**3*u**2 + s2**2*t**3 + 11*s2**2*t**2*u + 11*s2**2*t*u**2 + s2**2*u**3 - 3*s2*t**3*u - 10*s2*t**2*u**2 - 3*s2*t*u**3 + 2*t**3*u**2 + 2*t**2*u**3)/(4*s*s2**3*t*u - 4*s*s2**2*t**2*u - 4*s*s2**2*t*u**2 + 4*s*s2*t**2*u**2 - 4*s2**4*t*u + 8*s2**3*t**2*u + 8*s2**3*t*u**2 - 5*s2**2*t**3*u - 14*s2**2*t**2*u**2 - 5*s2**2*t*u**3 + s2*t**4*u + 7*s2*t**3*u**2 + 7*s2*t**2*u**3 + s2*t*u**4 - t**4*u**2 - 2*t**3*u**3 - t**2*u**4))/(2*Nc**2)', locals=_L)
C['C^{U+L,\\mathrm{reg}}_{q\\bar q,12,LR}'] = sympify('-(9*Nc**2/8 - 9/8)*(fla*(-2*lam**5*s**2*t - 4*lam**5*s**2*u + 4*lam**5*s*s2*u - lam**5*s*t**2 - 3*lam**5*s*t*u - 4*lam**5*s*u**2 + 2*lam**5*s2**2*t - lam**5*s2*t**2 - 3*lam**5*s2*t*u + 2*lam**5*s2*u**2 + 2*lam**5*t**2*u + lam**5*t*u**2 - lam**5*u**3 + 4*lam**3*s**3*s2*t - 4*lam**3*s**3*s2*u - 8*lam**3*s**2*s2**2*t + 16*lam**3*s**2*s2**2*u + 6*lam**3*s**2*s2*t**2 - 14*lam**3*s**2*s2*u**2 - 2*lam**3*s**2*t**2*u + 2*lam**3*s**2*u**3 + 4*lam**3*s*s2**3*t - 20*lam**3*s*s2**3*u - 6*lam**3*s*s2**2*t**2 + 12*lam**3*s*s2**2*t*u + 34*lam**3*s*s2**2*u**2 + 2*lam**3*s*s2*t**3 + 2*lam**3*s*s2*t**2*u - 18*lam**3*s*s2*t*u**2 - 18*lam**3*s*s2*u**3 - lam**3*s*t**3*u + lam**3*s*t**2*u**2 + 5*lam**3*s*t*u**3 + 3*lam**3*s*u**4 + 8*lam**3*s2**4*u - 12*lam**3*s2**3*t*u - 20*lam**3*s2**3*u**2 + 6*lam**3*s2**2*t**2*u + 24*lam**3*s2**2*t*u**2 + 18*lam**3*s2**2*u**3 - lam**3*s2*t**3*u - 9*lam**3*s2*t**2*u**2 - 15*lam**3*s2*t*u**3 - 7*lam**3*s2*u**4 + lam**3*t**3*u**2 + 3*lam**3*t**2*u**3 + 3*lam**3*t*u**4 + lam**3*u**5)/(128*s**4*s2**3*t*u - 512*s**3*s2**4*t*u + 448*s**3*s2**3*t**2*u + 448*s**3*s2**3*t*u**2 - 96*s**3*s2**2*t**3*u - 192*s**3*s2**2*t**2*u**2 - 96*s**3*s2**2*t*u**3 + 768*s**2*s2**5*t*u - 1344*s**2*s2**4*t**2*u - 1344*s**2*s2**4*t*u**2 + 864*s**2*s2**3*t**3*u + 1728*s**2*s2**3*t**2*u**2 + 864*s**2*s2**3*t*u**3 - 240*s**2*s2**2*t**4*u - 720*s**2*s2**2*t**3*u**2 - 720*s**2*s2**2*t**2*u**3 - 240*s**2*s2**2*t*u**4 + 24*s**2*s2*t**5*u + 96*s**2*s2*t**4*u**2 + 144*s**2*s2*t**3*u**3 + 96*s**2*s2*t**2*u**4 + 24*s**2*s2*t*u**5 - 512*s*s2**6*t*u + 1344*s*s2**5*t**2*u + 1344*s*s2**5*t*u**2 - 1440*s*s2**4*t**3*u - 2880*s*s2**4*t**2*u**2 - 1440*s*s2**4*t*u**3 + 800*s*s2**3*t**4*u + 2400*s*s2**3*t**3*u**2 + 2400*s*s2**3*t**2*u**3 + 800*s*s2**3*t*u**4 - 240*s*s2**2*t**5*u - 960*s*s2**2*t**4*u**2 - 1440*s*s2**2*t**3*u**3 - 960*s*s2**2*t**2*u**4 - 240*s*s2**2*t*u**5 + 36*s*s2*t**6*u + 180*s*s2*t**5*u**2 + 360*s*s2*t**4*u**3 + 360*s*s2*t**3*u**4 + 180*s*s2*t**2*u**5 + 36*s*s2*t*u**6 - 2*s*t**7*u - 12*s*t**6*u**2 - 30*s*t**5*u**3 - 40*s*t**4*u**4 - 30*s*t**3*u**5 - 12*s*t**2*u**6 - 2*s*t*u**7 + 128*s2**7*t*u - 448*s2**6*t**2*u - 448*s2**6*t*u**2 + 672*s2**5*t**3*u + 1344*s2**5*t**2*u**2 + 672*s2**5*t*u**3 - 560*s2**4*t**4*u - 1680*s2**4*t**3*u**2 - 1680*s2**4*t**2*u**3 - 560*s2**4*t*u**4 + 280*s2**3*t**5*u + 1120*s2**3*t**4*u**2 + 1680*s2**3*t**3*u**3 + 1120*s2**3*t**2*u**4 + 280*s2**3*t*u**5 - 84*s2**2*t**6*u - 420*s2**2*t**5*u**2 - 840*s2**2*t**4*u**3 - 840*s2**2*t**3*u**4 - 420*s2**2*t**2*u**5 - 84*s2**2*t*u**6 + 14*s2*t**7*u + 84*s2*t**6*u**2 + 210*s2*t**5*u**3 + 280*s2*t**4*u**4 + 210*s2*t**3*u**5 + 84*s2*t**2*u**6 + 14*s2*t*u**7 - t**8*u - 7*t**7*u**2 - 21*t**6*u**3 - 35*t**5*u**4 - 35*t**4*u**5 - 21*t**3*u**6 - 7*t**2*u**7 - t*u**8) + flt*(2*s**2 - 4*s*s2 + 2*s*t + 2*s*u + 2*s2**2 - 2*s2*t - 4*s2*u + 2*t*u + u**2)/(4*s**2*t - 8*s*s2*t + 6*s*t**2 + 2*s*t*u + 4*s2**2*t - 6*s2*t**2 - 2*s2*t*u + 2*t**3 + 2*t**2*u) + flu*(2*s**2 - 4*s*s2 + 2*s*t + 2*s*u + 2*s2**2 - 4*s2*t - 2*s2*u + t**2 + 2*t*u)/(4*s**2*u - 8*s*s2*u + 2*s*t*u + 6*s*u**2 + 4*s2**2*u - 2*s2*t*u - 6*s2*u**2 + 2*t*u**2 + 2*u**3) + fst*(4*s**3 - 4*s**2*s2 + 2*s**2*t + 8*s**2*u - 4*s*s2**2 + 4*s*s2*t - 2*s*t**2 + 4*s*u**2 + 4*s2**3 - 6*s2**2*t - 8*s2**2*u + 4*s2*t**2 + 8*s2*t*u + 4*s2*u**2 - t**3 - 2*t**2*u - 2*t*u**2)/(4*s**2*t*u - 8*s*s2*t*u + 2*s*t**2*u + 6*s*t*u**2 + 4*s2**2*t*u - 2*s2*t**2*u - 6*s2*t*u**2 + 2*t**2*u**2 + 2*t*u**3) + fsu*(4*s**3 - 4*s**2*s2 + 8*s**2*t + 2*s**2*u - 4*s*s2**2 + 4*s*s2*u + 4*s*t**2 - 2*s*u**2 + 4*s2**3 - 8*s2**2*t - 6*s2**2*u + 4*s2*t**2 + 8*s2*t*u + 4*s2*u**2 - 2*t**2*u - 2*t*u**2 - u**3)/(4*s**2*t*u - 8*s*s2*t*u + 6*s*t**2*u + 2*s*t*u**2 + 4*s2**2*t*u - 6*s2*t**2*u - 2*s2*t*u**2 + 2*t**3*u + 2*t**2*u**2) + ftu*(-s**3 + s**2*s2 - s**2*t - s**2*u + s*s2**2 - 2*s*s2*t - 2*s*s2*u + s*t**2 + s*u**2 - s2**3 + 3*s2**2*t + 3*s2**2*u - 3*s2*t**2 - 4*s2*t*u - 3*s2*u**2 + t**3 + t**2*u + t*u**2 + u**3)/(s**2*t*u - 2*s*s2*t*u + s*t**2*u + s*t*u**2 + s2**2*t*u - s2*t**2*u - s2*t*u**2 + t**2*u**2) + (4*s**2*s2**3 - 4*s**2*s2*t*u - 4*s*s2**4 + 2*s*s2**3*t + 2*s*s2**3*u + s*s2**2*t**2 + 6*s*s2**2*t*u + s*s2**2*u**2 - 6*s*s2*t**2*u - 6*s*s2*t*u**2 + s*t**3*u + 2*s*t**2*u**2 + s*t*u**3 + 2*s2**4*t + 2*s2**4*u - 3*s2**3*t**2 - 10*s2**3*t*u - 3*s2**3*u**2 + s2**2*t**3 + 11*s2**2*t**2*u + 11*s2**2*t*u**2 + s2**2*u**3 - 3*s2*t**3*u - 10*s2*t**2*u**2 - 3*s2*t*u**3 + 2*t**3*u**2 + 2*t**2*u**3)/(4*s*s2**3*t*u - 4*s*s2**2*t**2*u - 4*s*s2**2*t*u**2 + 4*s*s2*t**2*u**2 - 4*s2**4*t*u + 8*s2**3*t**2*u + 8*s2**3*t*u**2 - 5*s2**2*t**3*u - 14*s2**2*t**2*u**2 - 5*s2**2*t*u**3 + s2*t**4*u + 7*s2*t**3*u**2 + 7*s2*t**2*u**3 + s2*t*u**4 - t**4*u**2 - 2*t**3*u**3 - t**2*u**4))/(2*Nc**2) + (9*Nc**2/8 - 9/8)*(fla*(-2*lam**5*s**2*t - 4*lam**5*s**2*u + 4*lam**5*s*s2*u - lam**5*s*t**2 - 3*lam**5*s*t*u - 4*lam**5*s*u**2 + 2*lam**5*s2**2*t - lam**5*s2*t**2 - 3*lam**5*s2*t*u + 2*lam**5*s2*u**2 + 2*lam**5*t**2*u + lam**5*t*u**2 - lam**5*u**3 + 4*lam**3*s**3*s2*t - 4*lam**3*s**3*s2*u - 8*lam**3*s**2*s2**2*t + 16*lam**3*s**2*s2**2*u + 6*lam**3*s**2*s2*t**2 - 14*lam**3*s**2*s2*u**2 - 2*lam**3*s**2*t**2*u + 2*lam**3*s**2*u**3 + 4*lam**3*s*s2**3*t - 20*lam**3*s*s2**3*u - 6*lam**3*s*s2**2*t**2 + 12*lam**3*s*s2**2*t*u + 34*lam**3*s*s2**2*u**2 + 2*lam**3*s*s2*t**3 + 2*lam**3*s*s2*t**2*u - 18*lam**3*s*s2*t*u**2 - 18*lam**3*s*s2*u**3 - lam**3*s*t**3*u + lam**3*s*t**2*u**2 + 5*lam**3*s*t*u**3 + 3*lam**3*s*u**4 + 8*lam**3*s2**4*u - 12*lam**3*s2**3*t*u - 20*lam**3*s2**3*u**2 + 6*lam**3*s2**2*t**2*u + 24*lam**3*s2**2*t*u**2 + 18*lam**3*s2**2*u**3 - lam**3*s2*t**3*u - 9*lam**3*s2*t**2*u**2 - 15*lam**3*s2*t*u**3 - 7*lam**3*s2*u**4 + lam**3*t**3*u**2 + 3*lam**3*t**2*u**3 + 3*lam**3*t*u**4 + lam**3*u**5)/(128*s**4*s2**3*t*u - 512*s**3*s2**4*t*u + 448*s**3*s2**3*t**2*u + 448*s**3*s2**3*t*u**2 - 96*s**3*s2**2*t**3*u - 192*s**3*s2**2*t**2*u**2 - 96*s**3*s2**2*t*u**3 + 768*s**2*s2**5*t*u - 1344*s**2*s2**4*t**2*u - 1344*s**2*s2**4*t*u**2 + 864*s**2*s2**3*t**3*u + 1728*s**2*s2**3*t**2*u**2 + 864*s**2*s2**3*t*u**3 - 240*s**2*s2**2*t**4*u - 720*s**2*s2**2*t**3*u**2 - 720*s**2*s2**2*t**2*u**3 - 240*s**2*s2**2*t*u**4 + 24*s**2*s2*t**5*u + 96*s**2*s2*t**4*u**2 + 144*s**2*s2*t**3*u**3 + 96*s**2*s2*t**2*u**4 + 24*s**2*s2*t*u**5 - 512*s*s2**6*t*u + 1344*s*s2**5*t**2*u + 1344*s*s2**5*t*u**2 - 1440*s*s2**4*t**3*u - 2880*s*s2**4*t**2*u**2 - 1440*s*s2**4*t*u**3 + 800*s*s2**3*t**4*u + 2400*s*s2**3*t**3*u**2 + 2400*s*s2**3*t**2*u**3 + 800*s*s2**3*t*u**4 - 240*s*s2**2*t**5*u - 960*s*s2**2*t**4*u**2 - 1440*s*s2**2*t**3*u**3 - 960*s*s2**2*t**2*u**4 - 240*s*s2**2*t*u**5 + 36*s*s2*t**6*u + 180*s*s2*t**5*u**2 + 360*s*s2*t**4*u**3 + 360*s*s2*t**3*u**4 + 180*s*s2*t**2*u**5 + 36*s*s2*t*u**6 - 2*s*t**7*u - 12*s*t**6*u**2 - 30*s*t**5*u**3 - 40*s*t**4*u**4 - 30*s*t**3*u**5 - 12*s*t**2*u**6 - 2*s*t*u**7 + 128*s2**7*t*u - 448*s2**6*t**2*u - 448*s2**6*t*u**2 + 672*s2**5*t**3*u + 1344*s2**5*t**2*u**2 + 672*s2**5*t*u**3 - 560*s2**4*t**4*u - 1680*s2**4*t**3*u**2 - 1680*s2**4*t**2*u**3 - 560*s2**4*t*u**4 + 280*s2**3*t**5*u + 1120*s2**3*t**4*u**2 + 1680*s2**3*t**3*u**3 + 1120*s2**3*t**2*u**4 + 280*s2**3*t*u**5 - 84*s2**2*t**6*u - 420*s2**2*t**5*u**2 - 840*s2**2*t**4*u**3 - 840*s2**2*t**3*u**4 - 420*s2**2*t**2*u**5 - 84*s2**2*t*u**6 + 14*s2*t**7*u + 84*s2*t**6*u**2 + 210*s2*t**5*u**3 + 280*s2*t**4*u**4 + 210*s2*t**3*u**5 + 84*s2*t**2*u**6 + 14*s2*t*u**7 - t**8*u - 7*t**7*u**2 - 21*t**6*u**3 - 35*t**5*u**4 - 35*t**4*u**5 - 21*t**3*u**6 - 7*t**2*u**7 - t*u**8) + flt*(-2*s**2 + 4*s*s2 - 2*s*t - 2*s*u - 6*s2**2 + 6*s2*t + 4*s2*u - 2*t**2 - 2*t*u - u**2)/(4*s**2*t - 8*s*s2*t + 6*s*t**2 + 2*s*t*u + 4*s2**2*t - 6*s2*t**2 - 2*s2*t*u + 2*t**3 + 2*t**2*u) + flu*(-2*s**2 + 4*s*s2 - 2*s*t - 2*s*u - 6*s2**2 + 4*s2*t + 6*s2*u - t**2 - 2*t*u - 2*u**2)/(4*s**2*u - 8*s*s2*u + 2*s*t*u + 6*s*u**2 + 4*s2**2*u - 2*s2*t*u - 6*s2*u**2 + 2*t*u**2 + 2*u**3) + fst*(4*s**3 - 4*s**2*s2 + 2*s**2*t + 4*s**2*u + 4*s*s2**2 - 4*s*s2*t + 2*s*t**2 - 4*s2**3 + 6*s2**2*t + 4*s2**2*u - 4*s2*t**2 - 4*s2*t*u + t**3 + 2*t**2*u)/(4*s**2*t*u - 8*s*s2*t*u + 2*s*t**2*u + 6*s*t*u**2 + 4*s2**2*t*u - 2*s2*t**2*u - 6*s2*t*u**2 + 2*t**2*u**2 + 2*t*u**3) + fsu*(4*s**3 - 4*s**2*s2 + 4*s**2*t + 2*s**2*u + 4*s*s2**2 - 4*s*s2*u + 2*s*u**2 - 4*s2**3 + 4*s2**2*t + 6*s2**2*u - 4*s2*t*u - 4*s2*u**2 + 2*t*u**2 + u**3)/(4*s**2*t*u - 8*s*s2*t*u + 6*s*t**2*u + 2*s*t*u**2 + 4*s2**2*t*u - 6*s2*t**2*u - 2*s2*t*u**2 + 2*t**3*u + 2*t**2*u**2) + ftu*(-s**3 + s**2*s2 - s**2*t - s**2*u - 3*s*s2**2 + 2*s*s2*t + 2*s*s2*u - s*t**2 - s*u**2 + 3*s2**3 - 5*s2**2*t - 5*s2**2*u + 3*s2*t**2 + 4*s2*t*u + 3*s2*u**2 - t**3 - t**2*u - t*u**2 - u**3)/(s**2*t*u - 2*s*s2*t*u + s*t**2*u + s*t*u**2 + s2**2*t*u - s2*t**2*u - s2*t*u**2 + t**2*u**2) + (4*s**2*s2**3 - 4*s**2*s2*t*u - 4*s*s2**4 + 2*s*s2**3*t + 2*s*s2**3*u + s*s2**2*t**2 + 6*s*s2**2*t*u + s*s2**2*u**2 - 6*s*s2*t**2*u - 6*s*s2*t*u**2 + s*t**3*u + 2*s*t**2*u**2 + s*t*u**3 + 2*s2**4*t + 2*s2**4*u - 3*s2**3*t**2 - 10*s2**3*t*u - 3*s2**3*u**2 + s2**2*t**3 + 11*s2**2*t**2*u + 11*s2**2*t*u**2 + s2**2*u**3 - 3*s2*t**3*u - 10*s2*t**2*u**2 - 3*s2*t*u**3 + 2*t**3*u**2 + 2*t**2*u**3)/(4*s*s2**3*t*u - 4*s*s2**2*t**2*u - 4*s*s2**2*t*u**2 + 4*s*s2*t**2*u**2 - 4*s2**4*t*u + 8*s2**3*t**2*u + 8*s2**3*t*u**2 - 5*s2**2*t**3*u - 14*s2**2*t**2*u**2 - 5*s2**2*t*u**3 + s2*t**4*u + 7*s2*t**3*u**2 + 7*s2*t**2*u**3 + s2*t*u**4 - t**4*u**2 - 2*t**3*u**3 - t**2*u**4))/(2*Nc**2)', locals=_L)
C['C^{L1,\\mathrm{reg}}_{q\\bar q,12,LL}'] = sympify('(9*Nc**2/8 - 9/8)*(fla*(-2*lam**7*s**2*t - 4*lam**7*s**2*u + 4*lam**7*s*s2**2 - 4*lam**7*s*s2*u - lam**7*s*t**2 - lam**7*s*t*u - 4*lam**7*s2**3 + 4*lam**7*s2**2*t + 10*lam**7*s2**2*u - lam**7*s2*t**2 - 9*lam**7*s2*t*u - 6*lam**7*s2*u**2 + 2*lam**7*t**2*u + 3*lam**7*t*u**2 + lam**7*u**3 - 8*lam**5*s**3*s2**2 + 4*lam**5*s**3*s2*t + 4*lam**5*s**3*s2*u + 16*lam**5*s**2*s2**3 - 20*lam**5*s**2*s2**2*t - 32*lam**5*s**2*s2**2*u + 6*lam**5*s**2*s2*t**2 + 16*lam**5*s**2*s2*t*u + 22*lam**5*s**2*s2*u**2 - 2*lam**5*s**2*t**2*u - 4*lam**5*s**2*t*u**2 - 4*lam**5*s**2*u**3 - 8*lam**5*s*s2**4 + 16*lam**5*s*s2**3*t + 32*lam**5*s*s2**3*u - 10*lam**5*s*s2**2*t**2 - 32*lam**5*s*s2**2*t*u - 50*lam**5*s*s2**2*u**2 + 2*lam**5*s*s2*t**3 + 12*lam**5*s*s2*t**2*u + 28*lam**5*s*s2*t*u**2 + 30*lam**5*s*s2*u**3 - lam**5*s*t**3*u - 5*lam**5*s*t**2*u**2 - 9*lam**5*s*t*u**3 - 5*lam**5*s*u**4 - 4*lam**5*s2**4*u + 16*lam**5*s2**3*u**2 + 3*lam**5*s2**2*t**2*u - 6*lam**5*s2**2*t*u**2 - 21*lam**5*s2**2*u**3 - lam**5*s2*t**3*u - 3*lam**5*s2*t**2*u**2 + 9*lam**5*s2*t*u**3 + 11*lam**5*s2*u**4 + lam**5*t**3*u**2 - 3*lam**5*t*u**4 - 2*lam**5*u**5 + 24*lam**3*s**4*s2**2*u - 96*lam**3*s**3*s2**3*u + 48*lam**3*s**3*s2**2*t*u + 96*lam**3*s**3*s2**2*u**2 - 24*lam**3*s**3*s2*t*u**2 - 24*lam**3*s**3*s2*u**3 + 168*lam**3*s**2*s2**4*u - 144*lam**3*s**2*s2**3*t*u - 336*lam**3*s**2*s2**3*u**2 + 36*lam**3*s**2*s2**2*t**2*u + 216*lam**3*s**2*s2**2*t*u**2 + 228*lam**3*s**2*s2**2*u**3 - 36*lam**3*s**2*s2*t**2*u**2 - 96*lam**3*s**2*s2*t*u**3 - 60*lam**3*s**2*s2*u**4 + 6*lam**3*s**2*t**2*u**3 + 12*lam**3*s**2*t*u**4 + 6*lam**3*s**2*u**5 - 144*lam**3*s*s2**5*u + 192*lam**3*s*s2**4*t*u + 432*lam**3*s*s2**4*u**2 - 84*lam**3*s*s2**3*t**2*u - 480*lam**3*s*s2**3*t*u**2 - 492*lam**3*s*s2**3*u**3 + 12*lam**3*s*s2**2*t**3*u + 168*lam**3*s*s2**2*t**2*u**2 + 420*lam**3*s*s2**2*t*u**3 + 264*lam**3*s*s2**2*u**4 - 18*lam**3*s*s2*t**3*u**2 - 102*lam**3*s*s2*t**2*u**3 - 150*lam**3*s*s2*t*u**4 - 66*lam**3*s*s2*u**5 + 6*lam**3*s*t**3*u**3 + 18*lam**3*s*t**2*u**4 + 18*lam**3*s*t*u**5 + 6*lam**3*s*u**6 + 48*lam**3*s2**6*u - 96*lam**3*s2**5*t*u - 192*lam**3*s2**5*u**2 + 72*lam**3*s2**4*t**2*u + 336*lam**3*s2**4*t*u**2 + 312*lam**3*s2**4*u**3 - 24*lam**3*s2**3*t**3*u - 216*lam**3*s2**3*t**2*u**2 - 456*lam**3*s2**3*t*u**3 - 264*lam**3*s2**3*u**4 + 3*lam**3*s2**2*t**4*u + 60*lam**3*s2**2*t**3*u**2 + 234*lam**3*s2**2*t**2*u**3 + 300*lam**3*s2**2*t*u**4 + 123*lam**3*s2**2*u**5 - 6*lam**3*s2*t**4*u**2 - 48*lam**3*s2*t**3*u**3 - 108*lam**3*s2*t**2*u**4 - 96*lam**3*s2*t*u**5 - 30*lam**3*s2*u**6 + 3*lam**3*t**4*u**3 + 12*lam**3*t**3*u**4 + 18*lam**3*t**2*u**5 + 12*lam**3*t*u**6 + 3*lam**3*u**7)/(2048*s**5*s2**4*u - 10240*s**4*s2**5*u + 9216*s**4*s2**4*t*u + 9216*s**4*s2**4*u**2 - 2048*s**4*s2**3*t**2*u - 4096*s**4*s2**3*t*u**2 - 2048*s**4*s2**3*u**3 + 20480*s**3*s2**6*u - 36864*s**3*s2**5*t*u - 36864*s**3*s2**5*u**2 + 24576*s**3*s2**4*t**2*u + 49152*s**3*s2**4*t*u**2 + 24576*s**3*s2**4*u**3 - 7168*s**3*s2**3*t**3*u - 21504*s**3*s2**3*t**2*u**2 - 21504*s**3*s2**3*t*u**3 - 7168*s**3*s2**3*u**4 + 768*s**3*s2**2*t**4*u + 3072*s**3*s2**2*t**3*u**2 + 4608*s**3*s2**2*t**2*u**3 + 3072*s**3*s2**2*t*u**4 + 768*s**3*s2**2*u**5 - 20480*s**2*s2**7*u + 55296*s**2*s2**6*t*u + 55296*s**2*s2**6*u**2 - 61440*s**2*s2**5*t**2*u - 122880*s**2*s2**5*t*u**2 - 61440*s**2*s2**5*u**3 + 35840*s**2*s2**4*t**3*u + 107520*s**2*s2**4*t**2*u**2 + 107520*s**2*s2**4*t*u**3 + 35840*s**2*s2**4*u**4 - 11520*s**2*s2**3*t**4*u - 46080*s**2*s2**3*t**3*u**2 - 69120*s**2*s2**3*t**2*u**3 - 46080*s**2*s2**3*t*u**4 - 11520*s**2*s2**3*u**5 + 1920*s**2*s2**2*t**5*u + 9600*s**2*s2**2*t**4*u**2 + 19200*s**2*s2**2*t**3*u**3 + 19200*s**2*s2**2*t**2*u**4 + 9600*s**2*s2**2*t*u**5 + 1920*s**2*s2**2*u**6 - 128*s**2*s2*t**6*u - 768*s**2*s2*t**5*u**2 - 1920*s**2*s2*t**4*u**3 - 2560*s**2*s2*t**3*u**4 - 1920*s**2*s2*t**2*u**5 - 768*s**2*s2*t*u**6 - 128*s**2*s2*u**7 + 10240*s*s2**8*u - 36864*s*s2**7*t*u - 36864*s*s2**7*u**2 + 57344*s*s2**6*t**2*u + 114688*s*s2**6*t*u**2 + 57344*s*s2**6*u**3 - 50176*s*s2**5*t**3*u - 150528*s*s2**5*t**2*u**2 - 150528*s*s2**5*t*u**3 - 50176*s*s2**5*u**4 + 26880*s*s2**4*t**4*u + 107520*s*s2**4*t**3*u**2 + 161280*s*s2**4*t**2*u**3 + 107520*s*s2**4*t*u**4 + 26880*s*s2**4*u**5 - 8960*s*s2**3*t**5*u - 44800*s*s2**3*t**4*u**2 - 89600*s*s2**3*t**3*u**3 - 89600*s*s2**3*t**2*u**4 - 44800*s*s2**3*t*u**5 - 8960*s*s2**3*u**6 + 1792*s*s2**2*t**6*u + 10752*s*s2**2*t**5*u**2 + 26880*s*s2**2*t**4*u**3 + 35840*s*s2**2*t**3*u**4 + 26880*s*s2**2*t**2*u**5 + 10752*s*s2**2*t*u**6 + 1792*s*s2**2*u**7 - 192*s*s2*t**7*u - 1344*s*s2*t**6*u**2 - 4032*s*s2*t**5*u**3 - 6720*s*s2*t**4*u**4 - 6720*s*s2*t**3*u**5 - 4032*s*s2*t**2*u**6 - 1344*s*s2*t*u**7 - 192*s*s2*u**8 + 8*s*t**8*u + 64*s*t**7*u**2 + 224*s*t**6*u**3 + 448*s*t**5*u**4 + 560*s*t**4*u**5 + 448*s*t**3*u**6 + 224*s*t**2*u**7 + 64*s*t*u**8 + 8*s*u**9 - 2048*s2**9*u + 9216*s2**8*t*u + 9216*s2**8*u**2 - 18432*s2**7*t**2*u - 36864*s2**7*t*u**2 - 18432*s2**7*u**3 + 21504*s2**6*t**3*u + 64512*s2**6*t**2*u**2 + 64512*s2**6*t*u**3 + 21504*s2**6*u**4 - 16128*s2**5*t**4*u - 64512*s2**5*t**3*u**2 - 96768*s2**5*t**2*u**3 - 64512*s2**5*t*u**4 - 16128*s2**5*u**5 + 8064*s2**4*t**5*u + 40320*s2**4*t**4*u**2 + 80640*s2**4*t**3*u**3 + 80640*s2**4*t**2*u**4 + 40320*s2**4*t*u**5 + 8064*s2**4*u**6 - 2688*s2**3*t**6*u - 16128*s2**3*t**5*u**2 - 40320*s2**3*t**4*u**3 - 53760*s2**3*t**3*u**4 - 40320*s2**3*t**2*u**5 - 16128*s2**3*t*u**6 - 2688*s2**3*u**7 + 576*s2**2*t**7*u + 4032*s2**2*t**6*u**2 + 12096*s2**2*t**5*u**3 + 20160*s2**2*t**4*u**4 + 20160*s2**2*t**3*u**5 + 12096*s2**2*t**2*u**6 + 4032*s2**2*t*u**7 + 576*s2**2*u**8 - 72*s2*t**8*u - 576*s2*t**7*u**2 - 2016*s2*t**6*u**3 - 4032*s2*t**5*u**4 - 5040*s2*t**4*u**5 - 4032*s2*t**3*u**6 - 2016*s2*t**2*u**7 - 576*s2*t*u**8 - 72*s2*u**9 + 4*t**9*u + 36*t**8*u**2 + 144*t**7*u**3 + 336*t**6*u**4 + 504*t**5*u**5 + 504*t**4*u**6 + 336*t**3*u**7 + 144*t**2*u**8 + 36*t*u**9 + 4*u**10) + flt*(-s**2 - s*s2 + s*t + 2*s2**2 - 3*s2*t - s2*u + t**2 + t*u)/(8*s**2 - 16*s*s2 + 12*s*t + 4*s*u + 8*s2**2 - 12*s2*t - 4*s2*u + 4*t**2 + 4*t*u) + flu*(-2*s*s2 + s*u + 2*s2**2 - s2*t - 3*s2*u + t*u + u**2)/(8*s*u - 8*s2*u + 4*t*u + 4*u**2) + fst*(-2*s**2 + 2*s*s2 - s*t - 2*s*u)/(8*s*u - 8*s2*u + 4*t*u + 4*u**2) + fsu*(s**2 - s*s2 + s*u)/(8*s**2 - 16*s*s2 + 12*s*t + 4*s*u + 8*s2**2 - 12*s2*t - 4*s2*u + 4*t**2 + 4*t*u) + ftu*(-s*s2 + s2**2 - s2*t - s2*u + t*u)/(2*s*u - 2*s2*u + 2*t*u) + (-16*s**3*s2**3 + 32*s**2*s2**4 - 28*s**2*s2**3*t - 42*s**2*s2**3*u + 4*s**2*s2**2*t**2 + 26*s**2*s2**2*t*u + 8*s**2*s2**2*u**2 - 16*s*s2**5 + 28*s*s2**4*t + 46*s*s2**4*u - 16*s*s2**3*t**2 - 68*s*s2**3*t*u - 42*s*s2**3*u**2 + 3*s*s2**2*t**3 + 29*s*s2**2*t**2*u + 49*s*s2**2*t*u**2 + 13*s*s2**2*u**3 - 3*s*s2*t**3*u - 13*s*s2*t**2*u**2 - 9*s*s2*t*u**3 - s*s2*u**4 - 4*s2**5*u + 8*s2**4*t*u + 12*s2**4*u**2 - 5*s2**3*t**2*u - 22*s2**3*t*u**2 - 13*s2**3*u**3 + s2**2*t**3*u + 12*s2**2*t**2*u**2 + 21*s2**2*t*u**3 + 6*s2**2*u**4 - 2*s2*t**3*u**2 - 9*s2*t**2*u**3 - 8*s2*t*u**4 - s2*u**5 + t**3*u**3 + 2*t**2*u**4 + t*u**5)/(32*s**2*s2**3*u - 32*s**2*s2**2*t*u - 64*s*s2**4*u + 128*s*s2**3*t*u + 64*s*s2**3*u**2 - 80*s*s2**2*t**2*u - 96*s*s2**2*t*u**2 - 16*s*s2**2*u**3 + 16*s*s2*t**3*u + 32*s*s2*t**2*u**2 + 16*s*s2*t*u**3 + 32*s2**5*u - 96*s2**4*t*u - 64*s2**4*u**2 + 112*s2**3*t**2*u + 160*s2**3*t*u**2 + 48*s2**3*u**3 - 64*s2**2*t**3*u - 144*s2**2*t**2*u**2 - 96*s2**2*t*u**3 - 16*s2**2*u**4 + 18*s2*t**4*u + 56*s2*t**3*u**2 + 60*s2*t**2*u**3 + 24*s2*t*u**4 + 2*s2*u**5 - 2*t**5*u - 8*t**4*u**2 - 12*t**3*u**3 - 8*t**2*u**4 - 2*t*u**5))/(2*Nc**2) + (9*Nc**2/8 - 9/8)*(fla*(-2*lam**7*s**2*t + 4*lam**7*s**2*u + 4*lam**7*s*s2**2 - 4*lam**7*s*s2*u - lam**7*s*t**2 - lam**7*s*t*u - 4*lam**7*s2**3 + 4*lam**7*s2**2*t + 10*lam**7*s2**2*u - lam**7*s2*t**2 - 9*lam**7*s2*t*u - 6*lam**7*s2*u**2 + 2*lam**7*t**2*u + 3*lam**7*t*u**2 + lam**7*u**3 - 8*lam**5*s**3*s2**2 + 4*lam**5*s**3*s2*t + 4*lam**5*s**3*s2*u + 16*lam**5*s**2*s2**3 - 20*lam**5*s**2*s2**2*t - 32*lam**5*s**2*s2**2*u + 6*lam**5*s**2*s2*t**2 + 16*lam**5*s**2*s2*t*u + 22*lam**5*s**2*s2*u**2 - 2*lam**5*s**2*t**2*u - 4*lam**5*s**2*t*u**2 - 4*lam**5*s**2*u**3 - 8*lam**5*s*s2**4 + 16*lam**5*s*s2**3*t + 32*lam**5*s*s2**3*u - 10*lam**5*s*s2**2*t**2 - 32*lam**5*s*s2**2*t*u - 50*lam**5*s*s2**2*u**2 + 2*lam**5*s*s2*t**3 + 12*lam**5*s*s2*t**2*u + 28*lam**5*s*s2*t*u**2 + 30*lam**5*s*s2*u**3 - lam**5*s*t**3*u - 5*lam**5*s*t**2*u**2 - 9*lam**5*s*t*u**3 - 5*lam**5*s*u**4 - 4*lam**5*s2**4*u + 16*lam**5*s2**3*u**2 + 3*lam**5*s2**2*t**2*u - 6*lam**5*s2**2*t*u**2 - 21*lam**5*s2**2*u**3 - lam**5*s2*t**3*u - 3*lam**5*s2*t**2*u**2 + 9*lam**5*s2*t*u**3 + 11*lam**5*s2*u**4 + lam**5*t**3*u**2 - 3*lam**5*t*u**4 - 2*lam**5*u**5 + 24*lam**3*s**4*s2**2*u - 96*lam**3*s**3*s2**3*u + 48*lam**3*s**3*s2**2*t*u + 96*lam**3*s**3*s2**2*u**2 - 24*lam**3*s**3*s2*t*u**2 - 24*lam**3*s**3*s2*u**3 + 168*lam**3*s**2*s2**4*u - 144*lam**3*s**2*s2**3*t*u - 336*lam**3*s**2*s2**3*u**2 + 36*lam**3*s**2*s2**2*t**2*u + 216*lam**3*s**2*s2**2*t*u**2 + 228*lam**3*s**2*s2**2*u**3 - 36*lam**3*s**2*s2*t**2*u**2 - 96*lam**3*s**2*s2*t*u**3 - 60*lam**3*s**2*s2*u**4 + 6*lam**3*s**2*t**2*u**3 + 12*lam**3*s**2*t*u**4 + 6*lam**3*s**2*u**5 - 144*lam**3*s*s2**5*u + 192*lam**3*s*s2**4*t*u + 432*lam**3*s*s2**4*u**2 - 84*lam**3*s*s2**3*t**2*u - 480*lam**3*s*s2**3*t*u**2 - 492*lam**3*s*s2**3*u**3 + 12*lam**3*s*s2**2*t**3*u + 168*lam**3*s*s2**2*t**2*u**2 + 420*lam**3*s*s2**2*t*u**3 + 264*lam**3*s*s2**2*u**4 - 18*lam**3*s*s2*t**3*u**2 - 102*lam**3*s*s2*t**2*u**3 - 150*lam**3*s*s2*t*u**4 - 66*lam**3*s*s2*u**5 + 6*lam**3*s*t**3*u**3 + 18*lam**3*s*t**2*u**4 + 18*lam**3*s*t*u**5 + 6*lam**3*s*u**6 + 48*lam**3*s2**6*u - 96*lam**3*s2**5*t*u - 192*lam**3*s2**5*u**2 + 72*lam**3*s2**4*t**2*u + 336*lam**3*s2**4*t*u**2 + 312*lam**3*s2**4*u**3 - 24*lam**3*s2**3*t**3*u - 216*lam**3*s2**3*t**2*u**2 - 456*lam**3*s2**3*t*u**3 - 264*lam**3*s2**3*u**4 + 3*lam**3*s2**2*t**4*u + 60*lam**3*s2**2*t**3*u**2 + 234*lam**3*s2**2*t**2*u**3 + 300*lam**3*s2**2*t*u**4 + 123*lam**3*s2**2*u**5 - 6*lam**3*s2*t**4*u**2 - 48*lam**3*s2*t**3*u**3 - 108*lam**3*s2*t**2*u**4 - 96*lam**3*s2*t*u**5 - 30*lam**3*s2*u**6 + 3*lam**3*t**4*u**3 + 12*lam**3*t**3*u**4 + 18*lam**3*t**2*u**5 + 12*lam**3*t*u**6 + 3*lam**3*u**7)/(2048*s**5*s2**4*u - 10240*s**4*s2**5*u + 9216*s**4*s2**4*t*u + 9216*s**4*s2**4*u**2 - 2048*s**4*s2**3*t**2*u - 4096*s**4*s2**3*t*u**2 - 2048*s**4*s2**3*u**3 + 20480*s**3*s2**6*u - 36864*s**3*s2**5*t*u - 36864*s**3*s2**5*u**2 + 24576*s**3*s2**4*t**2*u + 49152*s**3*s2**4*t*u**2 + 24576*s**3*s2**4*u**3 - 7168*s**3*s2**3*t**3*u - 21504*s**3*s2**3*t**2*u**2 - 21504*s**3*s2**3*t*u**3 - 7168*s**3*s2**3*u**4 + 768*s**3*s2**2*t**4*u + 3072*s**3*s2**2*t**3*u**2 + 4608*s**3*s2**2*t**2*u**3 + 3072*s**3*s2**2*t*u**4 + 768*s**3*s2**2*u**5 - 20480*s**2*s2**7*u + 55296*s**2*s2**6*t*u + 55296*s**2*s2**6*u**2 - 61440*s**2*s2**5*t**2*u - 122880*s**2*s2**5*t*u**2 - 61440*s**2*s2**5*u**3 + 35840*s**2*s2**4*t**3*u + 107520*s**2*s2**4*t**2*u**2 + 107520*s**2*s2**4*t*u**3 + 35840*s**2*s2**4*u**4 - 11520*s**2*s2**3*t**4*u - 46080*s**2*s2**3*t**3*u**2 - 69120*s**2*s2**3*t**2*u**3 - 46080*s**2*s2**3*t*u**4 - 11520*s**2*s2**3*u**5 + 1920*s**2*s2**2*t**5*u + 9600*s**2*s2**2*t**4*u**2 + 19200*s**2*s2**2*t**3*u**3 + 19200*s**2*s2**2*t**2*u**4 + 9600*s**2*s2**2*t*u**5 + 1920*s**2*s2**2*u**6 - 128*s**2*s2*t**6*u - 768*s**2*s2*t**5*u**2 - 1920*s**2*s2*t**4*u**3 - 2560*s**2*s2*t**3*u**4 - 1920*s**2*s2*t**2*u**5 - 768*s**2*s2*t*u**6 - 128*s**2*s2*u**7 + 10240*s*s2**8*u - 36864*s*s2**7*t*u - 36864*s*s2**7*u**2 + 57344*s*s2**6*t**2*u + 114688*s*s2**6*t*u**2 + 57344*s*s2**6*u**3 - 50176*s*s2**5*t**3*u - 150528*s*s2**5*t**2*u**2 - 150528*s*s2**5*t*u**3 - 50176*s*s2**5*u**4 + 26880*s*s2**4*t**4*u + 107520*s*s2**4*t**3*u**2 + 161280*s*s2**4*t**2*u**3 + 107520*s*s2**4*t*u**4 + 26880*s*s2**4*u**5 - 8960*s*s2**3*t**5*u - 44800*s*s2**3*t**4*u**2 - 89600*s*s2**3*t**3*u**3 - 89600*s*s2**3*t**2*u**4 - 44800*s*s2**3*t*u**5 - 8960*s*s2**3*u**6 + 1792*s*s2**2*t**6*u + 10752*s*s2**2*t**5*u**2 + 26880*s*s2**2*t**4*u**3 + 35840*s*s2**2*t**3*u**4 + 26880*s*s2**2*t**2*u**5 + 10752*s*s2**2*t*u**6 + 1792*s*s2**2*u**7 - 192*s*s2*t**7*u - 1344*s*s2*t**6*u**2 - 4032*s*s2*t**5*u**3 - 6720*s*s2*t**4*u**4 - 6720*s*s2*t**3*u**5 - 4032*s*s2*t**2*u**6 - 1344*s*s2*t*u**7 - 192*s*s2*u**8 + 8*s*t**8*u + 64*s*t**7*u**2 + 224*s*t**6*u**3 + 448*s*t**5*u**4 + 560*s*t**4*u**5 + 448*s*t**3*u**6 + 224*s*t**2*u**7 + 64*s*t*u**8 + 8*s*u**9 - 2048*s2**9*u + 9216*s2**8*t*u + 9216*s2**8*u**2 - 18432*s2**7*t**2*u - 36864*s2**7*t*u**2 - 18432*s2**7*u**3 + 21504*s2**6*t**3*u + 64512*s2**6*t**2*u**2 + 64512*s2**6*t*u**3 + 21504*s2**6*u**4 - 16128*s2**5*t**4*u - 64512*s2**5*t**3*u**2 - 96768*s2**5*t**2*u**3 - 64512*s2**5*t*u**4 - 16128*s2**5*u**5 + 8064*s2**4*t**5*u + 40320*s2**4*t**4*u**2 + 80640*s2**4*t**3*u**3 + 80640*s2**4*t**2*u**4 + 40320*s2**4*t*u**5 + 8064*s2**4*u**6 - 2688*s2**3*t**6*u - 16128*s2**3*t**5*u**2 - 40320*s2**3*t**4*u**3 - 53760*s2**3*t**3*u**4 - 40320*s2**3*t**2*u**5 - 16128*s2**3*t*u**6 - 2688*s2**3*u**7 + 576*s2**2*t**7*u + 4032*s2**2*t**6*u**2 + 12096*s2**2*t**5*u**3 + 20160*s2**2*t**4*u**4 + 20160*s2**2*t**3*u**5 + 12096*s2**2*t**2*u**6 + 4032*s2**2*t*u**7 + 576*s2**2*u**8 - 72*s2*t**8*u - 576*s2*t**7*u**2 - 2016*s2*t**6*u**3 - 4032*s2*t**5*u**4 - 5040*s2*t**4*u**5 - 4032*s2*t**3*u**6 - 2016*s2*t**2*u**7 - 576*s2*t*u**8 - 72*s2*u**9 + 4*t**9*u + 36*t**8*u**2 + 144*t**7*u**3 + 336*t**6*u**4 + 504*t**5*u**5 + 504*t**4*u**6 + 336*t**3*u**7 + 144*t**2*u**8 + 36*t*u**9 + 4*u**10) + flt*(s**2 - s*s2 + s*t + 2*s2**2 - 3*s2*t - s2*u + t**2 + t*u)/(8*s**2 - 16*s*s2 + 12*s*t + 4*s*u + 8*s2**2 - 12*s2*t - 4*s2*u + 4*t**2 + 4*t*u) + flu*(2*s**2*s2 - s**2*u + s*s2*t - s*t*u - 2*s2**3 + s2**2*t + 5*s2**2*u - 2*s2*t*u - 4*s2*u**2 + t*u**2 + u**3)/(8*s**2*u - 16*s*s2*u + 4*s*t*u + 12*s*u**2 + 8*s2**2*u - 4*s2*t*u - 12*s2*u**2 + 4*t*u**2 + 4*u**3) + fst*(-2*s**3 - s**2*t - 2*s**2*u + 2*s*s2**2 - s*s2*t - 2*s*s2*u + s*t*u)/(8*s**2*u - 16*s*s2*u + 4*s*t*u + 12*s*u**2 + 8*s2**2*u - 4*s2*t*u - 12*s2*u**2 + 4*t*u**2 + 4*u**3) + fsu*(-s**2 - s*s2 + s*u)/(8*s**2 - 16*s*s2 + 12*s*t + 4*s*u + 8*s2**2 - 12*s2*t - 4*s2*u + 4*t**2 + 4*t*u) + ftu*(s**2*s2 + s*s2*t - s*t*u - s2**3 + s2**2*t + 2*s2**2*u - 2*s2*t*u - s2*u**2 + t*u**2)/(2*s**2*u - 4*s*s2*u + 2*s*t*u + 2*s*u**2 + 2*s2**2*u - 2*s2*t*u - 2*s2*u**2 + 2*t*u**2) + (-16*s**3*s2**3 + 32*s**2*s2**4 - 28*s**2*s2**3*t - 42*s**2*s2**3*u + 4*s**2*s2**2*t**2 + 26*s**2*s2**2*t*u + 8*s**2*s2**2*u**2 - 16*s*s2**5 + 28*s*s2**4*t + 46*s*s2**4*u - 16*s*s2**3*t**2 - 68*s*s2**3*t*u - 42*s*s2**3*u**2 + 3*s*s2**2*t**3 + 29*s*s2**2*t**2*u + 49*s*s2**2*t*u**2 + 13*s*s2**2*u**3 - 3*s*s2*t**3*u - 13*s*s2*t**2*u**2 - 9*s*s2*t*u**3 - s*s2*u**4 - 4*s2**5*u + 8*s2**4*t*u + 12*s2**4*u**2 - 5*s2**3*t**2*u - 22*s2**3*t*u**2 - 13*s2**3*u**3 + s2**2*t**3*u + 12*s2**2*t**2*u**2 + 21*s2**2*t*u**3 + 6*s2**2*u**4 - 2*s2*t**3*u**2 - 9*s2*t**2*u**3 - 8*s2*t*u**4 - s2*u**5 + t**3*u**3 + 2*t**2*u**4 + t*u**5)/(32*s**2*s2**3*u - 32*s**2*s2**2*t*u - 64*s*s2**4*u + 128*s*s2**3*t*u + 64*s*s2**3*u**2 - 80*s*s2**2*t**2*u - 96*s*s2**2*t*u**2 - 16*s*s2**2*u**3 + 16*s*s2*t**3*u + 32*s*s2*t**2*u**2 + 16*s*s2*t*u**3 + 32*s2**5*u - 96*s2**4*t*u - 64*s2**4*u**2 + 112*s2**3*t**2*u + 160*s2**3*t*u**2 + 48*s2**3*u**3 - 64*s2**2*t**3*u - 144*s2**2*t**2*u**2 - 96*s2**2*t*u**3 - 16*s2**2*u**4 + 18*s2*t**4*u + 56*s2*t**3*u**2 + 60*s2*t**2*u**3 + 24*s2*t*u**4 + 2*s2*u**5 - 2*t**5*u - 8*t**4*u**2 - 12*t**3*u**3 - 8*t**2*u**4 - 2*t*u**5))/(2*Nc**2)', locals=_L)
C['C^{L1,\\mathrm{reg}}_{q\\bar q,12,LR}'] = sympify('-(9*Nc**2/8 - 9/8)*(fla*(-2*lam**7*s**2*t - 4*lam**7*s**2*u + 4*lam**7*s*s2**2 - 4*lam**7*s*s2*u - lam**7*s*t**2 - lam**7*s*t*u - 4*lam**7*s2**3 + 4*lam**7*s2**2*t + 10*lam**7*s2**2*u - lam**7*s2*t**2 - 9*lam**7*s2*t*u - 6*lam**7*s2*u**2 + 2*lam**7*t**2*u + 3*lam**7*t*u**2 + lam**7*u**3 - 8*lam**5*s**3*s2**2 + 4*lam**5*s**3*s2*t + 4*lam**5*s**3*s2*u + 16*lam**5*s**2*s2**3 - 20*lam**5*s**2*s2**2*t - 32*lam**5*s**2*s2**2*u + 6*lam**5*s**2*s2*t**2 + 16*lam**5*s**2*s2*t*u + 22*lam**5*s**2*s2*u**2 - 2*lam**5*s**2*t**2*u - 4*lam**5*s**2*t*u**2 - 4*lam**5*s**2*u**3 - 8*lam**5*s*s2**4 + 16*lam**5*s*s2**3*t + 32*lam**5*s*s2**3*u - 10*lam**5*s*s2**2*t**2 - 32*lam**5*s*s2**2*t*u - 50*lam**5*s*s2**2*u**2 + 2*lam**5*s*s2*t**3 + 12*lam**5*s*s2*t**2*u + 28*lam**5*s*s2*t*u**2 + 30*lam**5*s*s2*u**3 - lam**5*s*t**3*u - 5*lam**5*s*t**2*u**2 - 9*lam**5*s*t*u**3 - 5*lam**5*s*u**4 - 4*lam**5*s2**4*u + 16*lam**5*s2**3*u**2 + 3*lam**5*s2**2*t**2*u - 6*lam**5*s2**2*t*u**2 - 21*lam**5*s2**2*u**3 - lam**5*s2*t**3*u - 3*lam**5*s2*t**2*u**2 + 9*lam**5*s2*t*u**3 + 11*lam**5*s2*u**4 + lam**5*t**3*u**2 - 3*lam**5*t*u**4 - 2*lam**5*u**5 + 24*lam**3*s**4*s2**2*u - 96*lam**3*s**3*s2**3*u + 48*lam**3*s**3*s2**2*t*u + 96*lam**3*s**3*s2**2*u**2 - 24*lam**3*s**3*s2*t*u**2 - 24*lam**3*s**3*s2*u**3 + 168*lam**3*s**2*s2**4*u - 144*lam**3*s**2*s2**3*t*u - 336*lam**3*s**2*s2**3*u**2 + 36*lam**3*s**2*s2**2*t**2*u + 216*lam**3*s**2*s2**2*t*u**2 + 228*lam**3*s**2*s2**2*u**3 - 36*lam**3*s**2*s2*t**2*u**2 - 96*lam**3*s**2*s2*t*u**3 - 60*lam**3*s**2*s2*u**4 + 6*lam**3*s**2*t**2*u**3 + 12*lam**3*s**2*t*u**4 + 6*lam**3*s**2*u**5 - 144*lam**3*s*s2**5*u + 192*lam**3*s*s2**4*t*u + 432*lam**3*s*s2**4*u**2 - 84*lam**3*s*s2**3*t**2*u - 480*lam**3*s*s2**3*t*u**2 - 492*lam**3*s*s2**3*u**3 + 12*lam**3*s*s2**2*t**3*u + 168*lam**3*s*s2**2*t**2*u**2 + 420*lam**3*s*s2**2*t*u**3 + 264*lam**3*s*s2**2*u**4 - 18*lam**3*s*s2*t**3*u**2 - 102*lam**3*s*s2*t**2*u**3 - 150*lam**3*s*s2*t*u**4 - 66*lam**3*s*s2*u**5 + 6*lam**3*s*t**3*u**3 + 18*lam**3*s*t**2*u**4 + 18*lam**3*s*t*u**5 + 6*lam**3*s*u**6 + 48*lam**3*s2**6*u - 96*lam**3*s2**5*t*u - 192*lam**3*s2**5*u**2 + 72*lam**3*s2**4*t**2*u + 336*lam**3*s2**4*t*u**2 + 312*lam**3*s2**4*u**3 - 24*lam**3*s2**3*t**3*u - 216*lam**3*s2**3*t**2*u**2 - 456*lam**3*s2**3*t*u**3 - 264*lam**3*s2**3*u**4 + 3*lam**3*s2**2*t**4*u + 60*lam**3*s2**2*t**3*u**2 + 234*lam**3*s2**2*t**2*u**3 + 300*lam**3*s2**2*t*u**4 + 123*lam**3*s2**2*u**5 - 6*lam**3*s2*t**4*u**2 - 48*lam**3*s2*t**3*u**3 - 108*lam**3*s2*t**2*u**4 - 96*lam**3*s2*t*u**5 - 30*lam**3*s2*u**6 + 3*lam**3*t**4*u**3 + 12*lam**3*t**3*u**4 + 18*lam**3*t**2*u**5 + 12*lam**3*t*u**6 + 3*lam**3*u**7)/(2048*s**5*s2**4*u - 10240*s**4*s2**5*u + 9216*s**4*s2**4*t*u + 9216*s**4*s2**4*u**2 - 2048*s**4*s2**3*t**2*u - 4096*s**4*s2**3*t*u**2 - 2048*s**4*s2**3*u**3 + 20480*s**3*s2**6*u - 36864*s**3*s2**5*t*u - 36864*s**3*s2**5*u**2 + 24576*s**3*s2**4*t**2*u + 49152*s**3*s2**4*t*u**2 + 24576*s**3*s2**4*u**3 - 7168*s**3*s2**3*t**3*u - 21504*s**3*s2**3*t**2*u**2 - 21504*s**3*s2**3*t*u**3 - 7168*s**3*s2**3*u**4 + 768*s**3*s2**2*t**4*u + 3072*s**3*s2**2*t**3*u**2 + 4608*s**3*s2**2*t**2*u**3 + 3072*s**3*s2**2*t*u**4 + 768*s**3*s2**2*u**5 - 20480*s**2*s2**7*u + 55296*s**2*s2**6*t*u + 55296*s**2*s2**6*u**2 - 61440*s**2*s2**5*t**2*u - 122880*s**2*s2**5*t*u**2 - 61440*s**2*s2**5*u**3 + 35840*s**2*s2**4*t**3*u + 107520*s**2*s2**4*t**2*u**2 + 107520*s**2*s2**4*t*u**3 + 35840*s**2*s2**4*u**4 - 11520*s**2*s2**3*t**4*u - 46080*s**2*s2**3*t**3*u**2 - 69120*s**2*s2**3*t**2*u**3 - 46080*s**2*s2**3*t*u**4 - 11520*s**2*s2**3*u**5 + 1920*s**2*s2**2*t**5*u + 9600*s**2*s2**2*t**4*u**2 + 19200*s**2*s2**2*t**3*u**3 + 19200*s**2*s2**2*t**2*u**4 + 9600*s**2*s2**2*t*u**5 + 1920*s**2*s2**2*u**6 - 128*s**2*s2*t**6*u - 768*s**2*s2*t**5*u**2 - 1920*s**2*s2*t**4*u**3 - 2560*s**2*s2*t**3*u**4 - 1920*s**2*s2*t**2*u**5 - 768*s**2*s2*t*u**6 - 128*s**2*s2*u**7 + 10240*s*s2**8*u - 36864*s*s2**7*t*u - 36864*s*s2**7*u**2 + 57344*s*s2**6*t**2*u + 114688*s*s2**6*t*u**2 + 57344*s*s2**6*u**3 - 50176*s*s2**5*t**3*u - 150528*s*s2**5*t**2*u**2 - 150528*s*s2**5*t*u**3 - 50176*s*s2**5*u**4 + 26880*s*s2**4*t**4*u + 107520*s*s2**4*t**3*u**2 + 161280*s*s2**4*t**2*u**3 + 107520*s*s2**4*t*u**4 + 26880*s*s2**4*u**5 - 8960*s*s2**3*t**5*u - 44800*s*s2**3*t**4*u**2 - 89600*s*s2**3*t**3*u**3 - 89600*s*s2**3*t**2*u**4 - 44800*s*s2**3*t*u**5 - 8960*s*s2**3*u**6 + 1792*s*s2**2*t**6*u + 10752*s*s2**2*t**5*u**2 + 26880*s*s2**2*t**4*u**3 + 35840*s*s2**2*t**3*u**4 + 26880*s*s2**2*t**2*u**5 + 10752*s*s2**2*t*u**6 + 1792*s*s2**2*u**7 - 192*s*s2*t**7*u - 1344*s*s2*t**6*u**2 - 4032*s*s2*t**5*u**3 - 6720*s*s2*t**4*u**4 - 6720*s*s2*t**3*u**5 - 4032*s*s2*t**2*u**6 - 1344*s*s2*t*u**7 - 192*s*s2*u**8 + 8*s*t**8*u + 64*s*t**7*u**2 + 224*s*t**6*u**3 + 448*s*t**5*u**4 + 560*s*t**4*u**5 + 448*s*t**3*u**6 + 224*s*t**2*u**7 + 64*s*t*u**8 + 8*s*u**9 - 2048*s2**9*u + 9216*s2**8*t*u + 9216*s2**8*u**2 - 18432*s2**7*t**2*u - 36864*s2**7*t*u**2 - 18432*s2**7*u**3 + 21504*s2**6*t**3*u + 64512*s2**6*t**2*u**2 + 64512*s2**6*t*u**3 + 21504*s2**6*u**4 - 16128*s2**5*t**4*u - 64512*s2**5*t**3*u**2 - 96768*s2**5*t**2*u**3 - 64512*s2**5*t*u**4 - 16128*s2**5*u**5 + 8064*s2**4*t**5*u + 40320*s2**4*t**4*u**2 + 80640*s2**4*t**3*u**3 + 80640*s2**4*t**2*u**4 + 40320*s2**4*t*u**5 + 8064*s2**4*u**6 - 2688*s2**3*t**6*u - 16128*s2**3*t**5*u**2 - 40320*s2**3*t**4*u**3 - 53760*s2**3*t**3*u**4 - 40320*s2**3*t**2*u**5 - 16128*s2**3*t*u**6 - 2688*s2**3*u**7 + 576*s2**2*t**7*u + 4032*s2**2*t**6*u**2 + 12096*s2**2*t**5*u**3 + 20160*s2**2*t**4*u**4 + 20160*s2**2*t**3*u**5 + 12096*s2**2*t**2*u**6 + 4032*s2**2*t*u**7 + 576*s2**2*u**8 - 72*s2*t**8*u - 576*s2*t**7*u**2 - 2016*s2*t**6*u**3 - 4032*s2*t**5*u**4 - 5040*s2*t**4*u**5 - 4032*s2*t**3*u**6 - 2016*s2*t**2*u**7 - 576*s2*t*u**8 - 72*s2*u**9 + 4*t**9*u + 36*t**8*u**2 + 144*t**7*u**3 + 336*t**6*u**4 + 504*t**5*u**5 + 504*t**4*u**6 + 336*t**3*u**7 + 144*t**2*u**8 + 36*t*u**9 + 4*u**10) + flt*(-s**2 - s*s2 + s*t + 2*s2**2 - 3*s2*t - s2*u + t**2 + t*u)/(8*s**2 - 16*s*s2 + 12*s*t + 4*s*u + 8*s2**2 - 12*s2*t - 4*s2*u + 4*t**2 + 4*t*u) + flu*(-2*s*s2 + s*u + 2*s2**2 - s2*t - 3*s2*u + t*u + u**2)/(8*s*u - 8*s2*u + 4*t*u + 4*u**2) + fst*(-2*s**2 + 2*s*s2 - s*t - 2*s*u)/(8*s*u - 8*s2*u + 4*t*u + 4*u**2) + fsu*(s**2 - s*s2 + s*u)/(8*s**2 - 16*s*s2 + 12*s*t + 4*s*u + 8*s2**2 - 12*s2*t - 4*s2*u + 4*t**2 + 4*t*u) + ftu*(-s*s2 + s2**2 - s2*t - s2*u + t*u)/(2*s*u - 2*s2*u + 2*t*u) + (-16*s**3*s2**3 + 32*s**2*s2**4 - 28*s**2*s2**3*t - 42*s**2*s2**3*u + 4*s**2*s2**2*t**2 + 26*s**2*s2**2*t*u + 8*s**2*s2**2*u**2 - 16*s*s2**5 + 28*s*s2**4*t + 46*s*s2**4*u - 16*s*s2**3*t**2 - 68*s*s2**3*t*u - 42*s*s2**3*u**2 + 3*s*s2**2*t**3 + 29*s*s2**2*t**2*u + 49*s*s2**2*t*u**2 + 13*s*s2**2*u**3 - 3*s*s2*t**3*u - 13*s*s2*t**2*u**2 - 9*s*s2*t*u**3 - s*s2*u**4 - 4*s2**5*u + 8*s2**4*t*u + 12*s2**4*u**2 - 5*s2**3*t**2*u - 22*s2**3*t*u**2 - 13*s2**3*u**3 + s2**2*t**3*u + 12*s2**2*t**2*u**2 + 21*s2**2*t*u**3 + 6*s2**2*u**4 - 2*s2*t**3*u**2 - 9*s2*t**2*u**3 - 8*s2*t*u**4 - s2*u**5 + t**3*u**3 + 2*t**2*u**4 + t*u**5)/(32*s**2*s2**3*u - 32*s**2*s2**2*t*u - 64*s*s2**4*u + 128*s*s2**3*t*u + 64*s*s2**3*u**2 - 80*s*s2**2*t**2*u - 96*s*s2**2*t*u**2 - 16*s*s2**2*u**3 + 16*s*s2*t**3*u + 32*s*s2*t**2*u**2 + 16*s*s2*t*u**3 + 32*s2**5*u - 96*s2**4*t*u - 64*s2**4*u**2 + 112*s2**3*t**2*u + 160*s2**3*t*u**2 + 48*s2**3*u**3 - 64*s2**2*t**3*u - 144*s2**2*t**2*u**2 - 96*s2**2*t*u**3 - 16*s2**2*u**4 + 18*s2*t**4*u + 56*s2*t**3*u**2 + 60*s2*t**2*u**3 + 24*s2*t*u**4 + 2*s2*u**5 - 2*t**5*u - 8*t**4*u**2 - 12*t**3*u**3 - 8*t**2*u**4 - 2*t*u**5))/(2*Nc**2) + (9*Nc**2/8 - 9/8)*(fla*(-2*lam**7*s**2*t + 4*lam**7*s**2*u + 4*lam**7*s*s2**2 - 4*lam**7*s*s2*u - lam**7*s*t**2 - lam**7*s*t*u - 4*lam**7*s2**3 + 4*lam**7*s2**2*t + 10*lam**7*s2**2*u - lam**7*s2*t**2 - 9*lam**7*s2*t*u - 6*lam**7*s2*u**2 + 2*lam**7*t**2*u + 3*lam**7*t*u**2 + lam**7*u**3 - 8*lam**5*s**3*s2**2 + 4*lam**5*s**3*s2*t + 4*lam**5*s**3*s2*u + 16*lam**5*s**2*s2**3 - 20*lam**5*s**2*s2**2*t - 32*lam**5*s**2*s2**2*u + 6*lam**5*s**2*s2*t**2 + 16*lam**5*s**2*s2*t*u + 22*lam**5*s**2*s2*u**2 - 2*lam**5*s**2*t**2*u - 4*lam**5*s**2*t*u**2 - 4*lam**5*s**2*u**3 - 8*lam**5*s*s2**4 + 16*lam**5*s*s2**3*t + 32*lam**5*s*s2**3*u - 10*lam**5*s*s2**2*t**2 - 32*lam**5*s*s2**2*t*u - 50*lam**5*s*s2**2*u**2 + 2*lam**5*s*s2*t**3 + 12*lam**5*s*s2*t**2*u + 28*lam**5*s*s2*t*u**2 + 30*lam**5*s*s2*u**3 - lam**5*s*t**3*u - 5*lam**5*s*t**2*u**2 - 9*lam**5*s*t*u**3 - 5*lam**5*s*u**4 - 4*lam**5*s2**4*u + 16*lam**5*s2**3*u**2 + 3*lam**5*s2**2*t**2*u - 6*lam**5*s2**2*t*u**2 - 21*lam**5*s2**2*u**3 - lam**5*s2*t**3*u - 3*lam**5*s2*t**2*u**2 + 9*lam**5*s2*t*u**3 + 11*lam**5*s2*u**4 + lam**5*t**3*u**2 - 3*lam**5*t*u**4 - 2*lam**5*u**5 + 24*lam**3*s**4*s2**2*u - 96*lam**3*s**3*s2**3*u + 48*lam**3*s**3*s2**2*t*u + 96*lam**3*s**3*s2**2*u**2 - 24*lam**3*s**3*s2*t*u**2 - 24*lam**3*s**3*s2*u**3 + 168*lam**3*s**2*s2**4*u - 144*lam**3*s**2*s2**3*t*u - 336*lam**3*s**2*s2**3*u**2 + 36*lam**3*s**2*s2**2*t**2*u + 216*lam**3*s**2*s2**2*t*u**2 + 228*lam**3*s**2*s2**2*u**3 - 36*lam**3*s**2*s2*t**2*u**2 - 96*lam**3*s**2*s2*t*u**3 - 60*lam**3*s**2*s2*u**4 + 6*lam**3*s**2*t**2*u**3 + 12*lam**3*s**2*t*u**4 + 6*lam**3*s**2*u**5 - 144*lam**3*s*s2**5*u + 192*lam**3*s*s2**4*t*u + 432*lam**3*s*s2**4*u**2 - 84*lam**3*s*s2**3*t**2*u - 480*lam**3*s*s2**3*t*u**2 - 492*lam**3*s*s2**3*u**3 + 12*lam**3*s*s2**2*t**3*u + 168*lam**3*s*s2**2*t**2*u**2 + 420*lam**3*s*s2**2*t*u**3 + 264*lam**3*s*s2**2*u**4 - 18*lam**3*s*s2*t**3*u**2 - 102*lam**3*s*s2*t**2*u**3 - 150*lam**3*s*s2*t*u**4 - 66*lam**3*s*s2*u**5 + 6*lam**3*s*t**3*u**3 + 18*lam**3*s*t**2*u**4 + 18*lam**3*s*t*u**5 + 6*lam**3*s*u**6 + 48*lam**3*s2**6*u - 96*lam**3*s2**5*t*u - 192*lam**3*s2**5*u**2 + 72*lam**3*s2**4*t**2*u + 336*lam**3*s2**4*t*u**2 + 312*lam**3*s2**4*u**3 - 24*lam**3*s2**3*t**3*u - 216*lam**3*s2**3*t**2*u**2 - 456*lam**3*s2**3*t*u**3 - 264*lam**3*s2**3*u**4 + 3*lam**3*s2**2*t**4*u + 60*lam**3*s2**2*t**3*u**2 + 234*lam**3*s2**2*t**2*u**3 + 300*lam**3*s2**2*t*u**4 + 123*lam**3*s2**2*u**5 - 6*lam**3*s2*t**4*u**2 - 48*lam**3*s2*t**3*u**3 - 108*lam**3*s2*t**2*u**4 - 96*lam**3*s2*t*u**5 - 30*lam**3*s2*u**6 + 3*lam**3*t**4*u**3 + 12*lam**3*t**3*u**4 + 18*lam**3*t**2*u**5 + 12*lam**3*t*u**6 + 3*lam**3*u**7)/(2048*s**5*s2**4*u - 10240*s**4*s2**5*u + 9216*s**4*s2**4*t*u + 9216*s**4*s2**4*u**2 - 2048*s**4*s2**3*t**2*u - 4096*s**4*s2**3*t*u**2 - 2048*s**4*s2**3*u**3 + 20480*s**3*s2**6*u - 36864*s**3*s2**5*t*u - 36864*s**3*s2**5*u**2 + 24576*s**3*s2**4*t**2*u + 49152*s**3*s2**4*t*u**2 + 24576*s**3*s2**4*u**3 - 7168*s**3*s2**3*t**3*u - 21504*s**3*s2**3*t**2*u**2 - 21504*s**3*s2**3*t*u**3 - 7168*s**3*s2**3*u**4 + 768*s**3*s2**2*t**4*u + 3072*s**3*s2**2*t**3*u**2 + 4608*s**3*s2**2*t**2*u**3 + 3072*s**3*s2**2*t*u**4 + 768*s**3*s2**2*u**5 - 20480*s**2*s2**7*u + 55296*s**2*s2**6*t*u + 55296*s**2*s2**6*u**2 - 61440*s**2*s2**5*t**2*u - 122880*s**2*s2**5*t*u**2 - 61440*s**2*s2**5*u**3 + 35840*s**2*s2**4*t**3*u + 107520*s**2*s2**4*t**2*u**2 + 107520*s**2*s2**4*t*u**3 + 35840*s**2*s2**4*u**4 - 11520*s**2*s2**3*t**4*u - 46080*s**2*s2**3*t**3*u**2 - 69120*s**2*s2**3*t**2*u**3 - 46080*s**2*s2**3*t*u**4 - 11520*s**2*s2**3*u**5 + 1920*s**2*s2**2*t**5*u + 9600*s**2*s2**2*t**4*u**2 + 19200*s**2*s2**2*t**3*u**3 + 19200*s**2*s2**2*t**2*u**4 + 9600*s**2*s2**2*t*u**5 + 1920*s**2*s2**2*u**6 - 128*s**2*s2*t**6*u - 768*s**2*s2*t**5*u**2 - 1920*s**2*s2*t**4*u**3 - 2560*s**2*s2*t**3*u**4 - 1920*s**2*s2*t**2*u**5 - 768*s**2*s2*t*u**6 - 128*s**2*s2*u**7 + 10240*s*s2**8*u - 36864*s*s2**7*t*u - 36864*s*s2**7*u**2 + 57344*s*s2**6*t**2*u + 114688*s*s2**6*t*u**2 + 57344*s*s2**6*u**3 - 50176*s*s2**5*t**3*u - 150528*s*s2**5*t**2*u**2 - 150528*s*s2**5*t*u**3 - 50176*s*s2**5*u**4 + 26880*s*s2**4*t**4*u + 107520*s*s2**4*t**3*u**2 + 161280*s*s2**4*t**2*u**3 + 107520*s*s2**4*t*u**4 + 26880*s*s2**4*u**5 - 8960*s*s2**3*t**5*u - 44800*s*s2**3*t**4*u**2 - 89600*s*s2**3*t**3*u**3 - 89600*s*s2**3*t**2*u**4 - 44800*s*s2**3*t*u**5 - 8960*s*s2**3*u**6 + 1792*s*s2**2*t**6*u + 10752*s*s2**2*t**5*u**2 + 26880*s*s2**2*t**4*u**3 + 35840*s*s2**2*t**3*u**4 + 26880*s*s2**2*t**2*u**5 + 10752*s*s2**2*t*u**6 + 1792*s*s2**2*u**7 - 192*s*s2*t**7*u - 1344*s*s2*t**6*u**2 - 4032*s*s2*t**5*u**3 - 6720*s*s2*t**4*u**4 - 6720*s*s2*t**3*u**5 - 4032*s*s2*t**2*u**6 - 1344*s*s2*t*u**7 - 192*s*s2*u**8 + 8*s*t**8*u + 64*s*t**7*u**2 + 224*s*t**6*u**3 + 448*s*t**5*u**4 + 560*s*t**4*u**5 + 448*s*t**3*u**6 + 224*s*t**2*u**7 + 64*s*t*u**8 + 8*s*u**9 - 2048*s2**9*u + 9216*s2**8*t*u + 9216*s2**8*u**2 - 18432*s2**7*t**2*u - 36864*s2**7*t*u**2 - 18432*s2**7*u**3 + 21504*s2**6*t**3*u + 64512*s2**6*t**2*u**2 + 64512*s2**6*t*u**3 + 21504*s2**6*u**4 - 16128*s2**5*t**4*u - 64512*s2**5*t**3*u**2 - 96768*s2**5*t**2*u**3 - 64512*s2**5*t*u**4 - 16128*s2**5*u**5 + 8064*s2**4*t**5*u + 40320*s2**4*t**4*u**2 + 80640*s2**4*t**3*u**3 + 80640*s2**4*t**2*u**4 + 40320*s2**4*t*u**5 + 8064*s2**4*u**6 - 2688*s2**3*t**6*u - 16128*s2**3*t**5*u**2 - 40320*s2**3*t**4*u**3 - 53760*s2**3*t**3*u**4 - 40320*s2**3*t**2*u**5 - 16128*s2**3*t*u**6 - 2688*s2**3*u**7 + 576*s2**2*t**7*u + 4032*s2**2*t**6*u**2 + 12096*s2**2*t**5*u**3 + 20160*s2**2*t**4*u**4 + 20160*s2**2*t**3*u**5 + 12096*s2**2*t**2*u**6 + 4032*s2**2*t*u**7 + 576*s2**2*u**8 - 72*s2*t**8*u - 576*s2*t**7*u**2 - 2016*s2*t**6*u**3 - 4032*s2*t**5*u**4 - 5040*s2*t**4*u**5 - 4032*s2*t**3*u**6 - 2016*s2*t**2*u**7 - 576*s2*t*u**8 - 72*s2*u**9 + 4*t**9*u + 36*t**8*u**2 + 144*t**7*u**3 + 336*t**6*u**4 + 504*t**5*u**5 + 504*t**4*u**6 + 336*t**3*u**7 + 144*t**2*u**8 + 36*t*u**9 + 4*u**10) + flt*(s**2 - s*s2 + s*t + 2*s2**2 - 3*s2*t - s2*u + t**2 + t*u)/(8*s**2 - 16*s*s2 + 12*s*t + 4*s*u + 8*s2**2 - 12*s2*t - 4*s2*u + 4*t**2 + 4*t*u) + flu*(2*s**2*s2 - s**2*u + s*s2*t - s*t*u - 2*s2**3 + s2**2*t + 5*s2**2*u - 2*s2*t*u - 4*s2*u**2 + t*u**2 + u**3)/(8*s**2*u - 16*s*s2*u + 4*s*t*u + 12*s*u**2 + 8*s2**2*u - 4*s2*t*u - 12*s2*u**2 + 4*t*u**2 + 4*u**3) + fst*(-2*s**3 - s**2*t - 2*s**2*u + 2*s*s2**2 - s*s2*t - 2*s*s2*u + s*t*u)/(8*s**2*u - 16*s*s2*u + 4*s*t*u + 12*s*u**2 + 8*s2**2*u - 4*s2*t*u - 12*s2*u**2 + 4*t*u**2 + 4*u**3) + fsu*(-s**2 - s*s2 + s*u)/(8*s**2 - 16*s*s2 + 12*s*t + 4*s*u + 8*s2**2 - 12*s2*t - 4*s2*u + 4*t**2 + 4*t*u) + ftu*(s**2*s2 + s*s2*t - s*t*u - s2**3 + s2**2*t + 2*s2**2*u - 2*s2*t*u - s2*u**2 + t*u**2)/(2*s**2*u - 4*s*s2*u + 2*s*t*u + 2*s*u**2 + 2*s2**2*u - 2*s2*t*u - 2*s2*u**2 + 2*t*u**2) + (-16*s**3*s2**3 + 32*s**2*s2**4 - 28*s**2*s2**3*t - 42*s**2*s2**3*u + 4*s**2*s2**2*t**2 + 26*s**2*s2**2*t*u + 8*s**2*s2**2*u**2 - 16*s*s2**5 + 28*s*s2**4*t + 46*s*s2**4*u - 16*s*s2**3*t**2 - 68*s*s2**3*t*u - 42*s*s2**3*u**2 + 3*s*s2**2*t**3 + 29*s*s2**2*t**2*u + 49*s*s2**2*t*u**2 + 13*s*s2**2*u**3 - 3*s*s2*t**3*u - 13*s*s2*t**2*u**2 - 9*s*s2*t*u**3 - s*s2*u**4 - 4*s2**5*u + 8*s2**4*t*u + 12*s2**4*u**2 - 5*s2**3*t**2*u - 22*s2**3*t*u**2 - 13*s2**3*u**3 + s2**2*t**3*u + 12*s2**2*t**2*u**2 + 21*s2**2*t*u**3 + 6*s2**2*u**4 - 2*s2*t**3*u**2 - 9*s2*t**2*u**3 - 8*s2*t*u**4 - s2*u**5 + t**3*u**3 + 2*t**2*u**4 + t*u**5)/(32*s**2*s2**3*u - 32*s**2*s2**2*t*u - 64*s*s2**4*u + 128*s*s2**3*t*u + 64*s*s2**3*u**2 - 80*s*s2**2*t**2*u - 96*s*s2**2*t*u**2 - 16*s*s2**2*u**3 + 16*s*s2*t**3*u + 32*s*s2*t**2*u**2 + 16*s*s2*t*u**3 + 32*s2**5*u - 96*s2**4*t*u - 64*s2**4*u**2 + 112*s2**3*t**2*u + 160*s2**3*t*u**2 + 48*s2**3*u**3 - 64*s2**2*t**3*u - 144*s2**2*t**2*u**2 - 96*s2**2*t*u**3 - 16*s2**2*u**4 + 18*s2*t**4*u + 56*s2*t**3*u**2 + 60*s2*t**2*u**3 + 24*s2*t*u**4 + 2*s2*u**5 - 2*t**5*u - 8*t**4*u**2 - 12*t**3*u**3 - 8*t**2*u**4 - 2*t*u**5))/(2*Nc**2)', locals=_L)
C['C^{L2,\\mathrm{reg}}_{q\\bar q,12,LL}'] = sympify('(9*Nc**2/8 - 9/8)*(fla*(-32*lam*s**4*s2**3 - 72*lam*s**4*s2**2*t + 48*lam*s**4*s2**2*u + 32*lam*s**3*s2**4 + 112*lam*s**3*s2**3*t - 192*lam*s**3*s2**3*u - 112*lam*s**3*s2**2*t**2 + 16*lam*s**3*s2**2*t*u + 128*lam*s**3*s2**2*u**2 + 36*lam*s**3*s2*t**3 + 44*lam*s**3*s2*t**2*u - 20*lam*s**3*s2*t*u**2 - 20*lam*s**3*s2*u**3 + 96*lam*s**2*s2**5 - 328*lam*s**2*s2**4*t + 48*lam*s**2*s2**4*u + 288*lam*s**2*s2**3*t**2 + 80*lam*s**2*s2**3*t*u - 208*lam*s**2*s2**3*u**2 - 116*lam*s**2*s2**2*t**3 - 76*lam*s**2*s2**2*t**2*u + 180*lam*s**2*s2**2*t*u**2 + 132*lam*s**2*s2**2*u**3 + 34*lam*s**2*s2*t**4 + 40*lam*s**2*s2*t**3*u - 44*lam*s**2*s2*t**2*u**2 - 80*lam*s**2*s2*t*u**3 - 30*lam*s**2*s2*u**4 - 6*lam*s**2*t**5 - 14*lam*s**2*t**4*u - 8*lam*s**2*t**3*u**2 + 4*lam*s**2*t**2*u**3 + 6*lam*s**2*t*u**4 + 2*lam*s**2*u**5 - 160*lam*s*s2**6 + 608*lam*s*s2**5*t + 288*lam*s*s2**5*u - 800*lam*s*s2**4*t**2 - 960*lam*s*s2**4*t*u - 160*lam*s*s2**4*u**2 + 488*lam*s*s2**3*t**3 + 960*lam*s*s2**3*t**2*u + 472*lam*s*s2**3*t*u**2 - 146*lam*s*s2**2*t**4 - 368*lam*s*s2**2*t**3*u - 284*lam*s*s2**2*t**2*u**2 - 32*lam*s*s2**2*t*u**3 + 30*lam*s*s2**2*u**4 + 20*lam*s*s2*t**5 + 42*lam*s*s2*t**4*u + 12*lam*s*s2*t**3*u**2 - 32*lam*s*s2*t**2*u**3 - 32*lam*s*s2*t*u**4 - 10*lam*s*s2*u**5 - lam*s*t**6 + 2*lam*s*t**5*u + 15*lam*s*t**4*u**2 + 24*lam*s*t**3*u**3 + 17*lam*s*t**2*u**4 + 6*lam*s*t*u**5 + lam*s*u**6 + 64*lam*s2**7 - 320*lam*s2**6*t - 192*lam*s2**6*u + 624*lam*s2**5*t**2 + 864*lam*s2**5*t*u + 240*lam*s2**5*u**2 - 640*lam*s2**4*t**3 - 1440*lam*s2**4*t**2*u - 960*lam*s2**4*t*u**2 - 160*lam*s2**4*u**3 + 380*lam*s2**3*t**4 + 1200*lam*s2**3*t**3*u + 1320*lam*s2**3*t**2*u**2 + 560*lam*s2**3*t*u**3 + 60*lam*s2**3*u**4 - 132*lam*s2**2*t**5 - 540*lam*s2**2*t**4*u - 840*lam*s2**2*t**3*u**2 - 600*lam*s2**2*t**2*u**3 - 180*lam*s2**2*t*u**4 - 12*lam*s2**2*u**5 + 25*lam*s2*t**6 + 126*lam*s2*t**5*u + 255*lam*s2*t**4*u**2 + 260*lam*s2*t**3*u**3 + 135*lam*s2*t**2*u**4 + 30*lam*s2*t*u**5 + lam*s2*u**6 - 2*lam*t**7 - 12*lam*t**6*u - 30*lam*t**5*u**2 - 40*lam*t**4*u**3 - 30*lam*t**3*u**4 - 12*lam*t**2*u**5 - 2*lam*t*u**6)/(512*s**4*s2**3*t - 2048*s**3*s2**4*t + 1792*s**3*s2**3*t**2 + 1792*s**3*s2**3*t*u - 384*s**3*s2**2*t**3 - 768*s**3*s2**2*t**2*u - 384*s**3*s2**2*t*u**2 + 3072*s**2*s2**5*t - 5376*s**2*s2**4*t**2 - 5376*s**2*s2**4*t*u + 3456*s**2*s2**3*t**3 + 6912*s**2*s2**3*t**2*u + 3456*s**2*s2**3*t*u**2 - 960*s**2*s2**2*t**4 - 2880*s**2*s2**2*t**3*u - 2880*s**2*s2**2*t**2*u**2 - 960*s**2*s2**2*t*u**3 + 96*s**2*s2*t**5 + 384*s**2*s2*t**4*u + 576*s**2*s2*t**3*u**2 + 384*s**2*s2*t**2*u**3 + 96*s**2*s2*t*u**4 - 2048*s*s2**6*t + 5376*s*s2**5*t**2 + 5376*s*s2**5*t*u - 5760*s*s2**4*t**3 - 11520*s*s2**4*t**2*u - 5760*s*s2**4*t*u**2 + 3200*s*s2**3*t**4 + 9600*s*s2**3*t**3*u + 9600*s*s2**3*t**2*u**2 + 3200*s*s2**3*t*u**3 - 960*s*s2**2*t**5 - 3840*s*s2**2*t**4*u - 5760*s*s2**2*t**3*u**2 - 3840*s*s2**2*t**2*u**3 - 960*s*s2**2*t*u**4 + 144*s*s2*t**6 + 720*s*s2*t**5*u + 1440*s*s2*t**4*u**2 + 1440*s*s2*t**3*u**3 + 720*s*s2*t**2*u**4 + 144*s*s2*t*u**5 - 8*s*t**7 - 48*s*t**6*u - 120*s*t**5*u**2 - 160*s*t**4*u**3 - 120*s*t**3*u**4 - 48*s*t**2*u**5 - 8*s*t*u**6 + 512*s2**7*t - 1792*s2**6*t**2 - 1792*s2**6*t*u + 2688*s2**5*t**3 + 5376*s2**5*t**2*u + 2688*s2**5*t*u**2 - 2240*s2**4*t**4 - 6720*s2**4*t**3*u - 6720*s2**4*t**2*u**2 - 2240*s2**4*t*u**3 + 1120*s2**3*t**5 + 4480*s2**3*t**4*u + 6720*s2**3*t**3*u**2 + 4480*s2**3*t**2*u**3 + 1120*s2**3*t*u**4 - 336*s2**2*t**6 - 1680*s2**2*t**5*u - 3360*s2**2*t**4*u**2 - 3360*s2**2*t**3*u**3 - 1680*s2**2*t**2*u**4 - 336*s2**2*t*u**5 + 56*s2*t**7 + 336*s2*t**6*u + 840*s2*t**5*u**2 + 1120*s2*t**4*u**3 + 840*s2*t**3*u**4 + 336*s2*t**2*u**5 + 56*s2*t*u**6 - 4*t**8 - 28*t**7*u - 84*t**6*u**2 - 140*t**5*u**3 - 140*t**4*u**4 - 84*t**3*u**5 - 28*t**2*u**6 - 4*t*u**7) + flt*(2*s**2*s2 - s**2*t + s*s2*u - s*t*u - 2*s2**3 + 5*s2**2*t + s2**2*u - 4*s2*t**2 - 2*s2*t*u + t**3 + t**2*u)/(8*s**2*t - 16*s*s2*t + 12*s*t**2 + 4*s*t*u + 8*s2**2*t - 12*s2*t**2 - 4*s2*t*u + 4*t**3 + 4*t**2*u) + flu*(s**2 - s*s2 + s*u + 2*s2**2 - s2*t - 3*s2*u + t*u + u**2)/(8*s**2 - 16*s*s2 + 4*s*t + 12*s*u + 8*s2**2 - 4*s2*t - 12*s2*u + 4*t*u + 4*u**2) + fst*(-s**2 - s*s2 + s*t)/(8*s**2 - 16*s*s2 + 4*s*t + 12*s*u + 8*s2**2 - 4*s2*t - 12*s2*u + 4*t*u + 4*u**2) + fsu*(-2*s**3 - 2*s**2*t - s**2*u + 2*s*s2**2 - 2*s*s2*t - s*s2*u + s*t*u)/(8*s**2*t - 16*s*s2*t + 12*s*t**2 + 4*s*t*u + 8*s2**2*t - 12*s2*t**2 - 4*s2*t*u + 4*t**3 + 4*t**2*u) + ftu*(s**2*s2 + s*s2*u - s*t*u - s2**3 + 2*s2**2*t + s2**2*u - s2*t**2 - 2*s2*t*u + t**2*u)/(2*s**2*t - 4*s*s2*t + 2*s*t**2 + 2*s*t*u + 2*s2**2*t - 2*s2*t**2 - 2*s2*t*u + 2*t**2*u) + (-16*s**3*s2**3 + 32*s**2*s2**4 - 42*s**2*s2**3*t - 28*s**2*s2**3*u + 8*s**2*s2**2*t**2 + 26*s**2*s2**2*t*u + 4*s**2*s2**2*u**2 - 16*s*s2**5 + 46*s*s2**4*t + 28*s*s2**4*u - 42*s*s2**3*t**2 - 68*s*s2**3*t*u - 16*s*s2**3*u**2 + 13*s*s2**2*t**3 + 49*s*s2**2*t**2*u + 29*s*s2**2*t*u**2 + 3*s*s2**2*u**3 - s*s2*t**4 - 9*s*s2*t**3*u - 13*s*s2*t**2*u**2 - 3*s*s2*t*u**3 - 4*s2**5*t + 12*s2**4*t**2 + 8*s2**4*t*u - 13*s2**3*t**3 - 22*s2**3*t**2*u - 5*s2**3*t*u**2 + 6*s2**2*t**4 + 21*s2**2*t**3*u + 12*s2**2*t**2*u**2 + s2**2*t*u**3 - s2*t**5 - 8*s2*t**4*u - 9*s2*t**3*u**2 - 2*s2*t**2*u**3 + t**5*u + 2*t**4*u**2 + t**3*u**3)/(32*s**2*s2**3*t - 32*s**2*s2**2*t*u - 64*s*s2**4*t + 64*s*s2**3*t**2 + 128*s*s2**3*t*u - 16*s*s2**2*t**3 - 96*s*s2**2*t**2*u - 80*s*s2**2*t*u**2 + 16*s*s2*t**3*u + 32*s*s2*t**2*u**2 + 16*s*s2*t*u**3 + 32*s2**5*t - 64*s2**4*t**2 - 96*s2**4*t*u + 48*s2**3*t**3 + 160*s2**3*t**2*u + 112*s2**3*t*u**2 - 16*s2**2*t**4 - 96*s2**2*t**3*u - 144*s2**2*t**2*u**2 - 64*s2**2*t*u**3 + 2*s2*t**5 + 24*s2*t**4*u + 60*s2*t**3*u**2 + 56*s2*t**2*u**3 + 18*s2*t*u**4 - 2*t**5*u - 8*t**4*u**2 - 12*t**3*u**3 - 8*t**2*u**4 - 2*t*u**5))/(2*Nc**2) + (9*Nc**2/8 - 9/8)*(fla*(-32*lam*s**4*s2**3 + 56*lam*s**4*s2**2*t + 48*lam*s**4*s2**2*u + 32*lam*s**3*s2**4 - 144*lam*s**3*s2**3*t - 192*lam*s**3*s2**3*u + 144*lam*s**3*s2**2*t**2 + 272*lam*s**3*s2**2*t*u + 128*lam*s**3*s2**2*u**2 - 28*lam*s**3*s2*t**3 - 84*lam*s**3*s2*t**2*u - 84*lam*s**3*s2*t*u**2 - 20*lam*s**3*s2*u**3 + 96*lam*s**2*s2**5 - 200*lam*s**2*s2**4*t + 48*lam*s**2*s2**4*u + 32*lam*s**2*s2**3*t**2 - 176*lam*s**2*s2**3*t*u - 208*lam*s**2*s2**3*u**2 + 76*lam*s**2*s2**2*t**3 + 308*lam*s**2*s2**2*t**2*u + 372*lam*s**2*s2**2*t*u**2 + 132*lam*s**2*s2**2*u**3 - 30*lam*s**2*s2*t**4 - 152*lam*s**2*s2*t**3*u - 236*lam*s**2*s2*t**2*u**2 - 144*lam*s**2*s2*t*u**3 - 30*lam*s**2*s2*u**4 + 2*lam*s**2*t**5 + 18*lam*s**2*t**4*u + 40*lam*s**2*t**3*u**2 + 36*lam*s**2*t**2*u**3 + 14*lam*s**2*t*u**4 + 2*lam*s**2*u**5 - 160*lam*s*s2**6 + 608*lam*s*s2**5*t + 288*lam*s*s2**5*u - 800*lam*s*s2**4*t**2 - 960*lam*s*s2**4*t*u - 160*lam*s*s2**4*u**2 + 488*lam*s*s2**3*t**3 + 960*lam*s*s2**3*t**2*u + 472*lam*s*s2**3*t*u**2 - 146*lam*s*s2**2*t**4 - 368*lam*s*s2**2*t**3*u - 284*lam*s*s2**2*t**2*u**2 - 32*lam*s*s2**2*t*u**3 + 30*lam*s*s2**2*u**4 + 20*lam*s*s2*t**5 + 42*lam*s*s2*t**4*u + 12*lam*s*s2*t**3*u**2 - 32*lam*s*s2*t**2*u**3 - 32*lam*s*s2*t*u**4 - 10*lam*s*s2*u**5 - lam*s*t**6 + 2*lam*s*t**5*u + 15*lam*s*t**4*u**2 + 24*lam*s*t**3*u**3 + 17*lam*s*t**2*u**4 + 6*lam*s*t*u**5 + lam*s*u**6 + 64*lam*s2**7 - 320*lam*s2**6*t - 192*lam*s2**6*u + 624*lam*s2**5*t**2 + 864*lam*s2**5*t*u + 240*lam*s2**5*u**2 - 640*lam*s2**4*t**3 - 1440*lam*s2**4*t**2*u - 960*lam*s2**4*t*u**2 - 160*lam*s2**4*u**3 + 380*lam*s2**3*t**4 + 1200*lam*s2**3*t**3*u + 1320*lam*s2**3*t**2*u**2 + 560*lam*s2**3*t*u**3 + 60*lam*s2**3*u**4 - 132*lam*s2**2*t**5 - 540*lam*s2**2*t**4*u - 840*lam*s2**2*t**3*u**2 - 600*lam*s2**2*t**2*u**3 - 180*lam*s2**2*t*u**4 - 12*lam*s2**2*u**5 + 25*lam*s2*t**6 + 126*lam*s2*t**5*u + 255*lam*s2*t**4*u**2 + 260*lam*s2*t**3*u**3 + 135*lam*s2*t**2*u**4 + 30*lam*s2*t*u**5 + lam*s2*u**6 - 2*lam*t**7 - 12*lam*t**6*u - 30*lam*t**5*u**2 - 40*lam*t**4*u**3 - 30*lam*t**3*u**4 - 12*lam*t**2*u**5 - 2*lam*t*u**6)/(512*s**4*s2**3*t - 2048*s**3*s2**4*t + 1792*s**3*s2**3*t**2 + 1792*s**3*s2**3*t*u - 384*s**3*s2**2*t**3 - 768*s**3*s2**2*t**2*u - 384*s**3*s2**2*t*u**2 + 3072*s**2*s2**5*t - 5376*s**2*s2**4*t**2 - 5376*s**2*s2**4*t*u + 3456*s**2*s2**3*t**3 + 6912*s**2*s2**3*t**2*u + 3456*s**2*s2**3*t*u**2 - 960*s**2*s2**2*t**4 - 2880*s**2*s2**2*t**3*u - 2880*s**2*s2**2*t**2*u**2 - 960*s**2*s2**2*t*u**3 + 96*s**2*s2*t**5 + 384*s**2*s2*t**4*u + 576*s**2*s2*t**3*u**2 + 384*s**2*s2*t**2*u**3 + 96*s**2*s2*t*u**4 - 2048*s*s2**6*t + 5376*s*s2**5*t**2 + 5376*s*s2**5*t*u - 5760*s*s2**4*t**3 - 11520*s*s2**4*t**2*u - 5760*s*s2**4*t*u**2 + 3200*s*s2**3*t**4 + 9600*s*s2**3*t**3*u + 9600*s*s2**3*t**2*u**2 + 3200*s*s2**3*t*u**3 - 960*s*s2**2*t**5 - 3840*s*s2**2*t**4*u - 5760*s*s2**2*t**3*u**2 - 3840*s*s2**2*t**2*u**3 - 960*s*s2**2*t*u**4 + 144*s*s2*t**6 + 720*s*s2*t**5*u + 1440*s*s2*t**4*u**2 + 1440*s*s2*t**3*u**3 + 720*s*s2*t**2*u**4 + 144*s*s2*t*u**5 - 8*s*t**7 - 48*s*t**6*u - 120*s*t**5*u**2 - 160*s*t**4*u**3 - 120*s*t**3*u**4 - 48*s*t**2*u**5 - 8*s*t*u**6 + 512*s2**7*t - 1792*s2**6*t**2 - 1792*s2**6*t*u + 2688*s2**5*t**3 + 5376*s2**5*t**2*u + 2688*s2**5*t*u**2 - 2240*s2**4*t**4 - 6720*s2**4*t**3*u - 6720*s2**4*t**2*u**2 - 2240*s2**4*t*u**3 + 1120*s2**3*t**5 + 4480*s2**3*t**4*u + 6720*s2**3*t**3*u**2 + 4480*s2**3*t**2*u**3 + 1120*s2**3*t*u**4 - 336*s2**2*t**6 - 1680*s2**2*t**5*u - 3360*s2**2*t**4*u**2 - 3360*s2**2*t**3*u**3 - 1680*s2**2*t**2*u**4 - 336*s2**2*t*u**5 + 56*s2*t**7 + 336*s2*t**6*u + 840*s2*t**5*u**2 + 1120*s2*t**4*u**3 + 840*s2*t**3*u**4 + 336*s2*t**2*u**5 + 56*s2*t*u**6 - 4*t**8 - 28*t**7*u - 84*t**6*u**2 - 140*t**5*u**3 - 140*t**4*u**4 - 84*t**3*u**5 - 28*t**2*u**6 - 4*t*u**7) + flt*(-2*s*s2 + s*t + 2*s2**2 - 3*s2*t - s2*u + t**2 + t*u)/(8*s*t - 8*s2*t + 4*t**2 + 4*t*u) + flu*(-s**2 - s*s2 + s*u + 2*s2**2 - s2*t - 3*s2*u + t*u + u**2)/(8*s**2 - 16*s*s2 + 4*s*t + 12*s*u + 8*s2**2 - 4*s2*t - 12*s2*u + 4*t*u + 4*u**2) + fst*(s**2 - s*s2 + s*t)/(8*s**2 - 16*s*s2 + 4*s*t + 12*s*u + 8*s2**2 - 4*s2*t - 12*s2*u + 4*t*u + 4*u**2) + fsu*(-2*s**2 + 2*s*s2 - 2*s*t - s*u)/(8*s*t - 8*s2*t + 4*t**2 + 4*t*u) + ftu*(-s*s2 + s2**2 - s2*t - s2*u + t*u)/(2*s*t - 2*s2*t + 2*t*u) + (-16*s**3*s2**3 + 32*s**2*s2**4 - 42*s**2*s2**3*t - 28*s**2*s2**3*u + 8*s**2*s2**2*t**2 + 26*s**2*s2**2*t*u + 4*s**2*s2**2*u**2 - 16*s*s2**5 + 46*s*s2**4*t + 28*s*s2**4*u - 42*s*s2**3*t**2 - 68*s*s2**3*t*u - 16*s*s2**3*u**2 + 13*s*s2**2*t**3 + 49*s*s2**2*t**2*u + 29*s*s2**2*t*u**2 + 3*s*s2**2*u**3 - s*s2*t**4 - 9*s*s2*t**3*u - 13*s*s2*t**2*u**2 - 3*s*s2*t*u**3 - 4*s2**5*t + 12*s2**4*t**2 + 8*s2**4*t*u - 13*s2**3*t**3 - 22*s2**3*t**2*u - 5*s2**3*t*u**2 + 6*s2**2*t**4 + 21*s2**2*t**3*u + 12*s2**2*t**2*u**2 + s2**2*t*u**3 - s2*t**5 - 8*s2*t**4*u - 9*s2*t**3*u**2 - 2*s2*t**2*u**3 + t**5*u + 2*t**4*u**2 + t**3*u**3)/(32*s**2*s2**3*t - 32*s**2*s2**2*t*u - 64*s*s2**4*t + 64*s*s2**3*t**2 + 128*s*s2**3*t*u - 16*s*s2**2*t**3 - 96*s*s2**2*t**2*u - 80*s*s2**2*t*u**2 + 16*s*s2*t**3*u + 32*s*s2*t**2*u**2 + 16*s*s2*t*u**3 + 32*s2**5*t - 64*s2**4*t**2 - 96*s2**4*t*u + 48*s2**3*t**3 + 160*s2**3*t**2*u + 112*s2**3*t*u**2 - 16*s2**2*t**4 - 96*s2**2*t**3*u - 144*s2**2*t**2*u**2 - 64*s2**2*t*u**3 + 2*s2*t**5 + 24*s2*t**4*u + 60*s2*t**3*u**2 + 56*s2*t**2*u**3 + 18*s2*t*u**4 - 2*t**5*u - 8*t**4*u**2 - 12*t**3*u**3 - 8*t**2*u**4 - 2*t*u**5))/(2*Nc**2)', locals=_L)
C['C^{L2,\\mathrm{reg}}_{q\\bar q,12,LR}'] = sympify('(9*Nc**2/8 - 9/8)*(fla*(-32*lam*s**4*s2**3 - 72*lam*s**4*s2**2*t + 48*lam*s**4*s2**2*u + 32*lam*s**3*s2**4 + 112*lam*s**3*s2**3*t - 192*lam*s**3*s2**3*u - 112*lam*s**3*s2**2*t**2 + 16*lam*s**3*s2**2*t*u + 128*lam*s**3*s2**2*u**2 + 36*lam*s**3*s2*t**3 + 44*lam*s**3*s2*t**2*u - 20*lam*s**3*s2*t*u**2 - 20*lam*s**3*s2*u**3 + 96*lam*s**2*s2**5 - 328*lam*s**2*s2**4*t + 48*lam*s**2*s2**4*u + 288*lam*s**2*s2**3*t**2 + 80*lam*s**2*s2**3*t*u - 208*lam*s**2*s2**3*u**2 - 116*lam*s**2*s2**2*t**3 - 76*lam*s**2*s2**2*t**2*u + 180*lam*s**2*s2**2*t*u**2 + 132*lam*s**2*s2**2*u**3 + 34*lam*s**2*s2*t**4 + 40*lam*s**2*s2*t**3*u - 44*lam*s**2*s2*t**2*u**2 - 80*lam*s**2*s2*t*u**3 - 30*lam*s**2*s2*u**4 - 6*lam*s**2*t**5 - 14*lam*s**2*t**4*u - 8*lam*s**2*t**3*u**2 + 4*lam*s**2*t**2*u**3 + 6*lam*s**2*t*u**4 + 2*lam*s**2*u**5 - 160*lam*s*s2**6 + 608*lam*s*s2**5*t + 288*lam*s*s2**5*u - 800*lam*s*s2**4*t**2 - 960*lam*s*s2**4*t*u - 160*lam*s*s2**4*u**2 + 488*lam*s*s2**3*t**3 + 960*lam*s*s2**3*t**2*u + 472*lam*s*s2**3*t*u**2 - 146*lam*s*s2**2*t**4 - 368*lam*s*s2**2*t**3*u - 284*lam*s*s2**2*t**2*u**2 - 32*lam*s*s2**2*t*u**3 + 30*lam*s*s2**2*u**4 + 20*lam*s*s2*t**5 + 42*lam*s*s2*t**4*u + 12*lam*s*s2*t**3*u**2 - 32*lam*s*s2*t**2*u**3 - 32*lam*s*s2*t*u**4 - 10*lam*s*s2*u**5 - lam*s*t**6 + 2*lam*s*t**5*u + 15*lam*s*t**4*u**2 + 24*lam*s*t**3*u**3 + 17*lam*s*t**2*u**4 + 6*lam*s*t*u**5 + lam*s*u**6 + 64*lam*s2**7 - 320*lam*s2**6*t - 192*lam*s2**6*u + 624*lam*s2**5*t**2 + 864*lam*s2**5*t*u + 240*lam*s2**5*u**2 - 640*lam*s2**4*t**3 - 1440*lam*s2**4*t**2*u - 960*lam*s2**4*t*u**2 - 160*lam*s2**4*u**3 + 380*lam*s2**3*t**4 + 1200*lam*s2**3*t**3*u + 1320*lam*s2**3*t**2*u**2 + 560*lam*s2**3*t*u**3 + 60*lam*s2**3*u**4 - 132*lam*s2**2*t**5 - 540*lam*s2**2*t**4*u - 840*lam*s2**2*t**3*u**2 - 600*lam*s2**2*t**2*u**3 - 180*lam*s2**2*t*u**4 - 12*lam*s2**2*u**5 + 25*lam*s2*t**6 + 126*lam*s2*t**5*u + 255*lam*s2*t**4*u**2 + 260*lam*s2*t**3*u**3 + 135*lam*s2*t**2*u**4 + 30*lam*s2*t*u**5 + lam*s2*u**6 - 2*lam*t**7 - 12*lam*t**6*u - 30*lam*t**5*u**2 - 40*lam*t**4*u**3 - 30*lam*t**3*u**4 - 12*lam*t**2*u**5 - 2*lam*t*u**6)/(512*s**4*s2**3*t - 2048*s**3*s2**4*t + 1792*s**3*s2**3*t**2 + 1792*s**3*s2**3*t*u - 384*s**3*s2**2*t**3 - 768*s**3*s2**2*t**2*u - 384*s**3*s2**2*t*u**2 + 3072*s**2*s2**5*t - 5376*s**2*s2**4*t**2 - 5376*s**2*s2**4*t*u + 3456*s**2*s2**3*t**3 + 6912*s**2*s2**3*t**2*u + 3456*s**2*s2**3*t*u**2 - 960*s**2*s2**2*t**4 - 2880*s**2*s2**2*t**3*u - 2880*s**2*s2**2*t**2*u**2 - 960*s**2*s2**2*t*u**3 + 96*s**2*s2*t**5 + 384*s**2*s2*t**4*u + 576*s**2*s2*t**3*u**2 + 384*s**2*s2*t**2*u**3 + 96*s**2*s2*t*u**4 - 2048*s*s2**6*t + 5376*s*s2**5*t**2 + 5376*s*s2**5*t*u - 5760*s*s2**4*t**3 - 11520*s*s2**4*t**2*u - 5760*s*s2**4*t*u**2 + 3200*s*s2**3*t**4 + 9600*s*s2**3*t**3*u + 9600*s*s2**3*t**2*u**2 + 3200*s*s2**3*t*u**3 - 960*s*s2**2*t**5 - 3840*s*s2**2*t**4*u - 5760*s*s2**2*t**3*u**2 - 3840*s*s2**2*t**2*u**3 - 960*s*s2**2*t*u**4 + 144*s*s2*t**6 + 720*s*s2*t**5*u + 1440*s*s2*t**4*u**2 + 1440*s*s2*t**3*u**3 + 720*s*s2*t**2*u**4 + 144*s*s2*t*u**5 - 8*s*t**7 - 48*s*t**6*u - 120*s*t**5*u**2 - 160*s*t**4*u**3 - 120*s*t**3*u**4 - 48*s*t**2*u**5 - 8*s*t*u**6 + 512*s2**7*t - 1792*s2**6*t**2 - 1792*s2**6*t*u + 2688*s2**5*t**3 + 5376*s2**5*t**2*u + 2688*s2**5*t*u**2 - 2240*s2**4*t**4 - 6720*s2**4*t**3*u - 6720*s2**4*t**2*u**2 - 2240*s2**4*t*u**3 + 1120*s2**3*t**5 + 4480*s2**3*t**4*u + 6720*s2**3*t**3*u**2 + 4480*s2**3*t**2*u**3 + 1120*s2**3*t*u**4 - 336*s2**2*t**6 - 1680*s2**2*t**5*u - 3360*s2**2*t**4*u**2 - 3360*s2**2*t**3*u**3 - 1680*s2**2*t**2*u**4 - 336*s2**2*t*u**5 + 56*s2*t**7 + 336*s2*t**6*u + 840*s2*t**5*u**2 + 1120*s2*t**4*u**3 + 840*s2*t**3*u**4 + 336*s2*t**2*u**5 + 56*s2*t*u**6 - 4*t**8 - 28*t**7*u - 84*t**6*u**2 - 140*t**5*u**3 - 140*t**4*u**4 - 84*t**3*u**5 - 28*t**2*u**6 - 4*t*u**7) + flt*(2*s**2*s2 - s**2*t + s*s2*u - s*t*u - 2*s2**3 + 5*s2**2*t + s2**2*u - 4*s2*t**2 - 2*s2*t*u + t**3 + t**2*u)/(8*s**2*t - 16*s*s2*t + 12*s*t**2 + 4*s*t*u + 8*s2**2*t - 12*s2*t**2 - 4*s2*t*u + 4*t**3 + 4*t**2*u) + flu*(s**2 - s*s2 + s*u + 2*s2**2 - s2*t - 3*s2*u + t*u + u**2)/(8*s**2 - 16*s*s2 + 4*s*t + 12*s*u + 8*s2**2 - 4*s2*t - 12*s2*u + 4*t*u + 4*u**2) + fst*(-s**2 - s*s2 + s*t)/(8*s**2 - 16*s*s2 + 4*s*t + 12*s*u + 8*s2**2 - 4*s2*t - 12*s2*u + 4*t*u + 4*u**2) + fsu*(-2*s**3 - 2*s**2*t - s**2*u + 2*s*s2**2 - 2*s*s2*t - s*s2*u + s*t*u)/(8*s**2*t - 16*s*s2*t + 12*s*t**2 + 4*s*t*u + 8*s2**2*t - 12*s2*t**2 - 4*s2*t*u + 4*t**3 + 4*t**2*u) + ftu*(s**2*s2 + s*s2*u - s*t*u - s2**3 + 2*s2**2*t + s2**2*u - s2*t**2 - 2*s2*t*u + t**2*u)/(2*s**2*t - 4*s*s2*t + 2*s*t**2 + 2*s*t*u + 2*s2**2*t - 2*s2*t**2 - 2*s2*t*u + 2*t**2*u) + (-16*s**3*s2**3 + 32*s**2*s2**4 - 42*s**2*s2**3*t - 28*s**2*s2**3*u + 8*s**2*s2**2*t**2 + 26*s**2*s2**2*t*u + 4*s**2*s2**2*u**2 - 16*s*s2**5 + 46*s*s2**4*t + 28*s*s2**4*u - 42*s*s2**3*t**2 - 68*s*s2**3*t*u - 16*s*s2**3*u**2 + 13*s*s2**2*t**3 + 49*s*s2**2*t**2*u + 29*s*s2**2*t*u**2 + 3*s*s2**2*u**3 - s*s2*t**4 - 9*s*s2*t**3*u - 13*s*s2*t**2*u**2 - 3*s*s2*t*u**3 - 4*s2**5*t + 12*s2**4*t**2 + 8*s2**4*t*u - 13*s2**3*t**3 - 22*s2**3*t**2*u - 5*s2**3*t*u**2 + 6*s2**2*t**4 + 21*s2**2*t**3*u + 12*s2**2*t**2*u**2 + s2**2*t*u**3 - s2*t**5 - 8*s2*t**4*u - 9*s2*t**3*u**2 - 2*s2*t**2*u**3 + t**5*u + 2*t**4*u**2 + t**3*u**3)/(32*s**2*s2**3*t - 32*s**2*s2**2*t*u - 64*s*s2**4*t + 64*s*s2**3*t**2 + 128*s*s2**3*t*u - 16*s*s2**2*t**3 - 96*s*s2**2*t**2*u - 80*s*s2**2*t*u**2 + 16*s*s2*t**3*u + 32*s*s2*t**2*u**2 + 16*s*s2*t*u**3 + 32*s2**5*t - 64*s2**4*t**2 - 96*s2**4*t*u + 48*s2**3*t**3 + 160*s2**3*t**2*u + 112*s2**3*t*u**2 - 16*s2**2*t**4 - 96*s2**2*t**3*u - 144*s2**2*t**2*u**2 - 64*s2**2*t*u**3 + 2*s2*t**5 + 24*s2*t**4*u + 60*s2*t**3*u**2 + 56*s2*t**2*u**3 + 18*s2*t*u**4 - 2*t**5*u - 8*t**4*u**2 - 12*t**3*u**3 - 8*t**2*u**4 - 2*t*u**5))/(2*Nc**2) - (9*Nc**2/8 - 9/8)*(fla*(-32*lam*s**4*s2**3 + 56*lam*s**4*s2**2*t + 48*lam*s**4*s2**2*u + 32*lam*s**3*s2**4 - 144*lam*s**3*s2**3*t - 192*lam*s**3*s2**3*u + 144*lam*s**3*s2**2*t**2 + 272*lam*s**3*s2**2*t*u + 128*lam*s**3*s2**2*u**2 - 28*lam*s**3*s2*t**3 - 84*lam*s**3*s2*t**2*u - 84*lam*s**3*s2*t*u**2 - 20*lam*s**3*s2*u**3 + 96*lam*s**2*s2**5 - 200*lam*s**2*s2**4*t + 48*lam*s**2*s2**4*u + 32*lam*s**2*s2**3*t**2 - 176*lam*s**2*s2**3*t*u - 208*lam*s**2*s2**3*u**2 + 76*lam*s**2*s2**2*t**3 + 308*lam*s**2*s2**2*t**2*u + 372*lam*s**2*s2**2*t*u**2 + 132*lam*s**2*s2**2*u**3 - 30*lam*s**2*s2*t**4 - 152*lam*s**2*s2*t**3*u - 236*lam*s**2*s2*t**2*u**2 - 144*lam*s**2*s2*t*u**3 - 30*lam*s**2*s2*u**4 + 2*lam*s**2*t**5 + 18*lam*s**2*t**4*u + 40*lam*s**2*t**3*u**2 + 36*lam*s**2*t**2*u**3 + 14*lam*s**2*t*u**4 + 2*lam*s**2*u**5 - 160*lam*s*s2**6 + 608*lam*s*s2**5*t + 288*lam*s*s2**5*u - 800*lam*s*s2**4*t**2 - 960*lam*s*s2**4*t*u - 160*lam*s*s2**4*u**2 + 488*lam*s*s2**3*t**3 + 960*lam*s*s2**3*t**2*u + 472*lam*s*s2**3*t*u**2 - 146*lam*s*s2**2*t**4 - 368*lam*s*s2**2*t**3*u - 284*lam*s*s2**2*t**2*u**2 - 32*lam*s*s2**2*t*u**3 + 30*lam*s*s2**2*u**4 + 20*lam*s*s2*t**5 + 42*lam*s*s2*t**4*u + 12*lam*s*s2*t**3*u**2 - 32*lam*s*s2*t**2*u**3 - 32*lam*s*s2*t*u**4 - 10*lam*s*s2*u**5 - lam*s*t**6 + 2*lam*s*t**5*u + 15*lam*s*t**4*u**2 + 24*lam*s*t**3*u**3 + 17*lam*s*t**2*u**4 + 6*lam*s*t*u**5 + lam*s*u**6 + 64*lam*s2**7 - 320*lam*s2**6*t - 192*lam*s2**6*u + 624*lam*s2**5*t**2 + 864*lam*s2**5*t*u + 240*lam*s2**5*u**2 - 640*lam*s2**4*t**3 - 1440*lam*s2**4*t**2*u - 960*lam*s2**4*t*u**2 - 160*lam*s2**4*u**3 + 380*lam*s2**3*t**4 + 1200*lam*s2**3*t**3*u + 1320*lam*s2**3*t**2*u**2 + 560*lam*s2**3*t*u**3 + 60*lam*s2**3*u**4 - 132*lam*s2**2*t**5 - 540*lam*s2**2*t**4*u - 840*lam*s2**2*t**3*u**2 - 600*lam*s2**2*t**2*u**3 - 180*lam*s2**2*t*u**4 - 12*lam*s2**2*u**5 + 25*lam*s2*t**6 + 126*lam*s2*t**5*u + 255*lam*s2*t**4*u**2 + 260*lam*s2*t**3*u**3 + 135*lam*s2*t**2*u**4 + 30*lam*s2*t*u**5 + lam*s2*u**6 - 2*lam*t**7 - 12*lam*t**6*u - 30*lam*t**5*u**2 - 40*lam*t**4*u**3 - 30*lam*t**3*u**4 - 12*lam*t**2*u**5 - 2*lam*t*u**6)/(512*s**4*s2**3*t - 2048*s**3*s2**4*t + 1792*s**3*s2**3*t**2 + 1792*s**3*s2**3*t*u - 384*s**3*s2**2*t**3 - 768*s**3*s2**2*t**2*u - 384*s**3*s2**2*t*u**2 + 3072*s**2*s2**5*t - 5376*s**2*s2**4*t**2 - 5376*s**2*s2**4*t*u + 3456*s**2*s2**3*t**3 + 6912*s**2*s2**3*t**2*u + 3456*s**2*s2**3*t*u**2 - 960*s**2*s2**2*t**4 - 2880*s**2*s2**2*t**3*u - 2880*s**2*s2**2*t**2*u**2 - 960*s**2*s2**2*t*u**3 + 96*s**2*s2*t**5 + 384*s**2*s2*t**4*u + 576*s**2*s2*t**3*u**2 + 384*s**2*s2*t**2*u**3 + 96*s**2*s2*t*u**4 - 2048*s*s2**6*t + 5376*s*s2**5*t**2 + 5376*s*s2**5*t*u - 5760*s*s2**4*t**3 - 11520*s*s2**4*t**2*u - 5760*s*s2**4*t*u**2 + 3200*s*s2**3*t**4 + 9600*s*s2**3*t**3*u + 9600*s*s2**3*t**2*u**2 + 3200*s*s2**3*t*u**3 - 960*s*s2**2*t**5 - 3840*s*s2**2*t**4*u - 5760*s*s2**2*t**3*u**2 - 3840*s*s2**2*t**2*u**3 - 960*s*s2**2*t*u**4 + 144*s*s2*t**6 + 720*s*s2*t**5*u + 1440*s*s2*t**4*u**2 + 1440*s*s2*t**3*u**3 + 720*s*s2*t**2*u**4 + 144*s*s2*t*u**5 - 8*s*t**7 - 48*s*t**6*u - 120*s*t**5*u**2 - 160*s*t**4*u**3 - 120*s*t**3*u**4 - 48*s*t**2*u**5 - 8*s*t*u**6 + 512*s2**7*t - 1792*s2**6*t**2 - 1792*s2**6*t*u + 2688*s2**5*t**3 + 5376*s2**5*t**2*u + 2688*s2**5*t*u**2 - 2240*s2**4*t**4 - 6720*s2**4*t**3*u - 6720*s2**4*t**2*u**2 - 2240*s2**4*t*u**3 + 1120*s2**3*t**5 + 4480*s2**3*t**4*u + 6720*s2**3*t**3*u**2 + 4480*s2**3*t**2*u**3 + 1120*s2**3*t*u**4 - 336*s2**2*t**6 - 1680*s2**2*t**5*u - 3360*s2**2*t**4*u**2 - 3360*s2**2*t**3*u**3 - 1680*s2**2*t**2*u**4 - 336*s2**2*t*u**5 + 56*s2*t**7 + 336*s2*t**6*u + 840*s2*t**5*u**2 + 1120*s2*t**4*u**3 + 840*s2*t**3*u**4 + 336*s2*t**2*u**5 + 56*s2*t*u**6 - 4*t**8 - 28*t**7*u - 84*t**6*u**2 - 140*t**5*u**3 - 140*t**4*u**4 - 84*t**3*u**5 - 28*t**2*u**6 - 4*t*u**7) + flt*(-2*s*s2 + s*t + 2*s2**2 - 3*s2*t - s2*u + t**2 + t*u)/(8*s*t - 8*s2*t + 4*t**2 + 4*t*u) + flu*(-s**2 - s*s2 + s*u + 2*s2**2 - s2*t - 3*s2*u + t*u + u**2)/(8*s**2 - 16*s*s2 + 4*s*t + 12*s*u + 8*s2**2 - 4*s2*t - 12*s2*u + 4*t*u + 4*u**2) + fst*(s**2 - s*s2 + s*t)/(8*s**2 - 16*s*s2 + 4*s*t + 12*s*u + 8*s2**2 - 4*s2*t - 12*s2*u + 4*t*u + 4*u**2) + fsu*(-2*s**2 + 2*s*s2 - 2*s*t - s*u)/(8*s*t - 8*s2*t + 4*t**2 + 4*t*u) + ftu*(-s*s2 + s2**2 - s2*t - s2*u + t*u)/(2*s*t - 2*s2*t + 2*t*u) + (-16*s**3*s2**3 + 32*s**2*s2**4 - 42*s**2*s2**3*t - 28*s**2*s2**3*u + 8*s**2*s2**2*t**2 + 26*s**2*s2**2*t*u + 4*s**2*s2**2*u**2 - 16*s*s2**5 + 46*s*s2**4*t + 28*s*s2**4*u - 42*s*s2**3*t**2 - 68*s*s2**3*t*u - 16*s*s2**3*u**2 + 13*s*s2**2*t**3 + 49*s*s2**2*t**2*u + 29*s*s2**2*t*u**2 + 3*s*s2**2*u**3 - s*s2*t**4 - 9*s*s2*t**3*u - 13*s*s2*t**2*u**2 - 3*s*s2*t*u**3 - 4*s2**5*t + 12*s2**4*t**2 + 8*s2**4*t*u - 13*s2**3*t**3 - 22*s2**3*t**2*u - 5*s2**3*t*u**2 + 6*s2**2*t**4 + 21*s2**2*t**3*u + 12*s2**2*t**2*u**2 + s2**2*t*u**3 - s2*t**5 - 8*s2*t**4*u - 9*s2*t**3*u**2 - 2*s2*t**2*u**3 + t**5*u + 2*t**4*u**2 + t**3*u**3)/(32*s**2*s2**3*t - 32*s**2*s2**2*t*u - 64*s*s2**4*t + 64*s*s2**3*t**2 + 128*s*s2**3*t*u - 16*s*s2**2*t**3 - 96*s*s2**2*t**2*u - 80*s*s2**2*t*u**2 + 16*s*s2*t**3*u + 32*s*s2*t**2*u**2 + 16*s*s2*t*u**3 + 32*s2**5*t - 64*s2**4*t**2 - 96*s2**4*t*u + 48*s2**3*t**3 + 160*s2**3*t**2*u + 112*s2**3*t*u**2 - 16*s2**2*t**4 - 96*s2**2*t**3*u - 144*s2**2*t**2*u**2 - 64*s2**2*t*u**3 + 2*s2*t**5 + 24*s2*t**4*u + 60*s2*t**3*u**2 + 56*s2*t**2*u**3 + 18*s2*t*u**4 - 2*t**5*u - 8*t**4*u**2 - 12*t**3*u**3 - 8*t**2*u**4 - 2*t*u**5))/(2*Nc**2)', locals=_L)
C['C^{L12,\\mathrm{reg}}_{q\\bar q,12,LL}'] = sympify('(9*Nc**2/8 - 9/8)*(fla*(-4*lam**7*s**2*s2*t - 8*lam**7*s**2*s2*u + 2*lam**7*s**2*t**2 - 10*lam**7*s**2*t*u + 4*lam**7*s**2*u**2 + 8*lam**7*s*s2**2*u - 2*lam**7*s*s2*t**2 + 2*lam**7*s*s2*t*u - 12*lam**7*s*s2*u**2 + lam**7*s*t**3 + 4*lam**7*s*t**2*u + 3*lam**7*s*t*u**2 + 4*lam**7*s*u**3 + 4*lam**7*s2**3*t - 4*lam**7*s2**2*t**2 - 20*lam**7*s2**2*t*u + 4*lam**7*s2**2*u**2 + lam**7*s2*t**3 + 18*lam**7*s2*t**2*u + 13*lam**7*s2*t*u**2 - 4*lam**7*s2*u**3 - 4*lam**7*t**3*u - 7*lam**7*t**2*u**2 - 2*lam**7*t*u**3 + lam**7*u**4 + 8*lam**5*s**3*s2**2*t - 8*lam**5*s**3*s2**2*u - 4*lam**5*s**3*s2*t**2 - 16*lam**5*s**3*s2*t*u + 4*lam**5*s**3*s2*u**2 - 16*lam**5*s**2*s2**3*t + 32*lam**5*s**2*s2**3*u + 20*lam**5*s**2*s2**2*t**2 + 64*lam**5*s**2*s2**2*t*u - 44*lam**5*s**2*s2**2*u**2 - 6*lam**5*s**2*s2*t**3 - 34*lam**5*s**2*s2*t**2*u - 50*lam**5*s**2*s2*t*u**2 + 18*lam**5*s**2*s2*u**3 + 2*lam**5*s**2*t**3*u + 10*lam**5*s**2*t**2*u**2 + 10*lam**5*s**2*t*u**3 - 2*lam**5*s**2*u**4 + 8*lam**5*s*s2**4*t - 40*lam**5*s*s2**4*u - 16*lam**5*s*s2**3*t**2 - 40*lam**5*s*s2**3*t*u + 88*lam**5*s*s2**3*u**2 + 10*lam**5*s*s2**2*t**3 + 62*lam**5*s*s2**2*t**2*u + 70*lam**5*s*s2**2*t*u**2 - 70*lam**5*s*s2**2*u**3 - 2*lam**5*s*s2*t**4 - 22*lam**5*s*s2*t**3*u - 66*lam**5*s*s2*t**2*u**2 - 46*lam**5*s*s2*t*u**3 + 24*lam**5*s*s2*u**4 + lam**5*s*t**4*u + 12*lam**5*s*t**3*u**2 + 22*lam**5*s*t**2*u**3 + 8*lam**5*s*t*u**4 - 3*lam**5*s*u**5 + 16*lam**5*s2**5*u - 8*lam**5*s2**4*t*u - 48*lam**5*s2**4*u**2 + 8*lam**5*s2**3*t*u**2 + 56*lam**5*s2**3*u**3 - 2*lam**5*s2**2*t**3*u + 12*lam**5*s2**2*t**2*u**2 + 6*lam**5*s2**2*t*u**3 - 32*lam**5*s2**2*u**4 + lam**5*s2*t**4*u - 18*lam**5*s2*t**2*u**3 - 8*lam**5*s2*t*u**4 + 9*lam**5*s2*u**5 - lam**5*t**4*u**2 + 2*lam**5*t**3*u**3 + 6*lam**5*t**2*u**4 + 2*lam**5*t*u**5 - lam**5*u**6 - 48*lam**3*s**4*s2**2*t*u + 192*lam**3*s**3*s2**3*t*u - 96*lam**3*s**3*s2**2*t**2*u - 192*lam**3*s**3*s2**2*t*u**2 + 48*lam**3*s**3*s2*t**2*u**2 + 48*lam**3*s**3*s2*t*u**3 - 336*lam**3*s**2*s2**4*t*u + 288*lam**3*s**2*s2**3*t**2*u + 672*lam**3*s**2*s2**3*t*u**2 - 72*lam**3*s**2*s2**2*t**3*u - 432*lam**3*s**2*s2**2*t**2*u**2 - 456*lam**3*s**2*s2**2*t*u**3 + 72*lam**3*s**2*s2*t**3*u**2 + 192*lam**3*s**2*s2*t**2*u**3 + 120*lam**3*s**2*s2*t*u**4 - 12*lam**3*s**2*t**3*u**3 - 24*lam**3*s**2*t**2*u**4 - 12*lam**3*s**2*t*u**5 + 288*lam**3*s*s2**5*t*u - 384*lam**3*s*s2**4*t**2*u - 864*lam**3*s*s2**4*t*u**2 + 168*lam**3*s*s2**3*t**3*u + 960*lam**3*s*s2**3*t**2*u**2 + 984*lam**3*s*s2**3*t*u**3 - 24*lam**3*s*s2**2*t**4*u - 336*lam**3*s*s2**2*t**3*u**2 - 840*lam**3*s*s2**2*t**2*u**3 - 528*lam**3*s*s2**2*t*u**4 + 36*lam**3*s*s2*t**4*u**2 + 204*lam**3*s*s2*t**3*u**3 + 300*lam**3*s*s2*t**2*u**4 + 132*lam**3*s*s2*t*u**5 - 12*lam**3*s*t**4*u**3 - 36*lam**3*s*t**3*u**4 - 36*lam**3*s*t**2*u**5 - 12*lam**3*s*t*u**6 - 96*lam**3*s2**6*t*u + 192*lam**3*s2**5*t**2*u + 384*lam**3*s2**5*t*u**2 - 144*lam**3*s2**4*t**3*u - 672*lam**3*s2**4*t**2*u**2 - 624*lam**3*s2**4*t*u**3 + 48*lam**3*s2**3*t**4*u + 432*lam**3*s2**3*t**3*u**2 + 912*lam**3*s2**3*t**2*u**3 + 528*lam**3*s2**3*t*u**4 - 6*lam**3*s2**2*t**5*u - 120*lam**3*s2**2*t**4*u**2 - 468*lam**3*s2**2*t**3*u**3 - 600*lam**3*s2**2*t**2*u**4 - 246*lam**3*s2**2*t*u**5 + 12*lam**3*s2*t**5*u**2 + 96*lam**3*s2*t**4*u**3 + 216*lam**3*s2*t**3*u**4 + 192*lam**3*s2*t**2*u**5 + 60*lam**3*s2*t*u**6 - 6*lam**3*t**5*u**3 - 24*lam**3*t**4*u**4 - 36*lam**3*t**3*u**5 - 24*lam**3*t**2*u**6 - 6*lam**3*t*u**7)/(2048*s**5*s2**4*t*u - 10240*s**4*s2**5*t*u + 9216*s**4*s2**4*t**2*u + 9216*s**4*s2**4*t*u**2 - 2048*s**4*s2**3*t**3*u - 4096*s**4*s2**3*t**2*u**2 - 2048*s**4*s2**3*t*u**3 + 20480*s**3*s2**6*t*u - 36864*s**3*s2**5*t**2*u - 36864*s**3*s2**5*t*u**2 + 24576*s**3*s2**4*t**3*u + 49152*s**3*s2**4*t**2*u**2 + 24576*s**3*s2**4*t*u**3 - 7168*s**3*s2**3*t**4*u - 21504*s**3*s2**3*t**3*u**2 - 21504*s**3*s2**3*t**2*u**3 - 7168*s**3*s2**3*t*u**4 + 768*s**3*s2**2*t**5*u + 3072*s**3*s2**2*t**4*u**2 + 4608*s**3*s2**2*t**3*u**3 + 3072*s**3*s2**2*t**2*u**4 + 768*s**3*s2**2*t*u**5 - 20480*s**2*s2**7*t*u + 55296*s**2*s2**6*t**2*u + 55296*s**2*s2**6*t*u**2 - 61440*s**2*s2**5*t**3*u - 122880*s**2*s2**5*t**2*u**2 - 61440*s**2*s2**5*t*u**3 + 35840*s**2*s2**4*t**4*u + 107520*s**2*s2**4*t**3*u**2 + 107520*s**2*s2**4*t**2*u**3 + 35840*s**2*s2**4*t*u**4 - 11520*s**2*s2**3*t**5*u - 46080*s**2*s2**3*t**4*u**2 - 69120*s**2*s2**3*t**3*u**3 - 46080*s**2*s2**3*t**2*u**4 - 11520*s**2*s2**3*t*u**5 + 1920*s**2*s2**2*t**6*u + 9600*s**2*s2**2*t**5*u**2 + 19200*s**2*s2**2*t**4*u**3 + 19200*s**2*s2**2*t**3*u**4 + 9600*s**2*s2**2*t**2*u**5 + 1920*s**2*s2**2*t*u**6 - 128*s**2*s2*t**7*u - 768*s**2*s2*t**6*u**2 - 1920*s**2*s2*t**5*u**3 - 2560*s**2*s2*t**4*u**4 - 1920*s**2*s2*t**3*u**5 - 768*s**2*s2*t**2*u**6 - 128*s**2*s2*t*u**7 + 10240*s*s2**8*t*u - 36864*s*s2**7*t**2*u - 36864*s*s2**7*t*u**2 + 57344*s*s2**6*t**3*u + 114688*s*s2**6*t**2*u**2 + 57344*s*s2**6*t*u**3 - 50176*s*s2**5*t**4*u - 150528*s*s2**5*t**3*u**2 - 150528*s*s2**5*t**2*u**3 - 50176*s*s2**5*t*u**4 + 26880*s*s2**4*t**5*u + 107520*s*s2**4*t**4*u**2 + 161280*s*s2**4*t**3*u**3 + 107520*s*s2**4*t**2*u**4 + 26880*s*s2**4*t*u**5 - 8960*s*s2**3*t**6*u - 44800*s*s2**3*t**5*u**2 - 89600*s*s2**3*t**4*u**3 - 89600*s*s2**3*t**3*u**4 - 44800*s*s2**3*t**2*u**5 - 8960*s*s2**3*t*u**6 + 1792*s*s2**2*t**7*u + 10752*s*s2**2*t**6*u**2 + 26880*s*s2**2*t**5*u**3 + 35840*s*s2**2*t**4*u**4 + 26880*s*s2**2*t**3*u**5 + 10752*s*s2**2*t**2*u**6 + 1792*s*s2**2*t*u**7 - 192*s*s2*t**8*u - 1344*s*s2*t**7*u**2 - 4032*s*s2*t**6*u**3 - 6720*s*s2*t**5*u**4 - 6720*s*s2*t**4*u**5 - 4032*s*s2*t**3*u**6 - 1344*s*s2*t**2*u**7 - 192*s*s2*t*u**8 + 8*s*t**9*u + 64*s*t**8*u**2 + 224*s*t**7*u**3 + 448*s*t**6*u**4 + 560*s*t**5*u**5 + 448*s*t**4*u**6 + 224*s*t**3*u**7 + 64*s*t**2*u**8 + 8*s*t*u**9 - 2048*s2**9*t*u + 9216*s2**8*t**2*u + 9216*s2**8*t*u**2 - 18432*s2**7*t**3*u - 36864*s2**7*t**2*u**2 - 18432*s2**7*t*u**3 + 21504*s2**6*t**4*u + 64512*s2**6*t**3*u**2 + 64512*s2**6*t**2*u**3 + 21504*s2**6*t*u**4 - 16128*s2**5*t**5*u - 64512*s2**5*t**4*u**2 - 96768*s2**5*t**3*u**3 - 64512*s2**5*t**2*u**4 - 16128*s2**5*t*u**5 + 8064*s2**4*t**6*u + 40320*s2**4*t**5*u**2 + 80640*s2**4*t**4*u**3 + 80640*s2**4*t**3*u**4 + 40320*s2**4*t**2*u**5 + 8064*s2**4*t*u**6 - 2688*s2**3*t**7*u - 16128*s2**3*t**6*u**2 - 40320*s2**3*t**5*u**3 - 53760*s2**3*t**4*u**4 - 40320*s2**3*t**3*u**5 - 16128*s2**3*t**2*u**6 - 2688*s2**3*t*u**7 + 576*s2**2*t**8*u + 4032*s2**2*t**7*u**2 + 12096*s2**2*t**6*u**3 + 20160*s2**2*t**5*u**4 + 20160*s2**2*t**4*u**5 + 12096*s2**2*t**3*u**6 + 4032*s2**2*t**2*u**7 + 576*s2**2*t*u**8 - 72*s2*t**9*u - 576*s2*t**8*u**2 - 2016*s2*t**7*u**3 - 4032*s2*t**6*u**4 - 5040*s2*t**5*u**5 - 4032*s2*t**4*u**6 - 2016*s2*t**3*u**7 - 576*s2*t**2*u**8 - 72*s2*t*u**9 + 4*t**10*u + 36*t**9*u**2 + 144*t**8*u**3 + 336*t**7*u**4 + 504*t**6*u**5 + 504*t**5*u**6 + 336*t**4*u**7 + 144*t**3*u**8 + 36*t**2*u**9 + 4*t*u**10) + flt*(2*s*s2**2 - s*s2*t - s*s2*u + s*t*u + 2*s2**3 - 7*s2**2*t - s2**2*u + 7*s2*t**2 + 3*s2*t*u - 2*t**3 - 2*t**2*u)/(8*s**2*t - 16*s*s2*t + 12*s*t**2 + 4*s*t*u + 8*s2**2*t - 12*s2*t**2 - 4*s2*t*u + 4*t**3 + 4*t**2*u) + flu*(2*s*s2**2 - s*s2*t - s*s2*u + s*t*u + 2*s2**3 - s2**2*t - 7*s2**2*u + 3*s2*t*u + 7*s2*u**2 - 2*t*u**2 - 2*u**3)/(8*s**2*u - 16*s*s2*u + 4*s*t*u + 12*s*u**2 + 8*s2**2*u - 4*s2*t*u - 12*s2*u**2 + 4*t*u**2 + 4*u**3) + fst*(-4*s**3*s2 + 2*s**3*t - 2*s**2*s2*t - 4*s**2*s2*u + s**2*t**2 + 5*s**2*t*u + 4*s*s2**3 - 4*s*s2**2*t - 4*s*s2**2*u + s*s2*t**2 + 3*s*s2*t*u - 2*s*t**2*u + s*t*u**2)/(8*s**2*t*u - 16*s*s2*t*u + 4*s*t**2*u + 12*s*t*u**2 + 8*s2**2*t*u - 4*s2*t**2*u - 12*s2*t*u**2 + 4*t**2*u**2 + 4*t*u**3) + fsu*(-4*s**3*s2 + 2*s**3*u - 4*s**2*s2*t - 2*s**2*s2*u + 5*s**2*t*u + s**2*u**2 + 4*s*s2**3 - 4*s*s2**2*t - 4*s*s2**2*u + 3*s*s2*t*u + s*s2*u**2 + s*t**2*u - 2*s*t*u**2)/(8*s**2*t*u - 16*s*s2*t*u + 12*s*t**2*u + 4*s*t*u**2 + 8*s2**2*t*u - 12*s2*t**2*u - 4*s2*t*u**2 + 4*t**3*u + 4*t**2*u**2) + ftu*(s**3*s2 + s**2*s2**2 - s**2*t*u - s*s2**3 + 2*s*s2**2*t + 2*s*s2**2*u - s*s2*t**2 - 2*s*s2*t*u - s*s2*u**2 + s*t**2*u + s*t*u**2 - s2**4 + 2*s2**3*t + 2*s2**3*u - s2**2*t**2 - 5*s2**2*t*u - s2**2*u**2 + 3*s2*t**2*u + 3*s2*t*u**2 - 2*t**2*u**2)/(2*s**2*t*u - 4*s*s2*t*u + 2*s*t**2*u + 2*s*t*u**2 + 2*s2**2*t*u - 2*s2*t**2*u - 2*s2*t*u**2 + 2*t**2*u**2) + (-8*s**3*s2**3 + 16*s**2*s2**4 - 16*s**2*s2**3*t - 16*s**2*s2**3*u + 2*s**2*s2**2*t**2 + 10*s**2*s2**2*t*u + 2*s**2*s2**2*u**2 - 8*s*s2**5 + 16*s*s2**4*t + 16*s*s2**4*u - 10*s*s2**3*t**2 - 22*s*s2**3*t*u - 10*s*s2**3*u**2 + 2*s*s2**2*t**3 + 8*s*s2**2*t**2*u + 8*s*s2**2*t*u**2 + 2*s*s2**2*u**3 - 2*s*s2*t**2*u**2 - 4*s2**4*t*u + 8*s2**3*t**2*u + 8*s2**3*t*u**2 - 5*s2**2*t**3*u - 14*s2**2*t**2*u**2 - 5*s2**2*t*u**3 + s2*t**4*u + 7*s2*t**3*u**2 + 7*s2*t**2*u**3 + s2*t*u**4 - t**4*u**2 - 2*t**3*u**3 - t**2*u**4)/(16*s**2*s2**2*t*u - 32*s*s2**3*t*u + 32*s*s2**2*t**2*u + 32*s*s2**2*t*u**2 - 8*s*s2*t**3*u - 16*s*s2*t**2*u**2 - 8*s*s2*t*u**3 + 16*s2**4*t*u - 32*s2**3*t**2*u - 32*s2**3*t*u**2 + 24*s2**2*t**3*u + 48*s2**2*t**2*u**2 + 24*s2**2*t*u**3 - 8*s2*t**4*u - 24*s2*t**3*u**2 - 24*s2*t**2*u**3 - 8*s2*t*u**4 + t**5*u + 4*t**4*u**2 + 6*t**3*u**3 + 4*t**2*u**4 + t*u**5))/(2*Nc**2) + (9*Nc**2/8 - 9/8)*(fla*(-4*lam**7*s**2*s2*t - 8*lam**7*s**2*s2*u + 2*lam**7*s**2*t**2 + 6*lam**7*s**2*t*u + 4*lam**7*s**2*u**2 + 8*lam**7*s*s2**2*u - 2*lam**7*s*s2*t**2 + 2*lam**7*s*s2*t*u - 12*lam**7*s*s2*u**2 + lam**7*s*t**3 + 4*lam**7*s*t**2*u + 3*lam**7*s*t*u**2 + 4*lam**7*s*u**3 + 4*lam**7*s2**3*t - 4*lam**7*s2**2*t**2 - 20*lam**7*s2**2*t*u + 4*lam**7*s2**2*u**2 + lam**7*s2*t**3 + 18*lam**7*s2*t**2*u + 13*lam**7*s2*t*u**2 - 4*lam**7*s2*u**3 - 4*lam**7*t**3*u - 7*lam**7*t**2*u**2 - 2*lam**7*t*u**3 + lam**7*u**4 + 8*lam**5*s**3*s2**2*t - 8*lam**5*s**3*s2**2*u - 4*lam**5*s**3*s2*t**2 - 16*lam**5*s**3*s2*t*u + 4*lam**5*s**3*s2*u**2 - 16*lam**5*s**2*s2**3*t + 32*lam**5*s**2*s2**3*u + 20*lam**5*s**2*s2**2*t**2 + 64*lam**5*s**2*s2**2*t*u - 44*lam**5*s**2*s2**2*u**2 - 6*lam**5*s**2*s2*t**3 - 34*lam**5*s**2*s2*t**2*u - 50*lam**5*s**2*s2*t*u**2 + 18*lam**5*s**2*s2*u**3 + 2*lam**5*s**2*t**3*u + 10*lam**5*s**2*t**2*u**2 + 10*lam**5*s**2*t*u**3 - 2*lam**5*s**2*u**4 + 8*lam**5*s*s2**4*t - 40*lam**5*s*s2**4*u - 16*lam**5*s*s2**3*t**2 - 40*lam**5*s*s2**3*t*u + 88*lam**5*s*s2**3*u**2 + 10*lam**5*s*s2**2*t**3 + 62*lam**5*s*s2**2*t**2*u + 70*lam**5*s*s2**2*t*u**2 - 70*lam**5*s*s2**2*u**3 - 2*lam**5*s*s2*t**4 - 22*lam**5*s*s2*t**3*u - 66*lam**5*s*s2*t**2*u**2 - 46*lam**5*s*s2*t*u**3 + 24*lam**5*s*s2*u**4 + lam**5*s*t**4*u + 12*lam**5*s*t**3*u**2 + 22*lam**5*s*t**2*u**3 + 8*lam**5*s*t*u**4 - 3*lam**5*s*u**5 + 16*lam**5*s2**5*u - 8*lam**5*s2**4*t*u - 48*lam**5*s2**4*u**2 + 8*lam**5*s2**3*t*u**2 + 56*lam**5*s2**3*u**3 - 2*lam**5*s2**2*t**3*u + 12*lam**5*s2**2*t**2*u**2 + 6*lam**5*s2**2*t*u**3 - 32*lam**5*s2**2*u**4 + lam**5*s2*t**4*u - 18*lam**5*s2*t**2*u**3 - 8*lam**5*s2*t*u**4 + 9*lam**5*s2*u**5 - lam**5*t**4*u**2 + 2*lam**5*t**3*u**3 + 6*lam**5*t**2*u**4 + 2*lam**5*t*u**5 - lam**5*u**6 - 48*lam**3*s**4*s2**2*t*u + 192*lam**3*s**3*s2**3*t*u - 96*lam**3*s**3*s2**2*t**2*u - 192*lam**3*s**3*s2**2*t*u**2 + 48*lam**3*s**3*s2*t**2*u**2 + 48*lam**3*s**3*s2*t*u**3 - 336*lam**3*s**2*s2**4*t*u + 288*lam**3*s**2*s2**3*t**2*u + 672*lam**3*s**2*s2**3*t*u**2 - 72*lam**3*s**2*s2**2*t**3*u - 432*lam**3*s**2*s2**2*t**2*u**2 - 456*lam**3*s**2*s2**2*t*u**3 + 72*lam**3*s**2*s2*t**3*u**2 + 192*lam**3*s**2*s2*t**2*u**3 + 120*lam**3*s**2*s2*t*u**4 - 12*lam**3*s**2*t**3*u**3 - 24*lam**3*s**2*t**2*u**4 - 12*lam**3*s**2*t*u**5 + 288*lam**3*s*s2**5*t*u - 384*lam**3*s*s2**4*t**2*u - 864*lam**3*s*s2**4*t*u**2 + 168*lam**3*s*s2**3*t**3*u + 960*lam**3*s*s2**3*t**2*u**2 + 984*lam**3*s*s2**3*t*u**3 - 24*lam**3*s*s2**2*t**4*u - 336*lam**3*s*s2**2*t**3*u**2 - 840*lam**3*s*s2**2*t**2*u**3 - 528*lam**3*s*s2**2*t*u**4 + 36*lam**3*s*s2*t**4*u**2 + 204*lam**3*s*s2*t**3*u**3 + 300*lam**3*s*s2*t**2*u**4 + 132*lam**3*s*s2*t*u**5 - 12*lam**3*s*t**4*u**3 - 36*lam**3*s*t**3*u**4 - 36*lam**3*s*t**2*u**5 - 12*lam**3*s*t*u**6 - 96*lam**3*s2**6*t*u + 192*lam**3*s2**5*t**2*u + 384*lam**3*s2**5*t*u**2 - 144*lam**3*s2**4*t**3*u - 672*lam**3*s2**4*t**2*u**2 - 624*lam**3*s2**4*t*u**3 + 48*lam**3*s2**3*t**4*u + 432*lam**3*s2**3*t**3*u**2 + 912*lam**3*s2**3*t**2*u**3 + 528*lam**3*s2**3*t*u**4 - 6*lam**3*s2**2*t**5*u - 120*lam**3*s2**2*t**4*u**2 - 468*lam**3*s2**2*t**3*u**3 - 600*lam**3*s2**2*t**2*u**4 - 246*lam**3*s2**2*t*u**5 + 12*lam**3*s2*t**5*u**2 + 96*lam**3*s2*t**4*u**3 + 216*lam**3*s2*t**3*u**4 + 192*lam**3*s2*t**2*u**5 + 60*lam**3*s2*t*u**6 - 6*lam**3*t**5*u**3 - 24*lam**3*t**4*u**4 - 36*lam**3*t**3*u**5 - 24*lam**3*t**2*u**6 - 6*lam**3*t*u**7)/(2048*s**5*s2**4*t*u - 10240*s**4*s2**5*t*u + 9216*s**4*s2**4*t**2*u + 9216*s**4*s2**4*t*u**2 - 2048*s**4*s2**3*t**3*u - 4096*s**4*s2**3*t**2*u**2 - 2048*s**4*s2**3*t*u**3 + 20480*s**3*s2**6*t*u - 36864*s**3*s2**5*t**2*u - 36864*s**3*s2**5*t*u**2 + 24576*s**3*s2**4*t**3*u + 49152*s**3*s2**4*t**2*u**2 + 24576*s**3*s2**4*t*u**3 - 7168*s**3*s2**3*t**4*u - 21504*s**3*s2**3*t**3*u**2 - 21504*s**3*s2**3*t**2*u**3 - 7168*s**3*s2**3*t*u**4 + 768*s**3*s2**2*t**5*u + 3072*s**3*s2**2*t**4*u**2 + 4608*s**3*s2**2*t**3*u**3 + 3072*s**3*s2**2*t**2*u**4 + 768*s**3*s2**2*t*u**5 - 20480*s**2*s2**7*t*u + 55296*s**2*s2**6*t**2*u + 55296*s**2*s2**6*t*u**2 - 61440*s**2*s2**5*t**3*u - 122880*s**2*s2**5*t**2*u**2 - 61440*s**2*s2**5*t*u**3 + 35840*s**2*s2**4*t**4*u + 107520*s**2*s2**4*t**3*u**2 + 107520*s**2*s2**4*t**2*u**3 + 35840*s**2*s2**4*t*u**4 - 11520*s**2*s2**3*t**5*u - 46080*s**2*s2**3*t**4*u**2 - 69120*s**2*s2**3*t**3*u**3 - 46080*s**2*s2**3*t**2*u**4 - 11520*s**2*s2**3*t*u**5 + 1920*s**2*s2**2*t**6*u + 9600*s**2*s2**2*t**5*u**2 + 19200*s**2*s2**2*t**4*u**3 + 19200*s**2*s2**2*t**3*u**4 + 9600*s**2*s2**2*t**2*u**5 + 1920*s**2*s2**2*t*u**6 - 128*s**2*s2*t**7*u - 768*s**2*s2*t**6*u**2 - 1920*s**2*s2*t**5*u**3 - 2560*s**2*s2*t**4*u**4 - 1920*s**2*s2*t**3*u**5 - 768*s**2*s2*t**2*u**6 - 128*s**2*s2*t*u**7 + 10240*s*s2**8*t*u - 36864*s*s2**7*t**2*u - 36864*s*s2**7*t*u**2 + 57344*s*s2**6*t**3*u + 114688*s*s2**6*t**2*u**2 + 57344*s*s2**6*t*u**3 - 50176*s*s2**5*t**4*u - 150528*s*s2**5*t**3*u**2 - 150528*s*s2**5*t**2*u**3 - 50176*s*s2**5*t*u**4 + 26880*s*s2**4*t**5*u + 107520*s*s2**4*t**4*u**2 + 161280*s*s2**4*t**3*u**3 + 107520*s*s2**4*t**2*u**4 + 26880*s*s2**4*t*u**5 - 8960*s*s2**3*t**6*u - 44800*s*s2**3*t**5*u**2 - 89600*s*s2**3*t**4*u**3 - 89600*s*s2**3*t**3*u**4 - 44800*s*s2**3*t**2*u**5 - 8960*s*s2**3*t*u**6 + 1792*s*s2**2*t**7*u + 10752*s*s2**2*t**6*u**2 + 26880*s*s2**2*t**5*u**3 + 35840*s*s2**2*t**4*u**4 + 26880*s*s2**2*t**3*u**5 + 10752*s*s2**2*t**2*u**6 + 1792*s*s2**2*t*u**7 - 192*s*s2*t**8*u - 1344*s*s2*t**7*u**2 - 4032*s*s2*t**6*u**3 - 6720*s*s2*t**5*u**4 - 6720*s*s2*t**4*u**5 - 4032*s*s2*t**3*u**6 - 1344*s*s2*t**2*u**7 - 192*s*s2*t*u**8 + 8*s*t**9*u + 64*s*t**8*u**2 + 224*s*t**7*u**3 + 448*s*t**6*u**4 + 560*s*t**5*u**5 + 448*s*t**4*u**6 + 224*s*t**3*u**7 + 64*s*t**2*u**8 + 8*s*t*u**9 - 2048*s2**9*t*u + 9216*s2**8*t**2*u + 9216*s2**8*t*u**2 - 18432*s2**7*t**3*u - 36864*s2**7*t**2*u**2 - 18432*s2**7*t*u**3 + 21504*s2**6*t**4*u + 64512*s2**6*t**3*u**2 + 64512*s2**6*t**2*u**3 + 21504*s2**6*t*u**4 - 16128*s2**5*t**5*u - 64512*s2**5*t**4*u**2 - 96768*s2**5*t**3*u**3 - 64512*s2**5*t**2*u**4 - 16128*s2**5*t*u**5 + 8064*s2**4*t**6*u + 40320*s2**4*t**5*u**2 + 80640*s2**4*t**4*u**3 + 80640*s2**4*t**3*u**4 + 40320*s2**4*t**2*u**5 + 8064*s2**4*t*u**6 - 2688*s2**3*t**7*u - 16128*s2**3*t**6*u**2 - 40320*s2**3*t**5*u**3 - 53760*s2**3*t**4*u**4 - 40320*s2**3*t**3*u**5 - 16128*s2**3*t**2*u**6 - 2688*s2**3*t*u**7 + 576*s2**2*t**8*u + 4032*s2**2*t**7*u**2 + 12096*s2**2*t**6*u**3 + 20160*s2**2*t**5*u**4 + 20160*s2**2*t**4*u**5 + 12096*s2**2*t**3*u**6 + 4032*s2**2*t**2*u**7 + 576*s2**2*t*u**8 - 72*s2*t**9*u - 576*s2*t**8*u**2 - 2016*s2*t**7*u**3 - 4032*s2*t**6*u**4 - 5040*s2*t**5*u**5 - 4032*s2*t**4*u**6 - 2016*s2*t**3*u**7 - 576*s2*t**2*u**8 - 72*s2*t*u**9 + 4*t**10*u + 36*t**9*u**2 + 144*t**8*u**3 + 336*t**7*u**4 + 504*t**6*u**5 + 504*t**5*u**6 + 336*t**4*u**7 + 144*t**3*u**8 + 36*t**2*u**9 + 4*t*u**10) + flt*(-2*s*s2**2 + 5*s*s2*t + s*s2*u - 2*s*t**2 - s*t*u + 2*s2**3 - 7*s2**2*t - s2**2*u + 7*s2*t**2 + 3*s2*t*u - 2*t**3 - 2*t**2*u)/(8*s**2*t - 16*s*s2*t + 12*s*t**2 + 4*s*t*u + 8*s2**2*t - 12*s2*t**2 - 4*s2*t*u + 4*t**3 + 4*t**2*u) + flu*(-2*s*s2**2 + s*s2*t + 5*s*s2*u - s*t*u - 2*s*u**2 + 2*s2**3 - s2**2*t - 7*s2**2*u + 3*s2*t*u + 7*s2*u**2 - 2*t*u**2 - 2*u**3)/(8*s**2*u - 16*s*s2*u + 4*s*t*u + 12*s*u**2 + 8*s2**2*u - 4*s2*t*u - 12*s2*u**2 + 4*t*u**2 + 4*u**3) + fst*(-4*s**3*s2 + 2*s**3*t + 8*s**2*s2**2 - 6*s**2*s2*t - 8*s**2*s2*u + s**2*t**2 + 5*s**2*t*u - 4*s*s2**3 + 4*s*s2**2*t + 8*s*s2**2*u - s*s2*t**2 - 7*s*s2*t*u - 4*s*s2*u**2 + 3*s*t*u**2)/(8*s**2*t*u - 16*s*s2*t*u + 4*s*t**2*u + 12*s*t*u**2 + 8*s2**2*t*u - 4*s2*t**2*u - 12*s2*t*u**2 + 4*t**2*u**2 + 4*t*u**3) + fsu*(-4*s**3*s2 + 2*s**3*u + 8*s**2*s2**2 - 8*s**2*s2*t - 6*s**2*s2*u + 5*s**2*t*u + s**2*u**2 - 4*s*s2**3 + 8*s*s2**2*t + 4*s*s2**2*u - 4*s*s2*t**2 - 7*s*s2*t*u - s*s2*u**2 + 3*s*t**2*u)/(8*s**2*t*u - 16*s*s2*t*u + 12*s*t**2*u + 4*s*t*u**2 + 8*s2**2*t*u - 12*s2*t**2*u - 4*s2*t*u**2 + 4*t**3*u + 4*t**2*u**2) + ftu*(s**3*s2 - 3*s**2*s2**2 + 2*s**2*s2*t + 2*s**2*s2*u - s**2*t*u + 3*s*s2**3 - 4*s*s2**2*t - 4*s*s2**2*u + s*s2*t**2 + 6*s*s2*t*u + s*s2*u**2 - s*t**2*u - s*t*u**2 - s2**4 + 2*s2**3*t + 2*s2**3*u - s2**2*t**2 - 5*s2**2*t*u - s2**2*u**2 + 3*s2*t**2*u + 3*s2*t*u**2 - 2*t**2*u**2)/(2*s**2*t*u - 4*s*s2*t*u + 2*s*t**2*u + 2*s*t*u**2 + 2*s2**2*t*u - 2*s2*t**2*u - 2*s2*t*u**2 + 2*t**2*u**2) + (-8*s**3*s2**3 + 16*s**2*s2**4 - 16*s**2*s2**3*t - 16*s**2*s2**3*u + 2*s**2*s2**2*t**2 + 10*s**2*s2**2*t*u + 2*s**2*s2**2*u**2 - 8*s*s2**5 + 16*s*s2**4*t + 16*s*s2**4*u - 10*s*s2**3*t**2 - 22*s*s2**3*t*u - 10*s*s2**3*u**2 + 2*s*s2**2*t**3 + 8*s*s2**2*t**2*u + 8*s*s2**2*t*u**2 + 2*s*s2**2*u**3 - 2*s*s2*t**2*u**2 - 4*s2**4*t*u + 8*s2**3*t**2*u + 8*s2**3*t*u**2 - 5*s2**2*t**3*u - 14*s2**2*t**2*u**2 - 5*s2**2*t*u**3 + s2*t**4*u + 7*s2*t**3*u**2 + 7*s2*t**2*u**3 + s2*t*u**4 - t**4*u**2 - 2*t**3*u**3 - t**2*u**4)/(16*s**2*s2**2*t*u - 32*s*s2**3*t*u + 32*s*s2**2*t**2*u + 32*s*s2**2*t*u**2 - 8*s*s2*t**3*u - 16*s*s2*t**2*u**2 - 8*s*s2*t*u**3 + 16*s2**4*t*u - 32*s2**3*t**2*u - 32*s2**3*t*u**2 + 24*s2**2*t**3*u + 48*s2**2*t**2*u**2 + 24*s2**2*t*u**3 - 8*s2*t**4*u - 24*s2*t**3*u**2 - 24*s2*t**2*u**3 - 8*s2*t*u**4 + t**5*u + 4*t**4*u**2 + 6*t**3*u**3 + 4*t**2*u**4 + t*u**5))/(2*Nc**2)', locals=_L)
C['C^{L12,\\mathrm{reg}}_{q\\bar q,12,LR}'] = sympify('(9*Nc**2/8 - 9/8)*(fla*(-4*lam**7*s**2*s2*t - 8*lam**7*s**2*s2*u + 2*lam**7*s**2*t**2 - 10*lam**7*s**2*t*u + 4*lam**7*s**2*u**2 + 8*lam**7*s*s2**2*u - 2*lam**7*s*s2*t**2 + 2*lam**7*s*s2*t*u - 12*lam**7*s*s2*u**2 + lam**7*s*t**3 + 4*lam**7*s*t**2*u + 3*lam**7*s*t*u**2 + 4*lam**7*s*u**3 + 4*lam**7*s2**3*t - 4*lam**7*s2**2*t**2 - 20*lam**7*s2**2*t*u + 4*lam**7*s2**2*u**2 + lam**7*s2*t**3 + 18*lam**7*s2*t**2*u + 13*lam**7*s2*t*u**2 - 4*lam**7*s2*u**3 - 4*lam**7*t**3*u - 7*lam**7*t**2*u**2 - 2*lam**7*t*u**3 + lam**7*u**4 + 8*lam**5*s**3*s2**2*t - 8*lam**5*s**3*s2**2*u - 4*lam**5*s**3*s2*t**2 - 16*lam**5*s**3*s2*t*u + 4*lam**5*s**3*s2*u**2 - 16*lam**5*s**2*s2**3*t + 32*lam**5*s**2*s2**3*u + 20*lam**5*s**2*s2**2*t**2 + 64*lam**5*s**2*s2**2*t*u - 44*lam**5*s**2*s2**2*u**2 - 6*lam**5*s**2*s2*t**3 - 34*lam**5*s**2*s2*t**2*u - 50*lam**5*s**2*s2*t*u**2 + 18*lam**5*s**2*s2*u**3 + 2*lam**5*s**2*t**3*u + 10*lam**5*s**2*t**2*u**2 + 10*lam**5*s**2*t*u**3 - 2*lam**5*s**2*u**4 + 8*lam**5*s*s2**4*t - 40*lam**5*s*s2**4*u - 16*lam**5*s*s2**3*t**2 - 40*lam**5*s*s2**3*t*u + 88*lam**5*s*s2**3*u**2 + 10*lam**5*s*s2**2*t**3 + 62*lam**5*s*s2**2*t**2*u + 70*lam**5*s*s2**2*t*u**2 - 70*lam**5*s*s2**2*u**3 - 2*lam**5*s*s2*t**4 - 22*lam**5*s*s2*t**3*u - 66*lam**5*s*s2*t**2*u**2 - 46*lam**5*s*s2*t*u**3 + 24*lam**5*s*s2*u**4 + lam**5*s*t**4*u + 12*lam**5*s*t**3*u**2 + 22*lam**5*s*t**2*u**3 + 8*lam**5*s*t*u**4 - 3*lam**5*s*u**5 + 16*lam**5*s2**5*u - 8*lam**5*s2**4*t*u - 48*lam**5*s2**4*u**2 + 8*lam**5*s2**3*t*u**2 + 56*lam**5*s2**3*u**3 - 2*lam**5*s2**2*t**3*u + 12*lam**5*s2**2*t**2*u**2 + 6*lam**5*s2**2*t*u**3 - 32*lam**5*s2**2*u**4 + lam**5*s2*t**4*u - 18*lam**5*s2*t**2*u**3 - 8*lam**5*s2*t*u**4 + 9*lam**5*s2*u**5 - lam**5*t**4*u**2 + 2*lam**5*t**3*u**3 + 6*lam**5*t**2*u**4 + 2*lam**5*t*u**5 - lam**5*u**6 - 48*lam**3*s**4*s2**2*t*u + 192*lam**3*s**3*s2**3*t*u - 96*lam**3*s**3*s2**2*t**2*u - 192*lam**3*s**3*s2**2*t*u**2 + 48*lam**3*s**3*s2*t**2*u**2 + 48*lam**3*s**3*s2*t*u**3 - 336*lam**3*s**2*s2**4*t*u + 288*lam**3*s**2*s2**3*t**2*u + 672*lam**3*s**2*s2**3*t*u**2 - 72*lam**3*s**2*s2**2*t**3*u - 432*lam**3*s**2*s2**2*t**2*u**2 - 456*lam**3*s**2*s2**2*t*u**3 + 72*lam**3*s**2*s2*t**3*u**2 + 192*lam**3*s**2*s2*t**2*u**3 + 120*lam**3*s**2*s2*t*u**4 - 12*lam**3*s**2*t**3*u**3 - 24*lam**3*s**2*t**2*u**4 - 12*lam**3*s**2*t*u**5 + 288*lam**3*s*s2**5*t*u - 384*lam**3*s*s2**4*t**2*u - 864*lam**3*s*s2**4*t*u**2 + 168*lam**3*s*s2**3*t**3*u + 960*lam**3*s*s2**3*t**2*u**2 + 984*lam**3*s*s2**3*t*u**3 - 24*lam**3*s*s2**2*t**4*u - 336*lam**3*s*s2**2*t**3*u**2 - 840*lam**3*s*s2**2*t**2*u**3 - 528*lam**3*s*s2**2*t*u**4 + 36*lam**3*s*s2*t**4*u**2 + 204*lam**3*s*s2*t**3*u**3 + 300*lam**3*s*s2*t**2*u**4 + 132*lam**3*s*s2*t*u**5 - 12*lam**3*s*t**4*u**3 - 36*lam**3*s*t**3*u**4 - 36*lam**3*s*t**2*u**5 - 12*lam**3*s*t*u**6 - 96*lam**3*s2**6*t*u + 192*lam**3*s2**5*t**2*u + 384*lam**3*s2**5*t*u**2 - 144*lam**3*s2**4*t**3*u - 672*lam**3*s2**4*t**2*u**2 - 624*lam**3*s2**4*t*u**3 + 48*lam**3*s2**3*t**4*u + 432*lam**3*s2**3*t**3*u**2 + 912*lam**3*s2**3*t**2*u**3 + 528*lam**3*s2**3*t*u**4 - 6*lam**3*s2**2*t**5*u - 120*lam**3*s2**2*t**4*u**2 - 468*lam**3*s2**2*t**3*u**3 - 600*lam**3*s2**2*t**2*u**4 - 246*lam**3*s2**2*t*u**5 + 12*lam**3*s2*t**5*u**2 + 96*lam**3*s2*t**4*u**3 + 216*lam**3*s2*t**3*u**4 + 192*lam**3*s2*t**2*u**5 + 60*lam**3*s2*t*u**6 - 6*lam**3*t**5*u**3 - 24*lam**3*t**4*u**4 - 36*lam**3*t**3*u**5 - 24*lam**3*t**2*u**6 - 6*lam**3*t*u**7)/(2048*s**5*s2**4*t*u - 10240*s**4*s2**5*t*u + 9216*s**4*s2**4*t**2*u + 9216*s**4*s2**4*t*u**2 - 2048*s**4*s2**3*t**3*u - 4096*s**4*s2**3*t**2*u**2 - 2048*s**4*s2**3*t*u**3 + 20480*s**3*s2**6*t*u - 36864*s**3*s2**5*t**2*u - 36864*s**3*s2**5*t*u**2 + 24576*s**3*s2**4*t**3*u + 49152*s**3*s2**4*t**2*u**2 + 24576*s**3*s2**4*t*u**3 - 7168*s**3*s2**3*t**4*u - 21504*s**3*s2**3*t**3*u**2 - 21504*s**3*s2**3*t**2*u**3 - 7168*s**3*s2**3*t*u**4 + 768*s**3*s2**2*t**5*u + 3072*s**3*s2**2*t**4*u**2 + 4608*s**3*s2**2*t**3*u**3 + 3072*s**3*s2**2*t**2*u**4 + 768*s**3*s2**2*t*u**5 - 20480*s**2*s2**7*t*u + 55296*s**2*s2**6*t**2*u + 55296*s**2*s2**6*t*u**2 - 61440*s**2*s2**5*t**3*u - 122880*s**2*s2**5*t**2*u**2 - 61440*s**2*s2**5*t*u**3 + 35840*s**2*s2**4*t**4*u + 107520*s**2*s2**4*t**3*u**2 + 107520*s**2*s2**4*t**2*u**3 + 35840*s**2*s2**4*t*u**4 - 11520*s**2*s2**3*t**5*u - 46080*s**2*s2**3*t**4*u**2 - 69120*s**2*s2**3*t**3*u**3 - 46080*s**2*s2**3*t**2*u**4 - 11520*s**2*s2**3*t*u**5 + 1920*s**2*s2**2*t**6*u + 9600*s**2*s2**2*t**5*u**2 + 19200*s**2*s2**2*t**4*u**3 + 19200*s**2*s2**2*t**3*u**4 + 9600*s**2*s2**2*t**2*u**5 + 1920*s**2*s2**2*t*u**6 - 128*s**2*s2*t**7*u - 768*s**2*s2*t**6*u**2 - 1920*s**2*s2*t**5*u**3 - 2560*s**2*s2*t**4*u**4 - 1920*s**2*s2*t**3*u**5 - 768*s**2*s2*t**2*u**6 - 128*s**2*s2*t*u**7 + 10240*s*s2**8*t*u - 36864*s*s2**7*t**2*u - 36864*s*s2**7*t*u**2 + 57344*s*s2**6*t**3*u + 114688*s*s2**6*t**2*u**2 + 57344*s*s2**6*t*u**3 - 50176*s*s2**5*t**4*u - 150528*s*s2**5*t**3*u**2 - 150528*s*s2**5*t**2*u**3 - 50176*s*s2**5*t*u**4 + 26880*s*s2**4*t**5*u + 107520*s*s2**4*t**4*u**2 + 161280*s*s2**4*t**3*u**3 + 107520*s*s2**4*t**2*u**4 + 26880*s*s2**4*t*u**5 - 8960*s*s2**3*t**6*u - 44800*s*s2**3*t**5*u**2 - 89600*s*s2**3*t**4*u**3 - 89600*s*s2**3*t**3*u**4 - 44800*s*s2**3*t**2*u**5 - 8960*s*s2**3*t*u**6 + 1792*s*s2**2*t**7*u + 10752*s*s2**2*t**6*u**2 + 26880*s*s2**2*t**5*u**3 + 35840*s*s2**2*t**4*u**4 + 26880*s*s2**2*t**3*u**5 + 10752*s*s2**2*t**2*u**6 + 1792*s*s2**2*t*u**7 - 192*s*s2*t**8*u - 1344*s*s2*t**7*u**2 - 4032*s*s2*t**6*u**3 - 6720*s*s2*t**5*u**4 - 6720*s*s2*t**4*u**5 - 4032*s*s2*t**3*u**6 - 1344*s*s2*t**2*u**7 - 192*s*s2*t*u**8 + 8*s*t**9*u + 64*s*t**8*u**2 + 224*s*t**7*u**3 + 448*s*t**6*u**4 + 560*s*t**5*u**5 + 448*s*t**4*u**6 + 224*s*t**3*u**7 + 64*s*t**2*u**8 + 8*s*t*u**9 - 2048*s2**9*t*u + 9216*s2**8*t**2*u + 9216*s2**8*t*u**2 - 18432*s2**7*t**3*u - 36864*s2**7*t**2*u**2 - 18432*s2**7*t*u**3 + 21504*s2**6*t**4*u + 64512*s2**6*t**3*u**2 + 64512*s2**6*t**2*u**3 + 21504*s2**6*t*u**4 - 16128*s2**5*t**5*u - 64512*s2**5*t**4*u**2 - 96768*s2**5*t**3*u**3 - 64512*s2**5*t**2*u**4 - 16128*s2**5*t*u**5 + 8064*s2**4*t**6*u + 40320*s2**4*t**5*u**2 + 80640*s2**4*t**4*u**3 + 80640*s2**4*t**3*u**4 + 40320*s2**4*t**2*u**5 + 8064*s2**4*t*u**6 - 2688*s2**3*t**7*u - 16128*s2**3*t**6*u**2 - 40320*s2**3*t**5*u**3 - 53760*s2**3*t**4*u**4 - 40320*s2**3*t**3*u**5 - 16128*s2**3*t**2*u**6 - 2688*s2**3*t*u**7 + 576*s2**2*t**8*u + 4032*s2**2*t**7*u**2 + 12096*s2**2*t**6*u**3 + 20160*s2**2*t**5*u**4 + 20160*s2**2*t**4*u**5 + 12096*s2**2*t**3*u**6 + 4032*s2**2*t**2*u**7 + 576*s2**2*t*u**8 - 72*s2*t**9*u - 576*s2*t**8*u**2 - 2016*s2*t**7*u**3 - 4032*s2*t**6*u**4 - 5040*s2*t**5*u**5 - 4032*s2*t**4*u**6 - 2016*s2*t**3*u**7 - 576*s2*t**2*u**8 - 72*s2*t*u**9 + 4*t**10*u + 36*t**9*u**2 + 144*t**8*u**3 + 336*t**7*u**4 + 504*t**6*u**5 + 504*t**5*u**6 + 336*t**4*u**7 + 144*t**3*u**8 + 36*t**2*u**9 + 4*t*u**10) + flt*(2*s*s2**2 - s*s2*t - s*s2*u + s*t*u + 2*s2**3 - 7*s2**2*t - s2**2*u + 7*s2*t**2 + 3*s2*t*u - 2*t**3 - 2*t**2*u)/(8*s**2*t - 16*s*s2*t + 12*s*t**2 + 4*s*t*u + 8*s2**2*t - 12*s2*t**2 - 4*s2*t*u + 4*t**3 + 4*t**2*u) + flu*(2*s*s2**2 - s*s2*t - s*s2*u + s*t*u + 2*s2**3 - s2**2*t - 7*s2**2*u + 3*s2*t*u + 7*s2*u**2 - 2*t*u**2 - 2*u**3)/(8*s**2*u - 16*s*s2*u + 4*s*t*u + 12*s*u**2 + 8*s2**2*u - 4*s2*t*u - 12*s2*u**2 + 4*t*u**2 + 4*u**3) + fst*(-4*s**3*s2 + 2*s**3*t - 2*s**2*s2*t - 4*s**2*s2*u + s**2*t**2 + 5*s**2*t*u + 4*s*s2**3 - 4*s*s2**2*t - 4*s*s2**2*u + s*s2*t**2 + 3*s*s2*t*u - 2*s*t**2*u + s*t*u**2)/(8*s**2*t*u - 16*s*s2*t*u + 4*s*t**2*u + 12*s*t*u**2 + 8*s2**2*t*u - 4*s2*t**2*u - 12*s2*t*u**2 + 4*t**2*u**2 + 4*t*u**3) + fsu*(-4*s**3*s2 + 2*s**3*u - 4*s**2*s2*t - 2*s**2*s2*u + 5*s**2*t*u + s**2*u**2 + 4*s*s2**3 - 4*s*s2**2*t - 4*s*s2**2*u + 3*s*s2*t*u + s*s2*u**2 + s*t**2*u - 2*s*t*u**2)/(8*s**2*t*u - 16*s*s2*t*u + 12*s*t**2*u + 4*s*t*u**2 + 8*s2**2*t*u - 12*s2*t**2*u - 4*s2*t*u**2 + 4*t**3*u + 4*t**2*u**2) + ftu*(s**3*s2 + s**2*s2**2 - s**2*t*u - s*s2**3 + 2*s*s2**2*t + 2*s*s2**2*u - s*s2*t**2 - 2*s*s2*t*u - s*s2*u**2 + s*t**2*u + s*t*u**2 - s2**4 + 2*s2**3*t + 2*s2**3*u - s2**2*t**2 - 5*s2**2*t*u - s2**2*u**2 + 3*s2*t**2*u + 3*s2*t*u**2 - 2*t**2*u**2)/(2*s**2*t*u - 4*s*s2*t*u + 2*s*t**2*u + 2*s*t*u**2 + 2*s2**2*t*u - 2*s2*t**2*u - 2*s2*t*u**2 + 2*t**2*u**2) + (-8*s**3*s2**3 + 16*s**2*s2**4 - 16*s**2*s2**3*t - 16*s**2*s2**3*u + 2*s**2*s2**2*t**2 + 10*s**2*s2**2*t*u + 2*s**2*s2**2*u**2 - 8*s*s2**5 + 16*s*s2**4*t + 16*s*s2**4*u - 10*s*s2**3*t**2 - 22*s*s2**3*t*u - 10*s*s2**3*u**2 + 2*s*s2**2*t**3 + 8*s*s2**2*t**2*u + 8*s*s2**2*t*u**2 + 2*s*s2**2*u**3 - 2*s*s2*t**2*u**2 - 4*s2**4*t*u + 8*s2**3*t**2*u + 8*s2**3*t*u**2 - 5*s2**2*t**3*u - 14*s2**2*t**2*u**2 - 5*s2**2*t*u**3 + s2*t**4*u + 7*s2*t**3*u**2 + 7*s2*t**2*u**3 + s2*t*u**4 - t**4*u**2 - 2*t**3*u**3 - t**2*u**4)/(16*s**2*s2**2*t*u - 32*s*s2**3*t*u + 32*s*s2**2*t**2*u + 32*s*s2**2*t*u**2 - 8*s*s2*t**3*u - 16*s*s2*t**2*u**2 - 8*s*s2*t*u**3 + 16*s2**4*t*u - 32*s2**3*t**2*u - 32*s2**3*t*u**2 + 24*s2**2*t**3*u + 48*s2**2*t**2*u**2 + 24*s2**2*t*u**3 - 8*s2*t**4*u - 24*s2*t**3*u**2 - 24*s2*t**2*u**3 - 8*s2*t*u**4 + t**5*u + 4*t**4*u**2 + 6*t**3*u**3 + 4*t**2*u**4 + t*u**5))/(2*Nc**2) - (9*Nc**2/8 - 9/8)*(fla*(-4*lam**7*s**2*s2*t - 8*lam**7*s**2*s2*u + 2*lam**7*s**2*t**2 + 6*lam**7*s**2*t*u + 4*lam**7*s**2*u**2 + 8*lam**7*s*s2**2*u - 2*lam**7*s*s2*t**2 + 2*lam**7*s*s2*t*u - 12*lam**7*s*s2*u**2 + lam**7*s*t**3 + 4*lam**7*s*t**2*u + 3*lam**7*s*t*u**2 + 4*lam**7*s*u**3 + 4*lam**7*s2**3*t - 4*lam**7*s2**2*t**2 - 20*lam**7*s2**2*t*u + 4*lam**7*s2**2*u**2 + lam**7*s2*t**3 + 18*lam**7*s2*t**2*u + 13*lam**7*s2*t*u**2 - 4*lam**7*s2*u**3 - 4*lam**7*t**3*u - 7*lam**7*t**2*u**2 - 2*lam**7*t*u**3 + lam**7*u**4 + 8*lam**5*s**3*s2**2*t - 8*lam**5*s**3*s2**2*u - 4*lam**5*s**3*s2*t**2 - 16*lam**5*s**3*s2*t*u + 4*lam**5*s**3*s2*u**2 - 16*lam**5*s**2*s2**3*t + 32*lam**5*s**2*s2**3*u + 20*lam**5*s**2*s2**2*t**2 + 64*lam**5*s**2*s2**2*t*u - 44*lam**5*s**2*s2**2*u**2 - 6*lam**5*s**2*s2*t**3 - 34*lam**5*s**2*s2*t**2*u - 50*lam**5*s**2*s2*t*u**2 + 18*lam**5*s**2*s2*u**3 + 2*lam**5*s**2*t**3*u + 10*lam**5*s**2*t**2*u**2 + 10*lam**5*s**2*t*u**3 - 2*lam**5*s**2*u**4 + 8*lam**5*s*s2**4*t - 40*lam**5*s*s2**4*u - 16*lam**5*s*s2**3*t**2 - 40*lam**5*s*s2**3*t*u + 88*lam**5*s*s2**3*u**2 + 10*lam**5*s*s2**2*t**3 + 62*lam**5*s*s2**2*t**2*u + 70*lam**5*s*s2**2*t*u**2 - 70*lam**5*s*s2**2*u**3 - 2*lam**5*s*s2*t**4 - 22*lam**5*s*s2*t**3*u - 66*lam**5*s*s2*t**2*u**2 - 46*lam**5*s*s2*t*u**3 + 24*lam**5*s*s2*u**4 + lam**5*s*t**4*u + 12*lam**5*s*t**3*u**2 + 22*lam**5*s*t**2*u**3 + 8*lam**5*s*t*u**4 - 3*lam**5*s*u**5 + 16*lam**5*s2**5*u - 8*lam**5*s2**4*t*u - 48*lam**5*s2**4*u**2 + 8*lam**5*s2**3*t*u**2 + 56*lam**5*s2**3*u**3 - 2*lam**5*s2**2*t**3*u + 12*lam**5*s2**2*t**2*u**2 + 6*lam**5*s2**2*t*u**3 - 32*lam**5*s2**2*u**4 + lam**5*s2*t**4*u - 18*lam**5*s2*t**2*u**3 - 8*lam**5*s2*t*u**4 + 9*lam**5*s2*u**5 - lam**5*t**4*u**2 + 2*lam**5*t**3*u**3 + 6*lam**5*t**2*u**4 + 2*lam**5*t*u**5 - lam**5*u**6 - 48*lam**3*s**4*s2**2*t*u + 192*lam**3*s**3*s2**3*t*u - 96*lam**3*s**3*s2**2*t**2*u - 192*lam**3*s**3*s2**2*t*u**2 + 48*lam**3*s**3*s2*t**2*u**2 + 48*lam**3*s**3*s2*t*u**3 - 336*lam**3*s**2*s2**4*t*u + 288*lam**3*s**2*s2**3*t**2*u + 672*lam**3*s**2*s2**3*t*u**2 - 72*lam**3*s**2*s2**2*t**3*u - 432*lam**3*s**2*s2**2*t**2*u**2 - 456*lam**3*s**2*s2**2*t*u**3 + 72*lam**3*s**2*s2*t**3*u**2 + 192*lam**3*s**2*s2*t**2*u**3 + 120*lam**3*s**2*s2*t*u**4 - 12*lam**3*s**2*t**3*u**3 - 24*lam**3*s**2*t**2*u**4 - 12*lam**3*s**2*t*u**5 + 288*lam**3*s*s2**5*t*u - 384*lam**3*s*s2**4*t**2*u - 864*lam**3*s*s2**4*t*u**2 + 168*lam**3*s*s2**3*t**3*u + 960*lam**3*s*s2**3*t**2*u**2 + 984*lam**3*s*s2**3*t*u**3 - 24*lam**3*s*s2**2*t**4*u - 336*lam**3*s*s2**2*t**3*u**2 - 840*lam**3*s*s2**2*t**2*u**3 - 528*lam**3*s*s2**2*t*u**4 + 36*lam**3*s*s2*t**4*u**2 + 204*lam**3*s*s2*t**3*u**3 + 300*lam**3*s*s2*t**2*u**4 + 132*lam**3*s*s2*t*u**5 - 12*lam**3*s*t**4*u**3 - 36*lam**3*s*t**3*u**4 - 36*lam**3*s*t**2*u**5 - 12*lam**3*s*t*u**6 - 96*lam**3*s2**6*t*u + 192*lam**3*s2**5*t**2*u + 384*lam**3*s2**5*t*u**2 - 144*lam**3*s2**4*t**3*u - 672*lam**3*s2**4*t**2*u**2 - 624*lam**3*s2**4*t*u**3 + 48*lam**3*s2**3*t**4*u + 432*lam**3*s2**3*t**3*u**2 + 912*lam**3*s2**3*t**2*u**3 + 528*lam**3*s2**3*t*u**4 - 6*lam**3*s2**2*t**5*u - 120*lam**3*s2**2*t**4*u**2 - 468*lam**3*s2**2*t**3*u**3 - 600*lam**3*s2**2*t**2*u**4 - 246*lam**3*s2**2*t*u**5 + 12*lam**3*s2*t**5*u**2 + 96*lam**3*s2*t**4*u**3 + 216*lam**3*s2*t**3*u**4 + 192*lam**3*s2*t**2*u**5 + 60*lam**3*s2*t*u**6 - 6*lam**3*t**5*u**3 - 24*lam**3*t**4*u**4 - 36*lam**3*t**3*u**5 - 24*lam**3*t**2*u**6 - 6*lam**3*t*u**7)/(2048*s**5*s2**4*t*u - 10240*s**4*s2**5*t*u + 9216*s**4*s2**4*t**2*u + 9216*s**4*s2**4*t*u**2 - 2048*s**4*s2**3*t**3*u - 4096*s**4*s2**3*t**2*u**2 - 2048*s**4*s2**3*t*u**3 + 20480*s**3*s2**6*t*u - 36864*s**3*s2**5*t**2*u - 36864*s**3*s2**5*t*u**2 + 24576*s**3*s2**4*t**3*u + 49152*s**3*s2**4*t**2*u**2 + 24576*s**3*s2**4*t*u**3 - 7168*s**3*s2**3*t**4*u - 21504*s**3*s2**3*t**3*u**2 - 21504*s**3*s2**3*t**2*u**3 - 7168*s**3*s2**3*t*u**4 + 768*s**3*s2**2*t**5*u + 3072*s**3*s2**2*t**4*u**2 + 4608*s**3*s2**2*t**3*u**3 + 3072*s**3*s2**2*t**2*u**4 + 768*s**3*s2**2*t*u**5 - 20480*s**2*s2**7*t*u + 55296*s**2*s2**6*t**2*u + 55296*s**2*s2**6*t*u**2 - 61440*s**2*s2**5*t**3*u - 122880*s**2*s2**5*t**2*u**2 - 61440*s**2*s2**5*t*u**3 + 35840*s**2*s2**4*t**4*u + 107520*s**2*s2**4*t**3*u**2 + 107520*s**2*s2**4*t**2*u**3 + 35840*s**2*s2**4*t*u**4 - 11520*s**2*s2**3*t**5*u - 46080*s**2*s2**3*t**4*u**2 - 69120*s**2*s2**3*t**3*u**3 - 46080*s**2*s2**3*t**2*u**4 - 11520*s**2*s2**3*t*u**5 + 1920*s**2*s2**2*t**6*u + 9600*s**2*s2**2*t**5*u**2 + 19200*s**2*s2**2*t**4*u**3 + 19200*s**2*s2**2*t**3*u**4 + 9600*s**2*s2**2*t**2*u**5 + 1920*s**2*s2**2*t*u**6 - 128*s**2*s2*t**7*u - 768*s**2*s2*t**6*u**2 - 1920*s**2*s2*t**5*u**3 - 2560*s**2*s2*t**4*u**4 - 1920*s**2*s2*t**3*u**5 - 768*s**2*s2*t**2*u**6 - 128*s**2*s2*t*u**7 + 10240*s*s2**8*t*u - 36864*s*s2**7*t**2*u - 36864*s*s2**7*t*u**2 + 57344*s*s2**6*t**3*u + 114688*s*s2**6*t**2*u**2 + 57344*s*s2**6*t*u**3 - 50176*s*s2**5*t**4*u - 150528*s*s2**5*t**3*u**2 - 150528*s*s2**5*t**2*u**3 - 50176*s*s2**5*t*u**4 + 26880*s*s2**4*t**5*u + 107520*s*s2**4*t**4*u**2 + 161280*s*s2**4*t**3*u**3 + 107520*s*s2**4*t**2*u**4 + 26880*s*s2**4*t*u**5 - 8960*s*s2**3*t**6*u - 44800*s*s2**3*t**5*u**2 - 89600*s*s2**3*t**4*u**3 - 89600*s*s2**3*t**3*u**4 - 44800*s*s2**3*t**2*u**5 - 8960*s*s2**3*t*u**6 + 1792*s*s2**2*t**7*u + 10752*s*s2**2*t**6*u**2 + 26880*s*s2**2*t**5*u**3 + 35840*s*s2**2*t**4*u**4 + 26880*s*s2**2*t**3*u**5 + 10752*s*s2**2*t**2*u**6 + 1792*s*s2**2*t*u**7 - 192*s*s2*t**8*u - 1344*s*s2*t**7*u**2 - 4032*s*s2*t**6*u**3 - 6720*s*s2*t**5*u**4 - 6720*s*s2*t**4*u**5 - 4032*s*s2*t**3*u**6 - 1344*s*s2*t**2*u**7 - 192*s*s2*t*u**8 + 8*s*t**9*u + 64*s*t**8*u**2 + 224*s*t**7*u**3 + 448*s*t**6*u**4 + 560*s*t**5*u**5 + 448*s*t**4*u**6 + 224*s*t**3*u**7 + 64*s*t**2*u**8 + 8*s*t*u**9 - 2048*s2**9*t*u + 9216*s2**8*t**2*u + 9216*s2**8*t*u**2 - 18432*s2**7*t**3*u - 36864*s2**7*t**2*u**2 - 18432*s2**7*t*u**3 + 21504*s2**6*t**4*u + 64512*s2**6*t**3*u**2 + 64512*s2**6*t**2*u**3 + 21504*s2**6*t*u**4 - 16128*s2**5*t**5*u - 64512*s2**5*t**4*u**2 - 96768*s2**5*t**3*u**3 - 64512*s2**5*t**2*u**4 - 16128*s2**5*t*u**5 + 8064*s2**4*t**6*u + 40320*s2**4*t**5*u**2 + 80640*s2**4*t**4*u**3 + 80640*s2**4*t**3*u**4 + 40320*s2**4*t**2*u**5 + 8064*s2**4*t*u**6 - 2688*s2**3*t**7*u - 16128*s2**3*t**6*u**2 - 40320*s2**3*t**5*u**3 - 53760*s2**3*t**4*u**4 - 40320*s2**3*t**3*u**5 - 16128*s2**3*t**2*u**6 - 2688*s2**3*t*u**7 + 576*s2**2*t**8*u + 4032*s2**2*t**7*u**2 + 12096*s2**2*t**6*u**3 + 20160*s2**2*t**5*u**4 + 20160*s2**2*t**4*u**5 + 12096*s2**2*t**3*u**6 + 4032*s2**2*t**2*u**7 + 576*s2**2*t*u**8 - 72*s2*t**9*u - 576*s2*t**8*u**2 - 2016*s2*t**7*u**3 - 4032*s2*t**6*u**4 - 5040*s2*t**5*u**5 - 4032*s2*t**4*u**6 - 2016*s2*t**3*u**7 - 576*s2*t**2*u**8 - 72*s2*t*u**9 + 4*t**10*u + 36*t**9*u**2 + 144*t**8*u**3 + 336*t**7*u**4 + 504*t**6*u**5 + 504*t**5*u**6 + 336*t**4*u**7 + 144*t**3*u**8 + 36*t**2*u**9 + 4*t*u**10) + flt*(-2*s*s2**2 + 5*s*s2*t + s*s2*u - 2*s*t**2 - s*t*u + 2*s2**3 - 7*s2**2*t - s2**2*u + 7*s2*t**2 + 3*s2*t*u - 2*t**3 - 2*t**2*u)/(8*s**2*t - 16*s*s2*t + 12*s*t**2 + 4*s*t*u + 8*s2**2*t - 12*s2*t**2 - 4*s2*t*u + 4*t**3 + 4*t**2*u) + flu*(-2*s*s2**2 + s*s2*t + 5*s*s2*u - s*t*u - 2*s*u**2 + 2*s2**3 - s2**2*t - 7*s2**2*u + 3*s2*t*u + 7*s2*u**2 - 2*t*u**2 - 2*u**3)/(8*s**2*u - 16*s*s2*u + 4*s*t*u + 12*s*u**2 + 8*s2**2*u - 4*s2*t*u - 12*s2*u**2 + 4*t*u**2 + 4*u**3) + fst*(-4*s**3*s2 + 2*s**3*t + 8*s**2*s2**2 - 6*s**2*s2*t - 8*s**2*s2*u + s**2*t**2 + 5*s**2*t*u - 4*s*s2**3 + 4*s*s2**2*t + 8*s*s2**2*u - s*s2*t**2 - 7*s*s2*t*u - 4*s*s2*u**2 + 3*s*t*u**2)/(8*s**2*t*u - 16*s*s2*t*u + 4*s*t**2*u + 12*s*t*u**2 + 8*s2**2*t*u - 4*s2*t**2*u - 12*s2*t*u**2 + 4*t**2*u**2 + 4*t*u**3) + fsu*(-4*s**3*s2 + 2*s**3*u + 8*s**2*s2**2 - 8*s**2*s2*t - 6*s**2*s2*u + 5*s**2*t*u + s**2*u**2 - 4*s*s2**3 + 8*s*s2**2*t + 4*s*s2**2*u - 4*s*s2*t**2 - 7*s*s2*t*u - s*s2*u**2 + 3*s*t**2*u)/(8*s**2*t*u - 16*s*s2*t*u + 12*s*t**2*u + 4*s*t*u**2 + 8*s2**2*t*u - 12*s2*t**2*u - 4*s2*t*u**2 + 4*t**3*u + 4*t**2*u**2) + ftu*(s**3*s2 - 3*s**2*s2**2 + 2*s**2*s2*t + 2*s**2*s2*u - s**2*t*u + 3*s*s2**3 - 4*s*s2**2*t - 4*s*s2**2*u + s*s2*t**2 + 6*s*s2*t*u + s*s2*u**2 - s*t**2*u - s*t*u**2 - s2**4 + 2*s2**3*t + 2*s2**3*u - s2**2*t**2 - 5*s2**2*t*u - s2**2*u**2 + 3*s2*t**2*u + 3*s2*t*u**2 - 2*t**2*u**2)/(2*s**2*t*u - 4*s*s2*t*u + 2*s*t**2*u + 2*s*t*u**2 + 2*s2**2*t*u - 2*s2*t**2*u - 2*s2*t*u**2 + 2*t**2*u**2) + (-8*s**3*s2**3 + 16*s**2*s2**4 - 16*s**2*s2**3*t - 16*s**2*s2**3*u + 2*s**2*s2**2*t**2 + 10*s**2*s2**2*t*u + 2*s**2*s2**2*u**2 - 8*s*s2**5 + 16*s*s2**4*t + 16*s*s2**4*u - 10*s*s2**3*t**2 - 22*s*s2**3*t*u - 10*s*s2**3*u**2 + 2*s*s2**2*t**3 + 8*s*s2**2*t**2*u + 8*s*s2**2*t*u**2 + 2*s*s2**2*u**3 - 2*s*s2*t**2*u**2 - 4*s2**4*t*u + 8*s2**3*t**2*u + 8*s2**3*t*u**2 - 5*s2**2*t**3*u - 14*s2**2*t**2*u**2 - 5*s2**2*t*u**3 + s2*t**4*u + 7*s2*t**3*u**2 + 7*s2*t**2*u**3 + s2*t*u**4 - t**4*u**2 - 2*t**3*u**3 - t**2*u**4)/(16*s**2*s2**2*t*u - 32*s*s2**3*t*u + 32*s*s2**2*t**2*u + 32*s*s2**2*t*u**2 - 8*s*s2*t**3*u - 16*s*s2*t**2*u**2 - 8*s*s2*t*u**3 + 16*s2**4*t*u - 32*s2**3*t**2*u - 32*s2**3*t*u**2 + 24*s2**2*t**3*u + 48*s2**2*t**2*u**2 + 24*s2**2*t*u**3 - 8*s2*t**4*u - 24*s2*t**3*u**2 - 24*s2*t**2*u**3 - 8*s2*t*u**4 + t**5*u + 4*t**4*u**2 + 6*t**3*u**3 + 4*t**2*u**4 + t*u**5))/(2*Nc**2)', locals=_L)


==> anc/fourquark.txt <==
# NLO helicity cross sections of V+jet: sector "fourquark"
# four-quark classes C_{q qbar,ij} and C_{qq',ij}, all projections, including the endpoint class C^{beta,delta}_{q qbar,ii}
# Symbols: CF, I1_10, I1_11, I1_12, I1_14, I1_20, I1_21, I1_22, I1_23, I1_24, I2_11, I2_12, I2_21, I2_22, I2_23, Nc, d_s, d_t, eps, fA, fM2, fla, flt, flu, fs2, fst, fstu, fsu, ftu, lam, nfTR, q2, s, s2, t, u  (conventions: README.txt)

[C^{\beta\ne L12,\delta}_{q\bar q,ii} / C^{\beta,(0)}_{q\bar q}]
2*nfTR*(3*eps*fA - 5*eps - 3)/(9*eps)

[C^{L12,\delta}_{q\bar q,ii} / C^{L12,(0)}_{q\bar q}]
-2*nfTR/(3*eps)

[C^{U+L,1}_{q\bar q,ii}]
2*nfTR*(2*q2*(q2 - t - u) + t**2 + u**2)/(3*t*u)

[C^{U+L,\mathrm{reg}}_{q\bar q,ii}]
2*nfTR*(-q2*t**2 - q2*u**2 + 2*t*u*(q2 + s))/(3*t**2*u**2)

[C^{L1,1}_{q\bar q,ii}]
nfTR*s/3

[C^{L1,\mathrm{reg}}_{q\bar q,ii}]
nfTR*s*(s2 - 2*u)/(3*u**2)

[C^{L2,1}_{q\bar q,ii}]
nfTR*s/3

[C^{L2,\mathrm{reg}}_{q\bar q,ii}]
nfTR*s*(s2 - 2*t)/(3*t**2)

[C^{L12,\mathrm{reg}}_{q\bar q,ii}]
-2*nfTR*s**2/(3*t*u)

[C^{U+L,\mathrm{reg}}_{q\bar q,i1}]
(CF - Nc/2)*(d_s*(t + u)*((s2 - u)**2/s2 - 4*s**2*u**2/(lam**2*s2) + 2*s*(1 + 12*q2*s/lam**2)*(-q2*s2 + t*u)/lam**2) + d_t**2*s**2*s2**2/t + d_t*s**2*t/s2 + fla*(-2*q2*s2*u + s**2*(17*t + 5*u)/4 + 3*s*t*u + u**2*(q2 + s2) + s*(t + u)*(-s*(-2*q2*s2 + 3*t**2) + u*(-t**2 + u**2))/lam**2 + 3*s**2*(t + u)*(-t**2 + u**2)**2/(4*lam**4))/(lam*s2) - fst*(2*q2*u/t - (2*s*(s + u) + u**2)/s2) + 2*u - (3*q2*u + s**2)/t + (s + u)**2/s2 + 2*(2*q2 - t + u*(-q2 + s)/s2)*(s*t + t*u + u**2)/lam**2)/(t*u)

[C^{L1,\mathrm{reg}}_{q\bar q,i1}]
-(CF - Nc/2)*(-4*d_t**2*s**2*(-3*s2 + 2*t) + 4*s - 2*s2 + 4*t + (I1_10*(2*s*t*(4*s - s2 + t) + (2*s - s2 + t)**2*(-2*s2 + t + u)) - 2*I2_11*(s2 - t)*(s*t + (2*s - s2 + t)*(-2*s2 + t + u)) + I2_12*(s2 - t)**2*(-2*s2 + t + u) + 4*fst*s**2 - t*(8*s + 2*t))/s2)/(8*u)

[C^{L2,\mathrm{reg}}_{q\bar q,i1}]
-(CF - Nc/2)*(4*fst*s*(-2*s2 + 3*t)/t - 12*s*s2/t + 16*s + 2*s2 - 4*t + (-I1_10*(4*s**2*(2*s2 - t) - (s2 - t)**2*(2*s2 - t - u)) + I2_12*(s2 - t)**2*(-2*s2 + t + u) - 4*fst*s*t + s*(-2*I1_10 + 2*I2_11)*(s2 - t)*(4*s2 - 2*t - u) - 2*t*(2*s - t))/s2)/(8*t)

[C^{U+L,\mathrm{reg}}_{q\bar q,pp}]
d_s*(-1 + t/s)/4 + d_s*(-1 + u/s)/4 + fla*(d_s*(3*s/2 + 5*t/2 + 2*t**2/s) + 3/4 - s2/(2*s) + t/s)/(2*lam) + fla*(d_s*(3*s/2 + 5*u/2 + 2*u**2/s) + 3/4 - s2/(2*s) + u/s)/(2*lam) + fla*(d_s*t**2*(-2*s + 3*t - u - t**2/s + u**2/s) + t*(2*s*s2 - s*t - 2*s2**2 + 4*s2*t + 2*s2*u - 3*t**2 - t*u)/s)/(2*lam**3) + fla*(d_s*u**2*(-2*s - t + 3*u + t**2/s - u**2/s) + u*(2*s*s2 - s*u - 2*s2**2 + 2*s2*t + 4*s2*u - t*u - 3*u**2)/s)/(2*lam**3) + fla*(3*d_s*t**2*(-q2 + s)*(t**2 - u**2) + 3*q2*t**2*(t - u)*(-2*s2 + t + u)/s)/(2*lam**5) + fla*(3*d_s*u**2*(-q2 + s)*(-t**2 + u**2) + 3*q2*u**2*(-t + u)*(-2*s2 + t + u)/s)/(2*lam**5) - 5/(4*s) + (d_s*t*(-2*s + 4*t - 2*u + 3*t*(-t + u)/(2*s)) + t*(2*s + 2*s2 - t + u)/(2*s))/(2*lam**2) + (d_s*u*(-2*s - 2*t + 4*u + 3*u*(t - u)/(2*s)) + u*(2*s + 2*s2 + t - u)/(2*s))/(2*lam**2) + 3*t**2*(t - u)*(d_s*(2*s - t - u) - (s + s2)/s)/(2*lam**4) + 3*u**2*(-t + u)*(d_s*(2*s - t - u) - (s + s2)/s)/(2*lam**4)

[C^{L1,\mathrm{reg}}_{q\bar q,pp}]
(-s2 + u)*(I1_10*d_s*(4*s**3 + 2*s**2*(-2*s2 + t + 3*u) + 2*s*(s2 - 2*u)*(s2 - u) - (s2 - u)**3) - 2*I1_11*s*(s - s2 + u) + 2*I1_12*d_s*(s2 - u)*(2*s**2 + s*(-3*s2 + t + 3*u) + (s2 - u)**2) - I1_14*d_s*(s2 - u)**3 - I1_20*(2*s*(s - s2 + u) + (-s2 + u)**2)*(2*s - s2 + u)/2 + I1_21*(2*s**3 - 2*s*(s2 - u)**2 + (s2 - u)**3) - I1_22*s*(s2 - u)*(3*s - 2*s2 + 2*u) + I1_23*(s2 - u)**2*(2*s - s2 + u) - I1_24*(s2 - u)**3/2)/(8*s**2)

[C^{L12,\mathrm{reg}}_{q\bar q,pp}]
-(2*I1_10*d_s*(-4*s**3*(-2*s2 + u) + 2*s**2*(3*s2*(-2*s2 + t + 3*u) - 2*u*(t + u)) + s*(s2 - u)*(2*s2*(3*s2 - 2*t) + t**2 + u*(-8*s2 + 4*t + u)) - (s2 - t)*(s2 - u)**3) + 2*I1_11*(s2 - u)*(s*(2*s - 6*s2 + t + 7*u) + 2*(-s2 + u)**2) - 2*I1_12*d_s*(s2 - u)**2*(4*s**2 + 2*s*(-5*s2 + 2*t + 5*u) - (s2 - u)*(-4*s2 + t + 3*u)) + 2*I1_14*d_s*(s2 - u)**4 - I1_20*(2*s*s2 - (s2 - t)*(s2 - u))*(2*s*(s - s2 + u) + (s2 - u)**2) - I1_21*(s2 - u)*(4*s**3 + 2*s**2*(-6*s2 + t + 3*u) - 4*s*(s2 - u)*(-3*s2 + t + u) + (s2 - u)**2*(-4*s2 + 3*t + u)) + I1_22*(s2 - u)**2*(6*s**2 + 2*s*(-6*s2 + t + 4*u) - (3*s2 - 3*u)*(-2*s2 + t + u)) - I1_23*(s2 - u)**3*(4*s - 4*s2 + t + 3*u) + I1_24*(s2 - u)**4 + 4*s*(-s2 + u))/(8*s**2)

[C^{U+L,\mathrm{reg}}_{q\bar q,p1}]
(CF - Nc/2)*(d_s*fst*(-s2**2 + (q2 + s)**2)/(s*t) + d_s*(flt + fst)*(s2**2 + (s2 - t)**2)/(s*t) + 48*d_s*q2*s*s2*(-q2*s2 + t*u)/(lam**4*t) + fla*((2*d_s*t*(2*q2*t + s2*(4*s - s2 - t)) + 2*s**2 + 2*s*t - 4*t**2 + 3*(s2 - t)**2 + (s2 - u)**2)/(s*t) + 2*(-s2*(2*q2**2 - 6*q2*s - 2*s2*t + t**2)/t - u*(-q2 + 3*s + 3*s2) + u**2*(q2 - s)/t + (-q2 + s)*(-s2 + u)*(-q2 + s + s2)/s)/lam**2 - 24*q2*s*s2*(-q2*s2 + t*u)/(lam**4*t))/lam + 2*(d_s*(-4*q2*(s + t) + (s2 + t)**2) + d_t*s2*(q2 - u) - 2*q2*s2/t + q2 + 2*s2 + 2*t + u)/(s*t) + 2*(-2*d_s*(q2*(s2 - u)**2 + 3*s*(-2*q2 + t)**2)/t - 8*q2 - 5*s + 2*t + (q2**2 + s2**2 - 2*s2*u)/s + (-q2**3 + 7*q2*s*(q2 + s) - s**3 + s2*(q2**2 + s**2))/(s*t))/lam**2)

[C^{L1,\mathrm{reg}}_{q\bar q,p1}]
-(CF - Nc/2)*(-I1_10*d_s*(4*s**2*(2*q2 - 3*t) + 2*s*(-t*(s2 - t) - 6*(s2 - t)**2 + (-t + u)**2) + (s2 - t)*(13*s2**2 - 15*s2*t - 11*s2*u + 4*t**2 + 7*t*u + 2*u**2)) + I2_11*(s2 - t)*(4*s + 3*s2 - 3*t) - I2_12*d_s*(s2 - t)**2*(2*s + s2 - t) + 2*d_s*flt*(q2 - s2)*(-s2 + t) + 2*d_s*fst*s*(2*s - s2 + u) + 4*s*(d_t*s2 + 1) + 2*s2 - 4*t + 2*u + (-s2 + u)**3*(-I1_20 - I1_21 + I1_22 + I1_23)/2)/(4*s)

[C^{L2,\mathrm{reg}}_{q\bar q,p1}]
-(CF - Nc/2)*(2*I1_10*(d_s*t*(4*s**2*s2 + 2*s*(s2 - t)*(-2*s2 + 2*t + u) + (-s2 + u)*(s2 - t)**2) - 2*s**2*(2*s2 - 3*t) + s*(s2 - t)*(2*s2 + 3*t + u) + (s2 - t)**2*(-6*s2 + 2*t + 3*u)) - I1_20*t*(8*s**3 + 12*s**2*(s2 - t) - 6*s*(s2 - t)**2 + (s2 - t)**3) + 2*I2_11*(s2 - t)*(s*(t - u) + (s2 - t)*(6*s - 4*s2 + 3*t + 2*u)) + 2*I2_12*d_s*(s2 - t)**2*(2*s*(-2*s2 + t + u) + u**2 + (-4*s2 + 3*t)*(-s2 + t + u)) + I2_21*t*(12*s**2 - (s2 - t)**2)*(s2 - t) - I2_22*t*(s2 - t)**2*(6*s - s2 + t) + I2_23*t*(s2 - t)**3 + 4*d_s*s*(s2 - t)*(flt*(s*s2 + (q2 - s2)*(s2 - t))/s + fst*(2*q2 - u)) + (4*s2 - 4*t)*(s**2*(-4*s2 + t) + s*(-2*s2*(-t + 2*u) + 3*t*u + 4*(-s2 + t)**2) - t*(s2 - t)*(-s2 + t + u))/(q2*t))/(8*s*t)

[C^{L12,\mathrm{reg}}_{q\bar q,p1}]
-(CF - Nc/2)*(I1_10*(2*d_s*t*(2*s**2*(2*s + s2 - 2*t + u) + s*(s2 - t)*(-6*s2 + t + u) + (s2 - t)*(s2*(7*s2 - 8*t - 6*u) - u**2 + 2*(t + u)**2)) + 2*s**2*(4*s2 - 9*t) + (s2 - t)*(4*s2*t - t**2 + u**2) - (-s + s2 - t)*(-10*s2**2 + 19*s2*t - 5*t**2 + u*(7*s2 - 7*t))) + I1_20*t*(4*s**2*(2*s - 3*s2 + u) + 2*s*(s2 - t)*(3*s2 - 2*u) - (s2 - t)**2*(s2 - u)) + I2_11*(s2 - t)*(s*(-6*s2 + 13*t + u) - 2*s2*(s2 + 3*u) + 4*t*u + 10*(-s2 + t)**2 + (t + u)**2) - I2_12*d_s*(s2 - t)**2*(s*(-4*s2 + 6*t + 2*u) + 4*s2*(s2 - u) - 7*t*(2*s2 - t) + u*(6*t + u)) - I2_21*t*(s2 - t)*(2*s*(6*s - 6*s2 + 3*t + 2*u) - (s2 - t)*(-3*s2 + t + 2*u)) + I2_22*t*(s2 - t)**2*(6*s - 3*s2 + 2*t + u) - I2_23*t*(s2 - t)**3 + 2*d_s*flt*(s*t*(2*s2 - t) - (s2 - t)*(s2*t + s2*u - 2*t*u - 2*(s2 - t)**2)) + 2*d_s*fst*s*(2*s*s2 - 3*s2*t + s2*u + 3*t**2) + 2*(s**2*(-5*s2 + 3*t) + s*(t*(s2 + t) - 6*u*(s2 - t) + 8*(s2 - t)**2) - (s2 - t)*(-3*s2 + 4*t + u)*(-s2 + t + u))/q2)/(4*s*t)

[C^{U+L,\mathrm{reg}}_{q\bar q,11}]
-d_t**2*s/2 + d_t*(t + u)/(2*t) + fla*((3*s + 2*u)/(lam*t) + s*(-t**2 + u**2)/(lam**3*t))/2 + (-fM2 + fs2)*(d_t**2*s + d_t*(2*q2*s2 + 2*s*t)/t**2)/2 + (fM2 - fs2 - fst + 3)*(-2*s*(2*s2**2/t**2 + 1)/t**2 - 4*s2*u/t**3 + (2*s2 - 2*u)*(2*s2/t - 1)**2/t**2 - (1 - (2*s2 - 2*u)/t + 2*(s2 - u)**2/t**2)*(2*s2**2/t**2 - 2*s2/t + 1)/s)/2 + (7*s - 5*s2 + 9*u)/(2*t**2) + 2*s2*(s2/t - 1)/(s*t) + 3/(2*s) + (-1 + (s2 - u)/t)*(6*s2 - 6*u)/(2*s*t) + (-t + u)*(-q2 + s + s2)/(2*lam**2*t)

[C^{L1,\mathrm{reg}}_{q\bar q,11}]
-I1_10*(12*s - 7*s2 + 3*t + 4*u)/8 + I1_20*(16*s**2 + 2*s*(-7*s2 + 3*t + 4*u) - (s2 - t)*(-3*s2 + t + 2*u))/16 + 3*I2_11*(s2 - t)/8 - I2_21*(s2 - t)*(q2 + 2*s - s2)/8 + I2_22*(s2 - t)**2/16 - d_t**2*s*(s2 - 2*t)*(2*s2*(s2 - t) + t**2)/(4*t**2) - d_t**2*(-fM2 + fs2)*(s2**2 + (s2 - t)**2)*(q2*s2 - t*u)/(4*t**2) - fst*(q2*s2 + t*(s - s2))/(2*t**2) + (t**2 + (s2 - t)*(s2 - u))/(2*t**2) + (3*s2*(q2 - t)**2 + t*(q2 - t)*(-s + 4*s2 - 2*t - 2*u))/(2*q2*t**2)

[C^{L2,\mathrm{reg}}_{q\bar q,11}]
-(I1_10*(2*s*(-4*s2 + 4*t + u) + (s2 - t)*(-2*s2 + 2*t + u)) - I1_20*t*(2*s + s2 - t)*(8*s - s2 + t)/2 - I2_11*(s2 - t)*(-2*s2 + 2*t + u) + 3*I2_21*s*t*(s2 - t) - I2_22*t*(s2 - t)**2/2 - 2*fst*(s*s2 + (s - t)*(s2 - t))/t + 4*(s2**2 + (s2 - t)**2)*(q2*s2 - t*u)*(-fM2 + fs2 + fst + 1)/t**3 + 2*(-s**2*s2*(16*s2*(s2 - t) + 5*t**2) + s*(32*s2**3*(s2 - 2*t - u) + s2*t*(37*s2*t + 48*s2*u - 21*t*u) + t**3*(-4*s2 + t + 2*u)) - (s2 - t)*(16*s2**2*(s2 - t)**2 + 16*s2*u*(-2*s2**2 + 3*s2*t + s2*u - t**2 - t*u) + t**3*(s2 - 3*t - u) + 2*t**2*u**2))/(q2*t**3))/(8*t)

[C^{L12,\mathrm{reg}}_{q\bar q,11}]
-(-I1_10*(2*s*(-6*s2 + 10*t + u) + 2*u**2 + u*(-7*s2 + 5*t) + (s2 - t)*(6*s2 - t)) + I1_20*t*(16*s**2 + 2*s*(-3*s2 + 2*u) + (s2 - t)*(s2 - u)) + I2_11*(s2 - t)*(-2*s2 + 5*t + u) - I2_21*t*(s2 - t)*(q2 + 5*s - s2) + I2_22*t*(s2 - t)**2 + 2*d_t*fst*(s*(-5*s2 + 3*t) + s2**2 - t**2 + u*(-s2 + t)) + d_t*(s2**2 + (s2 - t)**2)*(q2*s2 - t*u)*(-4*fM2 + 4*fs2 + 4*fst)/t**2 + 2*(-4*s**2*s2*(3*s2 - 2*t) - s*(-4*s2**2*(6*s2 - 8*t) - t**2*(5*s2 - t) + 2*u*(s2*(12*s2 - 12*t) + t**2)) - 12*s2**3*(s2 - 2*t) - 3*s2*t**2*(3*s2 + 2*t) + 5*t**4 - 2*u**2*(2*s2*(3*s2 - 4*t) + t**2) + u*(8*s2**2*(3*s2 - 5*t) + t**2*(11*s2 + 3*t)))/(q2*t**2))/(8*t)

[C^{U+L,\mathrm{reg}}_{qq',i1}]
-4*(CF - Nc/2)*(-d_s*d_t*(flt + fst)*(s**2/2 + (-q2 + s2)**2/2) - fst*q2/t)/t

[C^{L1,\mathrm{reg}}_{qq',i1}]
d_s*d_t*s**2*(CF - Nc/2)*(2*fla*(s2 - t)/lam - flt - fst)

[C^{L2,\mathrm{reg}}_{qq',i1}]
s*(CF - Nc/2)*(2*d_s*fla*s/lam - flt*(d_s*d_t*s + 1/t) - fst*(d_s*d_t*s + (2*s2 - t)/t**2))

[C^{L12,\mathrm{reg}}_{qq',i1}]
-d_s*s*(CF - Nc/2)*(4*fla*s*t/lam - flt*(q2 - s - s2) + fst*(q2 + 3*s - s2))/t

[C^{U+L,\mathrm{reg}}_{qq',i2}]
2*(CF - Nc/2)*(2*q2*s2*(t**2 + u**2)/(t*u) - (t + u)**2 + (2*s2*(q2 - s) - (t + u)**2)*(fs2 - fst/2 + fstu - fsu/2))/(s*t*u)

[C^{L1,\mathrm{reg}}_{qq',i2}]
-(CF - Nc/2)*((-s2 + u)*(2*fs2 - fst + 2*fstu - fsu) + 2*(2*s2**2*(q2 + u) - s2*u*(2*s + 3*t + 3*u) + u**2*(q2 + s2))/(q2*u))/(2*u)

[C^{L12,\mathrm{reg}}_{qq',i2}]
-(CF - Nc/2)*(s2*(4*t + 4*u) - 4*t*u*(1 + s2/q2) - (s2*(q2 - s - s2) - 2*t*u)*(-2*fs2 + fst - 2*fstu + fsu))/(2*t*u)

[C^{L12,\mathrm{reg}}_{q\bar q,i1}]
-6*(CF - Nc/2)*(fla*lam*(-s**3/(12*s2*u*(t + u)) - q2*s**3/(3*lam**2*u*(t + u)) + q2*s**2/(12*lam**2*(t + u)) + q2*s**2*u/(12*lam**2*t*(t + u)) + 5*s**3*t/(16*lam**2*u*(t + u)) + 3*s**3/(8*lam**2*(t + u)) + s**3*u/(16*lam**2*t*(t + u)) - s**2*t/(8*lam**2*(t + u)) - s**2*u/(12*lam**2*(t + u)) + s**2*u**2/(24*lam**2*t*(t + u)) + 7*q2*s**3*t/(24*lam**4*u) - q2*s**3/(12*lam**4) - q2*s**3*u/(24*lam**4*t) - q2*s**2*t/(12*lam**4) + q2*s**2*u/(6*lam**4) - q2*s**2*u**2/(12*lam**4*t) - 5*s**3*t**2/(24*lam**4*u) - s**3*t/(8*lam**4) + s**3*u/(8*lam**4) + s**3*u**2/(24*lam**4*t) + s**2*t**2/(24*lam**4) - s**2*t*u/(24*lam**4) - s**2*u**2/(24*lam**4) + s**2*u**3/(24*lam**4*t) - q2*s**3*t**3/(8*lam**6*u) + q2*s**3*t*u/(4*lam**6) - q2*s**3*u**3/(8*lam**6*t) + s**3*t**4/(16*lam**6*u) + s**3*t**3/(16*lam**6) - s**3*t**2*u/(8*lam**6) - s**3*t*u**2/(8*lam**6) + s**3*u**3/(16*lam**6) + s**3*u**4/(16*lam**6*t))/s + fst*(s**2/(6*t*u) - s**2/(12*s2*u) - s/(12*t)) + s**2/(12*u*(s2 - t)) + s**2/(4*t*u) - s/(16*u) - 7*s/(48*t) + q2*s*t/(12*lam**2*u) - q2*s*u/(12*lam**2*t) - 3*s**2*t/(8*lam**2*u) + s**2/(12*lam**2) + s**2*u/(8*lam**2*t) - s*t**2/(48*lam**2*u) + s*t/(48*lam**2) - 7*s*u/(48*lam**2) + 7*s*u**2/(48*lam**2*t) + s**2*t**3/(8*lam**4*u) - s**2*t*u/(4*lam**4) + s**2*u**3/(8*lam**4*t))

[C^{U+L,\mathrm{reg}}_{q\bar q,ip}]
(9*Nc**2/8 - 9/8)*(fla*(-4*lam**5*s**3*u + 6*lam**5*s**2*s2*t + 6*lam**5*s**2*s2*u - 6*lam**5*s**2*t*u - 6*lam**5*s**2*u**2 - 10*lam**5*s*s2**2*t - 2*lam**5*s*s2**2*u + 6*lam**5*s*s2*t**2 + 18*lam**5*s*s2*t*u + 8*lam**5*s*s2*u**2 - 4*lam**5*s*t**2*u - 8*lam**5*s*t*u**2 - 4*lam**5*s*u**3 + 2*lam**5*s2**3*t - 2*lam**5*s2**3*u - 4*lam**5*s2**2*t**2 - 6*lam**5*s2**2*t*u + 2*lam**5*s2**2*u**2 + lam**5*s2*t**3 + 7*lam**5*s2*t**2*u + 7*lam**5*s2*t*u**2 + lam**5*s2*u**3 - lam**5*t**3*u - 3*lam**5*t**2*u**2 - 3*lam**5*t*u**3 - lam**5*u**4 - 8*lam**3*s**4*s2*t - 24*lam**3*s**4*s2*u + 48*lam**3*s**3*s2**2*t + 64*lam**3*s**3*s2**2*u - 16*lam**3*s**3*s2*t**2 - 80*lam**3*s**3*s2*t*u - 80*lam**3*s**3*s2*u**2 + 4*lam**3*s**3*t**2*u + 20*lam**3*s**3*t*u**2 + 16*lam**3*s**3*u**3 - 96*lam**3*s**2*s2**3*t - 64*lam**3*s**2*s2**3*u + 76*lam**3*s**2*s2**2*t**2 + 256*lam**3*s**2*s2**2*t*u + 180*lam**3*s**2*s2**2*u**2 - 14*lam**3*s**2*s2*t**3 - 106*lam**3*s**2*s2*t**2*u - 218*lam**3*s**2*s2*t*u**2 - 126*lam**3*s**2*s2*u**3 + 6*lam**3*s**2*t**3*u + 36*lam**3*s**2*t**2*u**2 + 54*lam**3*s**2*t*u**3 + 24*lam**3*s**2*u**4 + 64*lam**3*s*s2**4*t + 16*lam**3*s*s2**4*u - 112*lam**3*s*s2**3*t**2 - 256*lam**3*s*s2**3*t*u - 112*lam**3*s*s2**3*u**2 + 48*lam**3*s*s2**2*t**3 + 268*lam**3*s*s2**2*t**2*u + 392*lam**3*s*s2**2*t*u**2 + 172*lam**3*s*s2**2*u**3 - 6*lam**3*s*s2*t**4 - 72*lam**3*s*s2*t**3*u - 220*lam**3*s*s2*t**2*u**2 - 248*lam**3*s*s2*t*u**3 - 94*lam**3*s*s2*u**4 + 4*lam**3*s*t**4*u + 28*lam**3*s*t**3*u**2 + 60*lam**3*s*t**2*u**3 + 52*lam**3*s*t*u**4 + 16*lam**3*s*u**5 - 8*lam**3*s2**5*t + 8*lam**3*s2**5*u + 36*lam**3*s2**4*t**2 + 48*lam**3*s2**4*t*u - 4*lam**3*s2**4*u**2 - 34*lam**3*s2**3*t**3 - 130*lam**3*s2**3*t**2*u - 126*lam**3*s2**3*t*u**2 - 30*lam**3*s2**3*u**3 + 11*lam**3*s2**2*t**4 + 86*lam**3*s2**2*t**3*u + 184*lam**3*s2**2*t**2*u**2 + 154*lam**3*s2**2*t*u**3 + 45*lam**3*s2**2*u**4 - lam**3*s2*t**5 - 19*lam**3*s2*t**4*u - 74*lam**3*s2*t**3*u**2 - 118*lam**3*s2*t**2*u**3 - 85*lam**3*s2*t*u**4 - 23*lam**3*s2*u**5 + lam**3*t**5*u + 8*lam**3*t**4*u**2 + 22*lam**3*t**3*u**3 + 28*lam**3*t**2*u**4 + 17*lam**3*t*u**5 + 4*lam**3*u**6 - 48*lam*s**5*s2**2*t - 48*lam*s**5*s2**2*u + 192*lam*s**4*s2**3*t + 192*lam*s**4*s2**3*u - 120*lam*s**4*s2**2*t**2 - 336*lam*s**4*s2**2*t*u - 216*lam*s**4*s2**2*u**2 + 48*lam*s**4*s2*t**2*u + 96*lam*s**4*s2*t*u**2 + 48*lam*s**4*s2*u**3 - 336*lam*s**3*s2**4*t - 336*lam*s**3*s2**4*u + 384*lam*s**3*s2**3*t**2 + 1152*lam*s**3*s2**3*t*u + 768*lam*s**3*s2**3*u**2 - 120*lam*s**3*s2**2*t**3 - 696*lam*s**3*s2**2*t**2*u - 1128*lam*s**3*s2**2*t*u**2 - 552*lam*s**3*s2**2*u**3 + 96*lam*s**3*s2*t**3*u + 336*lam*s**3*s2*t**2*u**2 + 384*lam*s**3*s2*t*u**3 + 144*lam*s**3*s2*u**4 - 12*lam*s**3*t**3*u**2 - 36*lam*s**3*t**2*u**3 - 36*lam*s**3*t*u**4 - 12*lam*s**3*u**5 + 288*lam*s**2*s2**5*t + 288*lam*s**2*s2**5*u - 552*lam*s**2*s2**4*t**2 - 1584*lam*s**2*s2**4*t*u - 1032*lam*s**2*s2**4*u**2 + 312*lam*s**2*s2**3*t**3 + 1752*lam*s**2*s2**3*t**2*u + 2760*lam*s**2*s2**3*t*u**2 + 1320*lam*s**2*s2**3*u**3 - 60*lam*s**2*s2**2*t**4 - 648*lam*s**2*s2**2*t**3*u - 1872*lam*s**2*s2**2*t**2*u**2 - 2040*lam*s**2*s2**2*t*u**3 - 756*lam*s**2*s2**2*u**4 + 72*lam*s**2*s2*t**4*u + 408*lam*s**2*s2*t**3*u**2 + 792*lam*s**2*s2*t**2*u**3 + 648*lam*s**2*s2*t*u**4 + 192*lam*s**2*s2*u**5 - 18*lam*s**2*t**4*u**2 - 72*lam*s**2*t**3*u**3 - 108*lam*s**2*t**2*u**4 - 72*lam*s**2*t*u**5 - 18*lam*s**2*u**6 - 96*lam*s*s2**6*t - 96*lam*s*s2**6*u + 336*lam*s*s2**5*t**2 + 864*lam*s*s2**5*t*u + 528*lam*s*s2**5*u**2 - 336*lam*s*s2**4*t**3 - 1632*lam*s*s2**4*t**2*u - 2352*lam*s*s2**4*t*u**2 - 1056*lam*s*s2**4*u**3 + 132*lam*s*s2**3*t**4 + 1128*lam*s*s2**3*t**3*u + 2880*lam*s*s2**3*t**2*u**2 + 2904*lam*s*s2**3*t*u**3 + 1020*lam*s*s2**3*u**4 - 18*lam*s*s2**2*t**5 - 318*lam*s*s2**2*t**4*u - 1356*lam*s*s2**2*t**3*u**2 - 2340*lam*s*s2**2*t**2*u**3 - 1794*lam*s*s2**2*t*u**4 - 510*lam*s*s2**2*u**5 + 30*lam*s*s2*t**5*u + 246*lam*s*s2*t**4*u**2 + 684*lam*s*s2*t**3*u**3 + 876*lam*s*s2*t**2*u**4 + 534*lam*s*s2*t*u**5 + 126*lam*s*s2*u**6 - 12*lam*s*t**5*u**2 - 60*lam*s*t**4*u**3 - 120*lam*s*t**3*u**4 - 120*lam*s*t**2*u**5 - 60*lam*s*t*u**6 - 12*lam*s*u**7 - 48*lam*s2**6*t**2 - 96*lam*s2**6*t*u - 48*lam*s2**6*u**2 + 96*lam*s2**5*t**3 + 384*lam*s2**5*t**2*u + 480*lam*s2**5*t*u**2 + 192*lam*s2**5*u**3 - 72*lam*s2**4*t**4 - 480*lam*s2**4*t**3*u - 1056*lam*s2**4*t**2*u**2 - 960*lam*s2**4*t*u**3 - 312*lam*s2**4*u**4 + 24*lam*s2**3*t**5 + 264*lam*s2**3*t**4*u + 912*lam*s2**3*t**3*u**2 + 1392*lam*s2**3*t**2*u**3 + 984*lam*s2**3*t*u**4 + 264*lam*s2**3*u**5 - 3*lam*s2**2*t**6 - 66*lam*s2**2*t**5*u - 357*lam*s2**2*t**4*u**2 - 828*lam*s2**2*t**3*u**3 - 957*lam*s2**2*t**2*u**4 - 546*lam*s2**2*t*u**5 - 123*lam*s2**2*u**6 + 6*lam*s2*t**6*u + 60*lam*s2*t**5*u**2 + 210*lam*s2*t**4*u**3 + 360*lam*s2*t**3*u**4 + 330*lam*s2*t**2*u**5 + 156*lam*s2*t*u**6 + 30*lam*s2*u**7 - 3*lam*t**6*u**2 - 18*lam*t**5*u**3 - 45*lam*t**4*u**4 - 60*lam*t**3*u**5 - 45*lam*t**2*u**6 - 18*lam*t*u**7 - 3*lam*u**8)/(256*s**4*s2**4*t*u - 768*s**3*s2**5*t*u + 768*s**3*s2**4*t**2*u + 768*s**3*s2**4*t*u**2 - 192*s**3*s2**3*t**3*u - 384*s**3*s2**3*t**2*u**2 - 192*s**3*s2**3*t*u**3 + 768*s**2*s2**6*t*u - 1536*s**2*s2**5*t**2*u - 1536*s**2*s2**5*t*u**2 + 1152*s**2*s2**4*t**3*u + 2304*s**2*s2**4*t**2*u**2 + 1152*s**2*s2**4*t*u**3 - 384*s**2*s2**3*t**4*u - 1152*s**2*s2**3*t**3*u**2 - 1152*s**2*s2**3*t**2*u**3 - 384*s**2*s2**3*t*u**4 + 48*s**2*s2**2*t**5*u + 192*s**2*s2**2*t**4*u**2 + 288*s**2*s2**2*t**3*u**3 + 192*s**2*s2**2*t**2*u**4 + 48*s**2*s2**2*t*u**5 - 256*s*s2**7*t*u + 768*s*s2**6*t**2*u + 768*s*s2**6*t*u**2 - 960*s*s2**5*t**3*u - 1920*s*s2**5*t**2*u**2 - 960*s*s2**5*t*u**3 + 640*s*s2**4*t**4*u + 1920*s*s2**4*t**3*u**2 + 1920*s*s2**4*t**2*u**3 + 640*s*s2**4*t*u**4 - 240*s*s2**3*t**5*u - 960*s*s2**3*t**4*u**2 - 1440*s*s2**3*t**3*u**3 - 960*s*s2**3*t**2*u**4 - 240*s*s2**3*t*u**5 + 48*s*s2**2*t**6*u + 240*s*s2**2*t**5*u**2 + 480*s*s2**2*t**4*u**3 + 480*s*s2**2*t**3*u**4 + 240*s*s2**2*t**2*u**5 + 48*s*s2**2*t*u**6 - 4*s*s2*t**7*u - 24*s*s2*t**6*u**2 - 60*s*s2*t**5*u**3 - 80*s*s2*t**4*u**4 - 60*s*s2*t**3*u**5 - 24*s*s2*t**2*u**6 - 4*s*s2*t*u**7) + (-4*s**3*s2*t - 4*s**3*s2*u + 8*s**2*s2**2*t + 8*s**2*s2**2*u - 4*s**2*s2*t**2 - 24*s**2*s2*t*u - 4*s**2*s2*u**2 - 2*s**2*t**3 + 6*s**2*t**2*u + 6*s**2*t*u**2 - 2*s**2*u**3 - 4*s*s2**3*t - 4*s*s2**3*u + 6*s*s2**2*t**2 + 28*s*s2**2*t*u + 6*s*s2**2*u**2 + 3*s*s2*t**3 - 27*s*s2*t**2*u - 27*s*s2*t*u**2 + 3*s*s2*u**3 - 3*s*t**4 + 4*s*t**3*u + 14*s*t**2*u**2 + 4*s*t*u**3 - 3*s*u**4 - 2*s2**3*t**2 - 4*s2**3*t*u - 2*s2**3*u**2 + s2**2*t**3 + 11*s2**2*t**2*u + 11*s2**2*t*u**2 + s2**2*u**3 + 2*s2*t**4 - 6*s2*t**3*u - 16*s2*t**2*u**2 - 6*s2*t*u**3 + 2*s2*u**4 - t**5 + 5*t**3*u**2 + 5*t**2*u**3 - u**5)/(16*s**2*s2**2*t*u - 32*s*s2**3*t*u + 32*s*s2**2*t**2*u + 32*s*s2**2*t*u**2 - 8*s*s2*t**3*u - 16*s*s2*t**2*u**2 - 8*s*s2*t*u**3 + 16*s2**4*t*u - 32*s2**3*t**2*u - 32*s2**3*t*u**2 + 24*s2**2*t**3*u + 48*s2**2*t**2*u**2 + 24*s2**2*t*u**3 - 8*s2*t**4*u - 24*s2*t**3*u**2 - 24*s2*t**2*u**3 - 8*s2*t*u**4 + t**5*u + 4*t**4*u**2 + 6*t**3*u**3 + 4*t**2*u**4 + t*u**5))/Nc**2

[C^{L1,\mathrm{reg}}_{q\bar q,ip}]
(9*Nc**2/8 - 9/8)*(fla*(2*lam*s**4*s2**2 + 3*lam*s**4*s2*t - lam*s**4*s2*u - 10*lam*s**3*s2**3 - 3*lam*s**3*s2**2*t + 15*lam*s**3*s2**2*u + 4*lam*s**3*s2*t**2 + 3*lam*s**3*s2*t*u - 7*lam*s**3*s2*u**2 - 2*lam*s**3*t**2*u - lam*s**3*t*u**2 + lam*s**3*u**3 + 14*lam*s**2*s2**4 - 11*lam*s**2*s2**3*t - 35*lam*s**2*s2**3*u + 22*lam*s**2*s2**2*t*u + 30*lam*s**2*s2**2*u**2 + 2*lam*s**2*s2*t**3 - 14*lam*s**2*s2*t*u**2 - 10*lam*s**2*s2*u**3 - 2*lam*s**2*t**3*u + 3*lam*s**2*t*u**3 + lam*s**2*u**4 - 6*lam*s*s2**5 + 11*lam*s*s2**4*t + 21*lam*s*s2**4*u - 8*lam*s*s2**3*t**2 - 33*lam*s*s2**3*t*u - 27*lam*s*s2**3*u**2 + 2*lam*s*s2**2*t**3 + 20*lam*s*s2**2*t**2*u + 35*lam*s*s2**2*t*u**2 + 15*lam*s*s2**2*u**3 - 4*lam*s*s2*t**3*u - 16*lam*s*s2*t**2*u**2 - 15*lam*s*s2*t*u**3 - 3*lam*s*s2*u**4 + 2*lam*s*t**3*u**2 + 4*lam*s*t**2*u**3 + 2*lam*s*t*u**4)/(128*s**3*s2**3*u - 384*s**2*s2**4*u + 384*s**2*s2**3*t*u + 384*s**2*s2**3*u**2 - 96*s**2*s2**2*t**2*u - 192*s**2*s2**2*t*u**2 - 96*s**2*s2**2*u**3 + 384*s*s2**5*u - 768*s*s2**4*t*u - 768*s*s2**4*u**2 + 576*s*s2**3*t**2*u + 1152*s*s2**3*t*u**2 + 576*s*s2**3*u**3 - 192*s*s2**2*t**3*u - 576*s*s2**2*t**2*u**2 - 576*s*s2**2*t*u**3 - 192*s*s2**2*u**4 + 24*s*s2*t**4*u + 96*s*s2*t**3*u**2 + 144*s*s2*t**2*u**3 + 96*s*s2*t*u**4 + 24*s*s2*u**5 - 128*s2**6*u + 384*s2**5*t*u + 384*s2**5*u**2 - 480*s2**4*t**2*u - 960*s2**4*t*u**2 - 480*s2**4*u**3 + 320*s2**3*t**3*u + 960*s2**3*t**2*u**2 + 960*s2**3*t*u**3 + 320*s2**3*u**4 - 120*s2**2*t**4*u - 480*s2**2*t**3*u**2 - 720*s2**2*t**2*u**3 - 480*s2**2*t*u**4 - 120*s2**2*u**5 + 24*s2*t**5*u + 120*s2*t**4*u**2 + 240*s2*t**3*u**3 + 240*s2*t**2*u**4 + 120*s2*t*u**5 + 24*s2*u**6 - 2*t**6*u - 12*t**5*u**2 - 30*t**4*u**3 - 40*t**3*u**4 - 30*t**2*u**5 - 12*t*u**6 - 2*u**7) + (4*s**3*s2**2 + 6*s**3*s2*t - 2*s**3*s2*u - 4*s**2*s2**3 - 4*s**2*s2**2*t + 16*s**2*s2**2*u + 5*s**2*s2*t**2 + 4*s**2*s2*t*u - 13*s**2*s2*u**2 - 4*s**2*t**2*u - 2*s**2*t*u**2 + 2*s**2*u**3 - 4*s*s2**4 + 2*s*s2**3*t + 2*s*s2**3*u - 2*s*s2**2*t**2 + 6*s*s2**2*t*u + 8*s*s2**2*u**2 + 2*s*s2*t**3 - s*s2*t**2*u - 14*s*s2*t*u**2 - 7*s*s2*u**3 - 2*s*t**3*u + 3*s*t**2*u**2 + 6*s*t*u**3 + s*u**4 + 4*s2**5 - 4*s2**4*t - 16*s2**4*u + s2**3*t**2 + 14*s2**3*t*u + 25*s2**3*u**2 - 3*s2**2*t**2*u - 18*s2**2*t*u**2 - 19*s2**2*u**3 + 3*s2*t**2*u**2 + 10*s2*t*u**3 + 7*s2*u**4 - t**2*u**3 - 2*t*u**4 - u**5)/(64*s**2*s2**2*u - 128*s*s2**3*u + 128*s*s2**2*t*u + 128*s*s2**2*u**2 - 32*s*s2*t**2*u - 64*s*s2*t*u**2 - 32*s*s2*u**3 + 64*s2**4*u - 128*s2**3*t*u - 128*s2**3*u**2 + 96*s2**2*t**2*u + 192*s2**2*t*u**2 + 96*s2**2*u**3 - 32*s2*t**3*u - 96*s2*t**2*u**2 - 96*s2*t*u**3 - 32*s2*u**4 + 4*t**4*u + 16*t**3*u**2 + 24*t**2*u**3 + 16*t*u**4 + 4*u**5))/Nc**2

[C^{L2,\mathrm{reg}}_{q\bar q,ip}]
(9*Nc**2/8 - 9/8)*(fla*(4*lam**5*s**3*u + 4*lam**5*s**2*s2**2 - 2*lam**5*s**2*s2*t - 8*lam**5*s**2*s2*u + 2*lam**5*s**2*t*u + 4*lam**5*s**2*u**2 - 4*lam**5*s*s2**3 + 2*lam**5*s*s2**2*t + 8*lam**5*s*s2**2*u - 2*lam**5*s*s2*t*u - 6*lam**5*s*s2*u**2 + 2*lam**5*s*u**3 - 4*lam**5*s2**4 + 6*lam**5*s2**3*t + 10*lam**5*s2**3*u - 2*lam**5*s2**2*t**2 - 14*lam**5*s2**2*t*u - 8*lam**5*s2**2*u**2 + 4*lam**5*s2*t**2*u + 10*lam**5*s2*t*u**2 + 2*lam**5*s2*u**3 - 2*lam**5*t**2*u**2 - 2*lam**5*t*u**3 - 16*lam**3*s**4*s2**2 + 8*lam**3*s**4*s2*t + 16*lam**3*s**4*s2*u + 56*lam**3*s**3*s2**3 - 44*lam**3*s**3*s2**2*t - 92*lam**3*s**3*s2**2*u + 8*lam**3*s**3*s2*t**2 + 44*lam**3*s**3*s2*t*u + 56*lam**3*s**3*s2*u**2 - 4*lam**3*s**3*t**2*u - 14*lam**3*s**3*t*u**2 - 10*lam**3*s**3*u**3 - 56*lam**3*s**2*s2**4 + 44*lam**3*s**2*s2**3*t + 156*lam**3*s**2*s2**3*u - 12*lam**3*s**2*s2**2*t**2 - 96*lam**3*s**2*s2**2*t*u - 160*lam**3*s**2*s2**2*u**2 + 2*lam**3*s**2*s2*t**3 + 18*lam**3*s**2*s2*t**2*u + 72*lam**3*s**2*s2*t*u**2 + 68*lam**3*s**2*s2*u**3 - 2*lam**3*s**2*t**3*u - 8*lam**3*s**2*t**2*u**2 - 16*lam**3*s**2*t*u**3 - 10*lam**3*s**2*u**4 - 24*lam**3*s*s2**5 + 60*lam**3*s*s2**4*t + 28*lam**3*s*s2**4*u - 38*lam**3*s*s2**3*t**2 - 108*lam**3*s*s2**3*t*u + 34*lam**3*s*s2**3*u**2 + 7*lam**3*s*s2**2*t**3 + 65*lam**3*s*s2**2*t**2*u + 41*lam**3*s*s2**2*t*u**2 - 65*lam**3*s*s2**2*u**3 - 10*lam**3*s*s2*t**3*u - 28*lam**3*s*s2*t**2*u**2 + 14*lam**3*s*s2*t*u**3 + 32*lam**3*s*s2*u**4 + 3*lam**3*s*t**3*u**2 + lam**3*s*t**2*u**3 - 7*lam**3*s*t*u**4 - 5*lam**3*s*u**5 + 40*lam**3*s2**6 - 100*lam**3*s2**5*t - 140*lam**3*s2**5*u + 90*lam**3*s2**4*t**2 + 320*lam**3*s2**4*t*u + 190*lam**3*s2**4*u**2 - 35*lam**3*s2**3*t**3 - 255*lam**3*s2**3*t**2*u - 385*lam**3*s2**3*t*u**2 - 125*lam**3*s2**3*u**3 + 5*lam**3*s2**2*t**4 + 85*lam**3*s2**2*t**3*u + 255*lam**3*s2**2*t**2*u**2 + 215*lam**3*s2**2*t*u**3 + 40*lam**3*s2**2*u**4 - 10*lam**3*s2*t**4*u - 65*lam**3*s2*t**3*u**2 - 105*lam**3*s2*t**2*u**3 - 55*lam**3*s2*t*u**4 - 5*lam**3*s2*u**5 + 5*lam**3*t**4*u**2 + 15*lam**3*t**3*u**3 + 15*lam**3*t**2*u**4 + 5*lam**3*t*u**5 - 48*lam*s**5*s2**3 + 24*lam*s**5*s2**2*t + 24*lam*s**5*s2**2*u + 144*lam*s**4*s2**4 - 120*lam*s**4*s2**3*t - 264*lam*s**4*s2**3*u + 24*lam*s**4*s2**2*t**2 + 168*lam*s**4*s2**2*t*u + 144*lam*s**4*s2**2*u**2 - 24*lam*s**4*s2*t**2*u - 48*lam*s**4*s2*t*u**2 - 24*lam*s**4*s2*u**3 - 144*lam*s**3*s2**5 + 72*lam*s**3*s2**4*t + 552*lam*s**3*s2**4*u + 24*lam*s**3*s2**3*t**2 - 432*lam*s**3*s2**3*t*u - 648*lam*s**3*s2**3*u**2 - 12*lam*s**3*s2**2*t**3 + 108*lam*s**3*s2**2*t**2*u + 444*lam*s**3*s2**2*t*u**2 + 324*lam*s**3*s2**2*u**3 - 12*lam*s**3*s2*t**3*u - 96*lam*s**3*s2*t**2*u**2 - 156*lam*s**3*s2*t*u**3 - 72*lam*s**3*s2*u**4 + 6*lam*s**3*t**3*u**2 + 18*lam*s**3*t**2*u**3 + 18*lam*s**3*t*u**4 + 6*lam*s**3*u**5 - 48*lam*s**2*s2**6 + 264*lam*s**2*s2**5*t - 168*lam*s**2*s2**5*u - 312*lam*s**2*s2**4*t**2 - 168*lam*s**2*s2**4*t*u + 624*lam*s**2*s2**4*u**2 + 144*lam*s**2*s2**3*t**3 + 336*lam*s**2*s2**3*t**2*u - 384*lam*s**2*s2**3*t*u**2 - 672*lam*s**2*s2**3*u**3 - 24*lam*s**2*s2**2*t**4 - 144*lam*s**2*s2**2*t**3*u + 12*lam*s**2*s2**2*t**2*u**2 + 456*lam*s**2*s2**2*t*u**3 + 324*lam*s**2*s2**2*u**4 + 18*lam*s**2*s2*t**4*u + 18*lam*s**2*s2*t**3*u**2 - 90*lam*s**2*s2*t**2*u**3 - 162*lam*s**2*s2*t*u**4 - 72*lam*s**2*s2*u**5 + 6*lam*s**2*t**3*u**3 + 18*lam*s**2*t**2*u**4 + 18*lam*s**2*t*u**5 + 6*lam*s**2*u**6 + 192*lam*s*s2**7 - 576*lam*s*s2**6*t - 576*lam*s*s2**6*u + 648*lam*s*s2**5*t**2 + 1632*lam*s*s2**5*t*u + 600*lam*s*s2**5*u**2 - 348*lam*s*s2**4*t**3 - 1644*lam*s*s2**4*t**2*u - 1668*lam*s*s2**4*t*u**2 - 180*lam*s*s2**4*u**3 + 90*lam*s*s2**3*t**4 + 756*lam*s*s2**3*t**3*u + 1464*lam*s*s2**3*t**2*u**2 + 684*lam*s*s2**3*t*u**3 - 114*lam*s*s2**3*u**4 - 9*lam*s*s2**2*t**5 - 159*lam*s*s2**2*t**4*u - 534*lam*s*s2**2*t**3*u**2 - 522*lam*s*s2**2*t**2*u**3 - 33*lam*s*s2**2*t*u**4 + 105*lam*s*s2**2*u**5 + 12*lam*s*s2*t**5*u + 78*lam*s*s2*t**4*u**2 + 132*lam*s*s2*t**3*u**3 + 48*lam*s*s2*t**2*u**4 - 48*lam*s*s2*t*u**5 - 30*lam*s*s2*u**6 - 3*lam*s*t**5*u**2 - 9*lam*s*t**4*u**3 - 6*lam*s*t**3*u**4 + 6*lam*s*t**2*u**5 + 9*lam*s*t*u**6 + 3*lam*s*u**7 - 96*lam*s2**8 + 336*lam*s2**7*t + 432*lam*s2**7*u - 480*lam*s2**6*t**2 - 1392*lam*s2**6*t*u - 816*lam*s2**6*u**2 + 360*lam*s2**5*t**3 + 1800*lam*s2**5*t**2*u + 2376*lam*s2**5*t*u**2 + 840*lam*s2**5*u**3 - 150*lam*s2**4*t**4 - 1200*lam*s2**4*t**3*u - 2700*lam*s2**4*t**2*u**2 - 2160*lam*s2**4*t*u**3 - 510*lam*s2**4*u**4 + 33*lam*s2**3*t**5 + 435*lam*s2**3*t**4*u + 1530*lam*s2**3*t**3*u**2 + 2070*lam*s2**3*t**2*u**3 + 1125*lam*s2**3*t*u**4 + 183*lam*s2**3*u**5 - 3*lam*s2**2*t**6 - 81*lam*s2**2*t**5*u - 450*lam*s2**2*t**4*u**2 - 930*lam*s2**2*t**3*u**3 - 855*lam*s2**2*t**2*u**4 - 333*lam*s2**2*t*u**5 - 36*lam*s2**2*u**6 + 6*lam*s2*t**6*u + 63*lam*s2*t**5*u**2 + 195*lam*s2*t**4*u**3 + 270*lam*s2*t**3*u**4 + 180*lam*s2*t**2*u**5 + 51*lam*s2*t*u**6 + 3*lam*s2*u**7 - 3*lam*t**6*u**2 - 15*lam*t**5*u**3 - 30*lam*t**4*u**4 - 30*lam*t**3*u**5 - 15*lam*t**2*u**6 - 3*lam*t*u**7)/(1024*s**4*s2**4*t - 3072*s**3*s2**5*t + 3072*s**3*s2**4*t**2 + 3072*s**3*s2**4*t*u - 768*s**3*s2**3*t**3 - 1536*s**3*s2**3*t**2*u - 768*s**3*s2**3*t*u**2 + 3072*s**2*s2**6*t - 6144*s**2*s2**5*t**2 - 6144*s**2*s2**5*t*u + 4608*s**2*s2**4*t**3 + 9216*s**2*s2**4*t**2*u + 4608*s**2*s2**4*t*u**2 - 1536*s**2*s2**3*t**4 - 4608*s**2*s2**3*t**3*u - 4608*s**2*s2**3*t**2*u**2 - 1536*s**2*s2**3*t*u**3 + 192*s**2*s2**2*t**5 + 768*s**2*s2**2*t**4*u + 1152*s**2*s2**2*t**3*u**2 + 768*s**2*s2**2*t**2*u**3 + 192*s**2*s2**2*t*u**4 - 1024*s*s2**7*t + 3072*s*s2**6*t**2 + 3072*s*s2**6*t*u - 3840*s*s2**5*t**3 - 7680*s*s2**5*t**2*u - 3840*s*s2**5*t*u**2 + 2560*s*s2**4*t**4 + 7680*s*s2**4*t**3*u + 7680*s*s2**4*t**2*u**2 + 2560*s*s2**4*t*u**3 - 960*s*s2**3*t**5 - 3840*s*s2**3*t**4*u - 5760*s*s2**3*t**3*u**2 - 3840*s*s2**3*t**2*u**3 - 960*s*s2**3*t*u**4 + 192*s*s2**2*t**6 + 960*s*s2**2*t**5*u + 1920*s*s2**2*t**4*u**2 + 1920*s*s2**2*t**3*u**3 + 960*s*s2**2*t**2*u**4 + 192*s*s2**2*t*u**5 - 16*s*s2*t**7 - 96*s*s2*t**6*u - 240*s*s2*t**5*u**2 - 320*s*s2*t**4*u**3 - 240*s*s2*t**3*u**4 - 96*s*s2*t**2*u**5 - 16*s*s2*t*u**6) + (4*s**3*s2**2 - 2*s**3*s2*t + 6*s**3*s2*u - 4*s**2*s2**3 + 16*s**2*s2**2*t - 4*s**2*s2**2*u - 13*s**2*s2*t**2 + 4*s**2*s2*t*u + 5*s**2*s2*u**2 + 2*s**2*t**3 - 2*s**2*t**2*u - 4*s**2*t*u**2 - 4*s*s2**4 + 2*s*s2**3*t + 2*s*s2**3*u + 8*s*s2**2*t**2 + 6*s*s2**2*t*u - 2*s*s2**2*u**2 - 7*s*s2*t**3 - 14*s*s2*t**2*u - s*s2*t*u**2 + 2*s*s2*u**3 + s*t**4 + 6*s*t**3*u + 3*s*t**2*u**2 - 2*s*t*u**3 + 4*s2**5 - 16*s2**4*t - 4*s2**4*u + 25*s2**3*t**2 + 14*s2**3*t*u + s2**3*u**2 - 19*s2**2*t**3 - 18*s2**2*t**2*u - 3*s2**2*t*u**2 + 7*s2*t**4 + 10*s2*t**3*u + 3*s2*t**2*u**2 - t**5 - 2*t**4*u - t**3*u**2)/(64*s**2*s2**2*t - 128*s*s2**3*t + 128*s*s2**2*t**2 + 128*s*s2**2*t*u - 32*s*s2*t**3 - 64*s*s2*t**2*u - 32*s*s2*t*u**2 + 64*s2**4*t - 128*s2**3*t**2 - 128*s2**3*t*u + 96*s2**2*t**3 + 192*s2**2*t**2*u + 96*s2**2*t*u**2 - 32*s2*t**4 - 96*s2*t**3*u - 96*s2*t**2*u**2 - 32*s2*t*u**3 + 4*t**5 + 16*t**4*u + 24*t**3*u**2 + 16*t**2*u**3 + 4*t*u**4))/Nc**2

[C^{L12,\mathrm{reg}}_{q\bar q,ip}]
(9*Nc**2/8 - 9/8)*(fla*(8*lam**5*s**3*s2*u - 4*lam**5*s**3*u**2 - 8*lam**5*s**2*s2**2*t - 16*lam**5*s**2*s2**2*u + 8*lam**5*s**2*s2*t*u + 20*lam**5*s**2*s2*u**2 - 4*lam**5*s**2*t*u**2 - 8*lam**5*s**2*u**3 + 16*lam**5*s*s2**3*t + 16*lam**5*s*s2**3*u - 8*lam**5*s*s2**2*t**2 - 36*lam**5*s*s2**2*t*u - 36*lam**5*s*s2**2*u**2 + 12*lam**5*s*s2*t**2*u + 26*lam**5*s*s2*t*u**2 + 26*lam**5*s*s2*u**3 - 4*lam**5*s*t**2*u**2 - 6*lam**5*s*t*u**3 - 6*lam**5*s*u**4 - 4*lam**5*s2**4*t - 4*lam**5*s2**4*u + 6*lam**5*s2**3*t**2 + 12*lam**5*s2**3*t*u + 14*lam**5*s2**3*u**2 - 2*lam**5*s2**2*t**3 - 14*lam**5*s2**2*t**2*u - 14*lam**5*s2**2*t*u**2 - 18*lam**5*s2**2*u**3 + 4*lam**5*s2*t**3*u + 10*lam**5*s2*t**2*u**2 + 8*lam**5*s2*t*u**3 + 10*lam**5*s2*u**4 - 2*lam**5*t**3*u**2 - 2*lam**5*t**2*u**3 - 2*lam**5*t*u**4 - 2*lam**5*u**5 + 32*lam**3*s**4*s2**2*t + 64*lam**3*s**4*s2**2*u - 16*lam**3*s**4*s2*t*u - 16*lam**3*s**4*s2*u**2 - 152*lam**3*s**3*s2**3*t - 216*lam**3*s**3*s2**3*u + 68*lam**3*s**3*s2**2*t**2 + 272*lam**3*s**3*s2**2*t*u + 268*lam**3*s**3*s2**2*u**2 - 52*lam**3*s**3*s2*t**2*u - 140*lam**3*s**3*s2*t*u**2 - 104*lam**3*s**3*s2*u**3 + 10*lam**3*s**3*t**2*u**2 + 20*lam**3*s**3*t*u**3 + 10*lam**3*s**3*u**4 + 280*lam**3*s**2*s2**4*t + 312*lam**3*s**2*s2**4*u - 236*lam**3*s**2*s2**3*t**2 - 792*lam**3*s**2*s2**3*t*u - 700*lam**3*s**2*s2**3*u**2 + 56*lam**3*s**2*s2**2*t**3 + 412*lam**3*s**2*s2**2*t**2*u + 788*lam**3*s**2*s2**2*t*u**2 + 544*lam**3*s**2*s2**2*u**3 - 62*lam**3*s**2*s2*t**3*u - 232*lam**3*s**2*s2*t**2*u**2 - 318*lam**3*s**2*s2*t*u**3 - 172*lam**3*s**2*s2*u**4 + 16*lam**3*s**2*t**3*u**2 + 40*lam**3*s**2*t**2*u**3 + 44*lam**3*s**2*t*u**4 + 20*lam**3*s**2*u**5 - 200*lam**3*s*s2**5*t - 200*lam**3*s*s2**5*u + 300*lam**3*s*s2**4*t**2 + 800*lam**3*s*s2**4*t*u + 660*lam**3*s*s2**4*u**2 - 146*lam**3*s*s2**3*t**3 - 814*lam**3*s*s2**3*t**2*u - 1246*lam**3*s*s2**3*t*u**2 - 834*lam**3*s*s2**3*u**3 + 23*lam**3*s*s2**2*t**4 + 302*lam**3*s*s2**2*t**3*u + 804*lam**3*s*s2**2*t**2*u**2 + 930*lam**3*s*s2**2*t*u**3 + 501*lam**3*s*s2**2*u**4 - 36*lam**3*s*s2*t**4*u - 194*lam**3*s*s2*t**3*u**2 - 342*lam**3*s*s2*t**2*u**3 - 326*lam**3*s*s2*t*u**4 - 142*lam**3*s*s2*u**5 + 13*lam**3*s*t**4*u**2 + 38*lam**3*s*t**3*u**3 + 52*lam**3*s*t**2*u**4 + 42*lam**3*s*t*u**5 + 15*lam**3*s*u**6 + 40*lam**3*s2**6*t + 40*lam**3*s2**6*u - 100*lam**3*s2**5*t**2 - 200*lam**3*s2**5*t*u - 180*lam**3*s2**5*u**2 + 90*lam**3*s2**4*t**3 + 350*lam**3*s2**4*t**2*u + 430*lam**3*s2**4*t*u**2 + 330*lam**3*s2**4*u**3 - 35*lam**3*s2**3*t**4 - 260*lam**3*s2**3*t**3*u - 490*lam**3*s2**3*t**2*u**2 - 500*lam**3*s2**3*t*u**3 - 315*lam**3*s2**3*u**4 + 5*lam**3*s2**2*t**5 + 85*lam**3*s2**2*t**4*u + 270*lam**3*s2**2*t**3*u**2 + 350*lam**3*s2**2*t**2*u**3 + 325*lam**3*s2**2*t*u**4 + 165*lam**3*s2**2*u**5 - 10*lam**3*s2*t**5*u - 65*lam**3*s2*t**4*u**2 - 120*lam**3*s2*t**3*u**3 - 130*lam**3*s2*t**2*u**4 - 110*lam**3*s2*t*u**5 - 45*lam**3*s2*u**6 + 5*lam**3*t**5*u**2 + 15*lam**3*t**4*u**3 + 20*lam**3*t**3*u**4 + 20*lam**3*t**2*u**5 + 15*lam**3*t*u**6 + 5*lam**3*u**7 + 144*lam*s**5*s2**3*t + 144*lam*s**5*s2**3*u - 24*lam*s**5*s2**2*t**2 - 48*lam*s**5*s2**2*t*u - 24*lam*s**5*s2**2*u**2 - 624*lam*s**4*s2**4*t - 624*lam*s**4*s2**4*u + 456*lam*s**4*s2**3*t**2 + 1104*lam*s**4*s2**3*t*u + 744*lam*s**4*s2**3*u**2 - 72*lam*s**4*s2**2*t**3 - 360*lam*s**4*s2**2*t**2*u - 552*lam*s**4*s2**2*t*u**2 - 264*lam*s**4*s2**2*u**3 + 24*lam*s**4*s2*t**3*u + 72*lam*s**4*s2*t**2*u**2 + 72*lam*s**4*s2*t*u**3 + 24*lam*s**4*s2*u**4 + 1200*lam*s**3*s2**5*t + 1200*lam*s**3*s2**5*u - 1416*lam*s**3*s2**4*t**2 - 3696*lam*s**3*s2**4*t*u - 2664*lam*s**3*s2**4*u**2 + 600*lam*s**3*s2**3*t**3 + 2664*lam*s**3*s2**3*t**2*u + 4008*lam*s**3*s2**3*t*u**2 + 2136*lam*s**3*s2**3*u**3 - 84*lam*s**3*s2**2*t**4 - 720*lam*s**3*s2**2*t**3*u - 1752*lam*s**3*s2**2*t**2*u**2 - 1872*lam*s**3*s2**2*t*u**3 - 756*lam*s**3*s2**2*u**4 + 60*lam*s**3*s2*t**4*u + 252*lam*s**3*s2*t**3*u**2 + 444*lam*s**3*s2*t**2*u**3 + 372*lam*s**3*s2*t*u**4 + 120*lam*s**3*s2*u**5 - 6*lam*s**3*t**4*u**2 - 24*lam*s**3*t**3*u**3 - 36*lam*s**3*t**2*u**4 - 24*lam*s**3*t*u**5 - 6*lam*s**3*u**6 - 1200*lam*s**2*s2**6*t - 1200*lam*s**2*s2**6*u + 2088*lam*s**2*s2**5*t**2 + 5328*lam*s**2*s2**5*t*u + 3912*lam*s**2*s2**5*u**2 - 1368*lam*s**2*s2**4*t**3 - 6168*lam*s**2*s2**4*t**2*u - 9048*lam*s**2*s2**4*t*u**2 - 5016*lam*s**2*s2**4*u**3 + 408*lam*s**2*s2**3*t**4 + 3000*lam*s**2*s2**3*t**3*u + 7032*lam*s**2*s2**3*t**2*u**2 + 7464*lam*s**2*s2**3*t*u**3 + 3216*lam*s**2*s2**3*u**4 - 48*lam*s**2*s2**2*t**5 - 660*lam*s**2*s2**2*t**4*u - 2340*lam*s**2*s2**2*t**3*u**2 - 3780*lam*s**2*s2**2*t**2*u**3 - 3132*lam*s**2*s2**2*t*u**4 - 1080*lam*s**2*s2**2*u**5 + 54*lam*s**2*s2*t**5*u + 324*lam*s**2*s2*t**4*u**2 + 756*lam*s**2*s2*t**3*u**3 + 936*lam*s**2*s2*t**2*u**4 + 630*lam*s**2*s2*t*u**5 + 180*lam*s**2*s2*u**6 - 12*lam*s**2*t**5*u**2 - 48*lam*s**2*t**4*u**3 - 84*lam*s**2*t**3*u**4 - 84*lam*s**2*t**2*u**5 - 48*lam*s**2*t*u**6 - 12*lam*s**2*u**7 + 576*lam*s*s2**7*t + 576*lam*s*s2**7*u - 1440*lam*s*s2**6*t**2 - 3360*lam*s*s2**6*t*u - 2496*lam*s*s2**6*u**2 + 1416*lam*s*s2**5*t**3 + 5784*lam*s*s2**5*t**2*u + 7896*lam*s*s2**5*t*u**2 + 4488*lam*s*s2**5*u**3 - 684*lam*s*s2**4*t**4 - 4512*lam*s*s2**4*t**3*u - 9576*lam*s*s2**4*t**2*u**2 - 9696*lam*s*s2**4*t*u**3 - 4332*lam*s*s2**4*u**4 + 162*lam*s*s2**3*t**5 + 1770*lam*s*s2**3*t**4*u + 5604*lam*s*s2**3*t**3*u**2 + 8292*lam*s*s2**3*t**2*u**3 + 6714*lam*s*s2**3*t*u**4 + 2418*lam*s*s2**3*u**5 - 15*lam*s*s2**2*t**6 - 336*lam*s*s2**2*t**5*u - 1635*lam*s*s2**2*t**4*u**2 - 3384*lam*s*s2**2*t**3*u**3 - 3909*lam*s*s2**2*t**2*u**4 - 2616*lam*s*s2**2*t*u**5 - 777*lam*s*s2**2*u**6 + 24*lam*s*s2*t**6*u + 216*lam*s*s2*t**5*u**2 + 636*lam*s*s2*t**4*u**3 + 984*lam*s*s2*t**3*u**4 + 936*lam*s*s2*t**2*u**5 + 528*lam*s*s2*t*u**6 + 132*lam*s*s2*u**7 - 9*lam*s*t**6*u**2 - 42*lam*s*t**5*u**3 - 87*lam*s*t**4*u**4 - 108*lam*s*t**3*u**5 - 87*lam*s*t**2*u**6 - 42*lam*s*t*u**7 - 9*lam*s*u**8 - 96*lam*s2**8*t - 96*lam*s2**8*u + 336*lam*s2**7*t**2 + 672*lam*s2**7*t*u + 528*lam*s2**7*u**2 - 480*lam*s2**6*t**3 - 1632*lam*s2**6*t**2*u - 2016*lam*s2**6*t*u**2 - 1248*lam*s2**6*u**3 + 360*lam*s2**5*t**4 + 1920*lam*s2**5*t**3*u + 3456*lam*s2**5*t**2*u**2 + 3360*lam*s2**5*t*u**3 + 1656*lam*s2**5*u**4 - 150*lam*s2**4*t**5 - 1230*lam*s2**4*t**4*u - 3180*lam*s2**4*t**3*u**2 - 4140*lam*s2**4*t**2*u**3 - 3390*lam*s2**4*t*u**4 - 1350*lam*s2**4*u**5 + 33*lam*s2**3*t**6 + 438*lam*s2**3*t**5*u + 1635*lam*s2**3*t**4*u**2 + 2820*lam*s2**3*t**3*u**3 + 3015*lam*s2**3*t**2*u**4 + 2118*lam*s2**3*t*u**5 + 693*lam*s2**3*u**6 - 3*lam*s2**2*t**7 - 81*lam*s2**2*t**6*u - 459*lam*s2**2*t**5*u**2 - 1065*lam*s2**2*t**4*u**3 - 1425*lam*s2**2*t**3*u**4 - 1323*lam*s2**2*t**2*u**5 - 801*lam*s2**2*t*u**6 - 219*lam*s2**2*u**7 + 6*lam*s2*t**7*u + 63*lam*s2*t**6*u**2 + 204*lam*s2*t**5*u**3 + 345*lam*s2*t**4*u**4 + 390*lam*s2*t**3*u**5 + 321*lam*s2*t**2*u**6 + 168*lam*s2*t*u**7 + 39*lam*s2*u**8 - 3*lam*t**7*u**2 - 15*lam*t**6*u**3 - 33*lam*t**5*u**4 - 45*lam*t**4*u**5 - 45*lam*t**3*u**6 - 33*lam*t**2*u**7 - 15*lam*t*u**8 - 3*lam*u**9)/(1024*s**4*s2**4*t*u - 3072*s**3*s2**5*t*u + 3072*s**3*s2**4*t**2*u + 3072*s**3*s2**4*t*u**2 - 768*s**3*s2**3*t**3*u - 1536*s**3*s2**3*t**2*u**2 - 768*s**3*s2**3*t*u**3 + 3072*s**2*s2**6*t*u - 6144*s**2*s2**5*t**2*u - 6144*s**2*s2**5*t*u**2 + 4608*s**2*s2**4*t**3*u + 9216*s**2*s2**4*t**2*u**2 + 4608*s**2*s2**4*t*u**3 - 1536*s**2*s2**3*t**4*u - 4608*s**2*s2**3*t**3*u**2 - 4608*s**2*s2**3*t**2*u**3 - 1536*s**2*s2**3*t*u**4 + 192*s**2*s2**2*t**5*u + 768*s**2*s2**2*t**4*u**2 + 1152*s**2*s2**2*t**3*u**3 + 768*s**2*s2**2*t**2*u**4 + 192*s**2*s2**2*t*u**5 - 1024*s*s2**7*t*u + 3072*s*s2**6*t**2*u + 3072*s*s2**6*t*u**2 - 3840*s*s2**5*t**3*u - 7680*s*s2**5*t**2*u**2 - 3840*s*s2**5*t*u**3 + 2560*s*s2**4*t**4*u + 7680*s*s2**4*t**3*u**2 + 7680*s*s2**4*t**2*u**3 + 2560*s*s2**4*t*u**4 - 960*s*s2**3*t**5*u - 3840*s*s2**3*t**4*u**2 - 5760*s*s2**3*t**3*u**3 - 3840*s*s2**3*t**2*u**4 - 960*s*s2**3*t*u**5 + 192*s*s2**2*t**6*u + 960*s*s2**2*t**5*u**2 + 1920*s*s2**2*t**4*u**3 + 1920*s*s2**2*t**3*u**4 + 960*s*s2**2*t**2*u**5 + 192*s*s2**2*t*u**6 - 16*s*s2*t**7*u - 96*s*s2*t**6*u**2 - 240*s*s2*t**5*u**3 - 320*s*s2*t**4*u**4 - 240*s*s2*t**3*u**5 - 96*s*s2*t**2*u**6 - 16*s*s2*t*u**7) + (4*s**3*s2**2*t + 4*s**3*s2**2*u - 6*s**3*s2*t**2 + 4*s**3*s2*t*u - 6*s**3*s2*u**2 - 4*s**2*s2**3*t - 4*s**2*s2**3*u + 8*s**2*s2**2*t**2 + 8*s**2*s2**2*t*u + 8*s**2*s2**2*u**2 - 7*s**2*s2*t**3 - 5*s**2*s2*t**2*u - 5*s**2*s2*t*u**2 - 7*s**2*s2*u**3 + 2*s**2*t**3*u + 4*s**2*t**2*u**2 + 2*s**2*t*u**3 - 4*s*s2**4*t - 4*s*s2**4*u + 6*s*s2**3*t**2 + 12*s*s2**3*t*u + 6*s*s2**3*u**2 - 2*s*s2**2*t**3 - 10*s*s2**2*t**2*u - 10*s*s2**2*t*u**2 - 2*s*s2**2*u**3 - s*s2*t**4 + 10*s*s2*t**2*u**2 - s*s2*u**4 + 3*s*t**4*u - 3*s*t**3*u**2 - 3*s*t**2*u**3 + 3*s*t*u**4 + 4*s2**5*t + 4*s2**5*u - 8*s2**4*t**2 - 24*s2**4*t*u - 8*s2**4*u**2 + 5*s2**3*t**3 + 35*s2**3*t**2*u + 35*s2**3*t*u**2 + 5*s2**3*u**3 - s2**2*t**4 - 18*s2**2*t**3*u - 42*s2**2*t**2*u**2 - 18*s2**2*t*u**3 - s2**2*u**4 + 3*s2*t**4*u + 17*s2*t**3*u**2 + 17*s2*t**2*u**3 + 3*s2*t*u**4 - 2*t**4*u**2 - 4*t**3*u**3 - 2*t**2*u**4)/(64*s**2*s2**2*t*u - 128*s*s2**3*t*u + 128*s*s2**2*t**2*u + 128*s*s2**2*t*u**2 - 32*s*s2*t**3*u - 64*s*s2*t**2*u**2 - 32*s*s2*t*u**3 + 64*s2**4*t*u - 128*s2**3*t**2*u - 128*s2**3*t*u**2 + 96*s2**2*t**3*u + 192*s2**2*t**2*u**2 + 96*s2**2*t*u**3 - 32*s2*t**4*u - 96*s2*t**3*u**2 - 96*s2*t**2*u**3 - 32*s2*t*u**4 + 4*t**5*u + 16*t**4*u**2 + 24*t**3*u**3 + 16*t**2*u**4 + 4*t*u**5))/Nc**2

[C^{U+L,\mathrm{reg}}_{q\bar q,12,LL}]
(9*Nc**2/8 - 9/8)*(fla*(-2*lam**5*s**2*t - 4*lam**5*s**2*u + 4*lam**5*s*s2*u - lam**5*s*t**2 - 3*lam**5*s*t*u - 4*lam**5*s*u**2 + 2*lam**5*s2**2*t - lam**5*s2*t**2 - 3*lam**5*s2*t*u + 2*lam**5*s2*u**2 + 2*lam**5*t**2*u + lam**5*t*u**2 - lam**5*u**3 + 4*lam**3*s**3*s2*t - 4*lam**3*s**3*s2*u - 8*lam**3*s**2*s2**2*t + 16*lam**3*s**2*s2**2*u + 6*lam**3*s**2*s2*t**2 - 14*lam**3*s**2*s2*u**2 - 2*lam**3*s**2*t**2*u + 2*lam**3*s**2*u**3 + 4*lam**3*s*s2**3*t - 20*lam**3*s*s2**3*u - 6*lam**3*s*s2**2*t**2 + 12*lam**3*s*s2**2*t*u + 34*lam**3*s*s2**2*u**2 + 2*lam**3*s*s2*t**3 + 2*lam**3*s*s2*t**2*u - 18*lam**3*s*s2*t*u**2 - 18*lam**3*s*s2*u**3 - lam**3*s*t**3*u + lam**3*s*t**2*u**2 + 5*lam**3*s*t*u**3 + 3*lam**3*s*u**4 + 8*lam**3*s2**4*u - 12*lam**3*s2**3*t*u - 20*lam**3*s2**3*u**2 + 6*lam**3*s2**2*t**2*u + 24*lam**3*s2**2*t*u**2 + 18*lam**3*s2**2*u**3 - lam**3*s2*t**3*u - 9*lam**3*s2*t**2*u**2 - 15*lam**3*s2*t*u**3 - 7*lam**3*s2*u**4 + lam**3*t**3*u**2 + 3*lam**3*t**2*u**3 + 3*lam**3*t*u**4 + lam**3*u**5)/(128*s**4*s2**3*t*u - 512*s**3*s2**4*t*u + 448*s**3*s2**3*t**2*u + 448*s**3*s2**3*t*u**2 - 96*s**3*s2**2*t**3*u - 192*s**3*s2**2*t**2*u**2 - 96*s**3*s2**2*t*u**3 + 768*s**2*s2**5*t*u - 1344*s**2*s2**4*t**2*u - 1344*s**2*s2**4*t*u**2 + 864*s**2*s2**3*t**3*u + 1728*s**2*s2**3*t**2*u**2 + 864*s**2*s2**3*t*u**3 - 240*s**2*s2**2*t**4*u - 720*s**2*s2**2*t**3*u**2 - 720*s**2*s2**2*t**2*u**3 - 240*s**2*s2**2*t*u**4 + 24*s**2*s2*t**5*u + 96*s**2*s2*t**4*u**2 + 144*s**2*s2*t**3*u**3 + 96*s**2*s2*t**2*u**4 + 24*s**2*s2*t*u**5 - 512*s*s2**6*t*u + 1344*s*s2**5*t**2*u + 1344*s*s2**5*t*u**2 - 1440*s*s2**4*t**3*u - 2880*s*s2**4*t**2*u**2 - 1440*s*s2**4*t*u**3 + 800*s*s2**3*t**4*u + 2400*s*s2**3*t**3*u**2 + 2400*s*s2**3*t**2*u**3 + 800*s*s2**3*t*u**4 - 240*s*s2**2*t**5*u - 960*s*s2**2*t**4*u**2 - 1440*s*s2**2*t**3*u**3 - 960*s*s2**2*t**2*u**4 - 240*s*s2**2*t*u**5 + 36*s*s2*t**6*u + 180*s*s2*t**5*u**2 + 360*s*s2*t**4*u**3 + 360*s*s2*t**3*u**4 + 180*s*s2*t**2*u**5 + 36*s*s2*t*u**6 - 2*s*t**7*u - 12*s*t**6*u**2 - 30*s*t**5*u**3 - 40*s*t**4*u**4 - 30*s*t**3*u**5 - 12*s*t**2*u**6 - 2*s*t*u**7 + 128*s2**7*t*u - 448*s2**6*t**2*u - 448*s2**6*t*u**2 + 672*s2**5*t**3*u + 1344*s2**5*t**2*u**2 + 672*s2**5*t*u**3 - 560*s2**4*t**4*u - 1680*s2**4*t**3*u**2 - 1680*s2**4*t**2*u**3 - 560*s2**4*t*u**4 + 280*s2**3*t**5*u + 1120*s2**3*t**4*u**2 + 1680*s2**3*t**3*u**3 + 1120*s2**3*t**2*u**4 + 280*s2**3*t*u**5 - 84*s2**2*t**6*u - 420*s2**2*t**5*u**2 - 840*s2**2*t**4*u**3 - 840*s2**2*t**3*u**4 - 420*s2**2*t**2*u**5 - 84*s2**2*t*u**6 + 14*s2*t**7*u + 84*s2*t**6*u**2 + 210*s2*t**5*u**3 + 280*s2*t**4*u**4 + 210*s2*t**3*u**5 + 84*s2*t**2*u**6 + 14*s2*t*u**7 - t**8*u - 7*t**7*u**2 - 21*t**6*u**3 - 35*t**5*u**4 - 35*t**4*u**5 - 21*t**3*u**6 - 7*t**2*u**7 - t*u**8) + flt*(2*s**2 - 4*s*s2 + 2*s*t + 2*s*u + 2*s2**2 - 2*s2*t - 4*s2*u + 2*t*u + u**2)/(4*s**2*t - 8*s*s2*t + 6*s*t**2 + 2*s*t*u + 4*s2**2*t - 6*s2*t**2 - 2*s2*t*u + 2*t**3 + 2*t**2*u) + flu*(2*s**2 - 4*s*s2 + 2*s*t + 2*s*u + 2*s2**2 - 4*s2*t - 2*s2*u + t**2 + 2*t*u)/(4*s**2*u - 8*s*s2*u + 2*s*t*u + 6*s*u**2 + 4*s2**2*u - 2*s2*t*u - 6*s2*u**2 + 2*t*u**2 + 2*u**3) + fst*(4*s**3 - 4*s**2*s2 + 2*s**2*t + 8*s**2*u - 4*s*s2**2 + 4*s*s2*t - 2*s*t**2 + 4*s*u**2 + 4*s2**3 - 6*s2**2*t - 8*s2**2*u + 4*s2*t**2 + 8*s2*t*u + 4*s2*u**2 - t**3 - 2*t**2*u - 2*t*u**2)/(4*s**2*t*u - 8*s*s2*t*u + 2*s*t**2*u + 6*s*t*u**2 + 4*s2**2*t*u - 2*s2*t**2*u - 6*s2*t*u**2 + 2*t**2*u**2 + 2*t*u**3) + fsu*(4*s**3 - 4*s**2*s2 + 8*s**2*t + 2*s**2*u - 4*s*s2**2 + 4*s*s2*u + 4*s*t**2 - 2*s*u**2 + 4*s2**3 - 8*s2**2*t - 6*s2**2*u + 4*s2*t**2 + 8*s2*t*u + 4*s2*u**2 - 2*t**2*u - 2*t*u**2 - u**3)/(4*s**2*t*u - 8*s*s2*t*u + 6*s*t**2*u + 2*s*t*u**2 + 4*s2**2*t*u - 6*s2*t**2*u - 2*s2*t*u**2 + 2*t**3*u + 2*t**2*u**2) + ftu*(-s**3 + s**2*s2 - s**2*t - s**2*u + s*s2**2 - 2*s*s2*t - 2*s*s2*u + s*t**2 + s*u**2 - s2**3 + 3*s2**2*t + 3*s2**2*u - 3*s2*t**2 - 4*s2*t*u - 3*s2*u**2 + t**3 + t**2*u + t*u**2 + u**3)/(s**2*t*u - 2*s*s2*t*u + s*t**2*u + s*t*u**2 + s2**2*t*u - s2*t**2*u - s2*t*u**2 + t**2*u**2) + (4*s**2*s2**3 - 4*s**2*s2*t*u - 4*s*s2**4 + 2*s*s2**3*t + 2*s*s2**3*u + s*s2**2*t**2 + 6*s*s2**2*t*u + s*s2**2*u**2 - 6*s*s2*t**2*u - 6*s*s2*t*u**2 + s*t**3*u + 2*s*t**2*u**2 + s*t*u**3 + 2*s2**4*t + 2*s2**4*u - 3*s2**3*t**2 - 10*s2**3*t*u - 3*s2**3*u**2 + s2**2*t**3 + 11*s2**2*t**2*u + 11*s2**2*t*u**2 + s2**2*u**3 - 3*s2*t**3*u - 10*s2*t**2*u**2 - 3*s2*t*u**3 + 2*t**3*u**2 + 2*t**2*u**3)/(4*s*s2**3*t*u - 4*s*s2**2*t**2*u - 4*s*s2**2*t*u**2 + 4*s*s2*t**2*u**2 - 4*s2**4*t*u + 8*s2**3*t**2*u + 8*s2**3*t*u**2 - 5*s2**2*t**3*u - 14*s2**2*t**2*u**2 - 5*s2**2*t*u**3 + s2*t**4*u + 7*s2*t**3*u**2 + 7*s2*t**2*u**3 + s2*t*u**4 - t**4*u**2 - 2*t**3*u**3 - t**2*u**4))/(2*Nc**2) + (9*Nc**2/8 - 9/8)*(fla*(-2*lam**5*s**2*t - 4*lam**5*s**2*u + 4*lam**5*s*s2*u - lam**5*s*t**2 - 3*lam**5*s*t*u - 4*lam**5*s*u**2 + 2*lam**5*s2**2*t - lam**5*s2*t**2 - 3*lam**5*s2*t*u + 2*lam**5*s2*u**2 + 2*lam**5*t**2*u + lam**5*t*u**2 - lam**5*u**3 + 4*lam**3*s**3*s2*t - 4*lam**3*s**3*s2*u - 8*lam**3*s**2*s2**2*t + 16*lam**3*s**2*s2**2*u + 6*lam**3*s**2*s2*t**2 - 14*lam**3*s**2*s2*u**2 - 2*lam**3*s**2*t**2*u + 2*lam**3*s**2*u**3 + 4*lam**3*s*s2**3*t - 20*lam**3*s*s2**3*u - 6*lam**3*s*s2**2*t**2 + 12*lam**3*s*s2**2*t*u + 34*lam**3*s*s2**2*u**2 + 2*lam**3*s*s2*t**3 + 2*lam**3*s*s2*t**2*u - 18*lam**3*s*s2*t*u**2 - 18*lam**3*s*s2*u**3 - lam**3*s*t**3*u + lam**3*s*t**2*u**2 + 5*lam**3*s*t*u**3 + 3*lam**3*s*u**4 + 8*lam**3*s2**4*u - 12*lam**3*s2**3*t*u - 20*lam**3*s2**3*u**2 + 6*lam**3*s2**2*t**2*u + 24*lam**3*s2**2*t*u**2 + 18*lam**3*s2**2*u**3 - lam**3*s2*t**3*u - 9*lam**3*s2*t**2*u**2 - 15*lam**3*s2*t*u**3 - 7*lam**3*s2*u**4 + lam**3*t**3*u**2 + 3*lam**3*t**2*u**3 + 3*lam**3*t*u**4 + lam**3*u**5)/(128*s**4*s2**3*t*u - 512*s**3*s2**4*t*u + 448*s**3*s2**3*t**2*u + 448*s**3*s2**3*t*u**2 - 96*s**3*s2**2*t**3*u - 192*s**3*s2**2*t**2*u**2 - 96*s**3*s2**2*t*u**3 + 768*s**2*s2**5*t*u - 1344*s**2*s2**4*t**2*u - 1344*s**2*s2**4*t*u**2 + 864*s**2*s2**3*t**3*u + 1728*s**2*s2**3*t**2*u**2 + 864*s**2*s2**3*t*u**3 - 240*s**2*s2**2*t**4*u - 720*s**2*s2**2*t**3*u**2 - 720*s**2*s2**2*t**2*u**3 - 240*s**2*s2**2*t*u**4 + 24*s**2*s2*t**5*u + 96*s**2*s2*t**4*u**2 + 144*s**2*s2*t**3*u**3 + 96*s**2*s2*t**2*u**4 + 24*s**2*s2*t*u**5 - 512*s*s2**6*t*u + 1344*s*s2**5*t**2*u + 1344*s*s2**5*t*u**2 - 1440*s*s2**4*t**3*u - 2880*s*s2**4*t**2*u**2 - 1440*s*s2**4*t*u**3 + 800*s*s2**3*t**4*u + 2400*s*s2**3*t**3*u**2 + 2400*s*s2**3*t**2*u**3 + 800*s*s2**3*t*u**4 - 240*s*s2**2*t**5*u - 960*s*s2**2*t**4*u**2 - 1440*s*s2**2*t**3*u**3 - 960*s*s2**2*t**2*u**4 - 240*s*s2**2*t*u**5 + 36*s*s2*t**6*u + 180*s*s2*t**5*u**2 + 360*s*s2*t**4*u**3 + 360*s*s2*t**3*u**4 + 180*s*s2*t**2*u**5 + 36*s*s2*t*u**6 - 2*s*t**7*u - 12*s*t**6*u**2 - 30*s*t**5*u**3 - 40*s*t**4*u**4 - 30*s*t**3*u**5 - 12*s*t**2*u**6 - 2*s*t*u**7 + 128*s2**7*t*u - 448*s2**6*t**2*u - 448*s2**6*t*u**2 + 672*s2**5*t**3*u + 1344*s2**5*t**2*u**2 + 672*s2**5*t*u**3 - 560*s2**4*t**4*u - 1680*s2**4*t**3*u**2 - 1680*s2**4*t**2*u**3 - 560*s2**4*t*u**4 + 280*s2**3*t**5*u + 1120*s2**3*t**4*u**2 + 1680*s2**3*t**3*u**3 + 1120*s2**3*t**2*u**4 + 280*s2**3*t*u**5 - 84*s2**2*t**6*u - 420*s2**2*t**5*u**2 - 840*s2**2*t**4*u**3 - 840*s2**2*t**3*u**4 - 420*s2**2*t**2*u**5 - 84*s2**2*t*u**6 + 14*s2*t**7*u + 84*s2*t**6*u**2 + 210*s2*t**5*u**3 + 280*s2*t**4*u**4 + 210*s2*t**3*u**5 + 84*s2*t**2*u**6 + 14*s2*t*u**7 - t**8*u - 7*t**7*u**2 - 21*t**6*u**3 - 35*t**5*u**4 - 35*t**4*u**5 - 21*t**3*u**6 - 7*t**2*u**7 - t*u**8) + flt*(-2*s**2 + 4*s*s2 - 2*s*t - 2*s*u - 6*s2**2 + 6*s2*t + 4*s2*u - 2*t**2 - 2*t*u - u**2)/(4*s**2*t - 8*s*s2*t + 6*s*t**2 + 2*s*t*u + 4*s2**2*t - 6*s2*t**2 - 2*s2*t*u + 2*t**3 + 2*t**2*u) + flu*(-2*s**2 + 4*s*s2 - 2*s*t - 2*s*u - 6*s2**2 + 4*s2*t + 6*s2*u - t**2 - 2*t*u - 2*u**2)/(4*s**2*u - 8*s*s2*u + 2*s*t*u + 6*s*u**2 + 4*s2**2*u - 2*s2*t*u - 6*s2*u**2 + 2*t*u**2 + 2*u**3) + fst*(4*s**3 - 4*s**2*s2 + 2*s**2*t + 4*s**2*u + 4*s*s2**2 - 4*s*s2*t + 2*s*t**2 - 4*s2**3 + 6*s2**2*t + 4*s2**2*u - 4*s2*t**2 - 4*s2*t*u + t**3 + 2*t**2*u)/(4*s**2*t*u - 8*s*s2*t*u + 2*s*t**2*u + 6*s*t*u**2 + 4*s2**2*t*u - 2*s2*t**2*u - 6*s2*t*u**2 + 2*t**2*u**2 + 2*t*u**3) + fsu*(4*s**3 - 4*s**2*s2 + 4*s**2*t + 2*s**2*u + 4*s*s2**2 - 4*s*s2*u + 2*s*u**2 - 4*s2**3 + 4*s2**2*t + 6*s2**2*u - 4*s2*t*u - 4*s2*u**2 + 2*t*u**2 + u**3)/(4*s**2*t*u - 8*s*s2*t*u + 6*s*t**2*u + 2*s*t*u**2 + 4*s2**2*t*u - 6*s2*t**2*u - 2*s2*t*u**2 + 2*t**3*u + 2*t**2*u**2) + ftu*(-s**3 + s**2*s2 - s**2*t - s**2*u - 3*s*s2**2 + 2*s*s2*t + 2*s*s2*u - s*t**2 - s*u**2 + 3*s2**3 - 5*s2**2*t - 5*s2**2*u + 3*s2*t**2 + 4*s2*t*u + 3*s2*u**2 - t**3 - t**2*u - t*u**2 - u**3)/(s**2*t*u - 2*s*s2*t*u + s*t**2*u + s*t*u**2 + s2**2*t*u - s2*t**2*u - s2*t*u**2 + t**2*u**2) + (4*s**2*s2**3 - 4*s**2*s2*t*u - 4*s*s2**4 + 2*s*s2**3*t + 2*s*s2**3*u + s*s2**2*t**2 + 6*s*s2**2*t*u + s*s2**2*u**2 - 6*s*s2*t**2*u - 6*s*s2*t*u**2 + s*t**3*u + 2*s*t**2*u**2 + s*t*u**3 + 2*s2**4*t + 2*s2**4*u - 3*s2**3*t**2 - 10*s2**3*t*u - 3*s2**3*u**2 + s2**2*t**3 + 11*s2**2*t**2*u + 11*s2**2*t*u**2 + s2**2*u**3 - 3*s2*t**3*u - 10*s2*t**2*u**2 - 3*s2*t*u**3 + 2*t**3*u**2 + 2*t**2*u**3)/(4*s*s2**3*t*u - 4*s*s2**2*t**2*u - 4*s*s2**2*t*u**2 + 4*s*s2*t**2*u**2 - 4*s2**4*t*u + 8*s2**3*t**2*u + 8*s2**3*t*u**2 - 5*s2**2*t**3*u - 14*s2**2*t**2*u**2 - 5*s2**2*t*u**3 + s2*t**4*u + 7*s2*t**3*u**2 + 7*s2*t**2*u**3 + s2*t*u**4 - t**4*u**2 - 2*t**3*u**3 - t**2*u**4))/(2*Nc**2)

[C^{U+L,\mathrm{reg}}_{q\bar q,12,LR}]
-(9*Nc**2/8 - 9/8)*(fla*(-2*lam**5*s**2*t - 4*lam**5*s**2*u + 4*lam**5*s*s2*u - lam**5*s*t**2 - 3*lam**5*s*t*u - 4*lam**5*s*u**2 + 2*lam**5*s2**2*t - lam**5*s2*t**2 - 3*lam**5*s2*t*u + 2*lam**5*s2*u**2 + 2*lam**5*t**2*u + lam**5*t*u**2 - lam**5*u**3 + 4*lam**3*s**3*s2*t - 4*lam**3*s**3*s2*u - 8*lam**3*s**2*s2**2*t + 16*lam**3*s**2*s2**2*u + 6*lam**3*s**2*s2*t**2 - 14*lam**3*s**2*s2*u**2 - 2*lam**3*s**2*t**2*u + 2*lam**3*s**2*u**3 + 4*lam**3*s*s2**3*t - 20*lam**3*s*s2**3*u - 6*lam**3*s*s2**2*t**2 + 12*lam**3*s*s2**2*t*u + 34*lam**3*s*s2**2*u**2 + 2*lam**3*s*s2*t**3 + 2*lam**3*s*s2*t**2*u - 18*lam**3*s*s2*t*u**2 - 18*lam**3*s*s2*u**3 - lam**3*s*t**3*u + lam**3*s*t**2*u**2 + 5*lam**3*s*t*u**3 + 3*lam**3*s*u**4 + 8*lam**3*s2**4*u - 12*lam**3*s2**3*t*u - 20*lam**3*s2**3*u**2 + 6*lam**3*s2**2*t**2*u + 24*lam**3*s2**2*t*u**2 + 18*lam**3*s2**2*u**3 - lam**3*s2*t**3*u - 9*lam**3*s2*t**2*u**2 - 15*lam**3*s2*t*u**3 - 7*lam**3*s2*u**4 + lam**3*t**3*u**2 + 3*lam**3*t**2*u**3 + 3*lam**3*t*u**4 + lam**3*u**5)/(128*s**4*s2**3*t*u - 512*s**3*s2**4*t*u + 448*s**3*s2**3*t**2*u + 448*s**3*s2**3*t*u**2 - 96*s**3*s2**2*t**3*u - 192*s**3*s2**2*t**2*u**2 - 96*s**3*s2**2*t*u**3 + 768*s**2*s2**5*t*u - 1344*s**2*s2**4*t**2*u - 1344*s**2*s2**4*t*u**2 + 864*s**2*s2**3*t**3*u + 1728*s**2*s2**3*t**2*u**2 + 864*s**2*s2**3*t*u**3 - 240*s**2*s2**2*t**4*u - 720*s**2*s2**2*t**3*u**2 - 720*s**2*s2**2*t**2*u**3 - 240*s**2*s2**2*t*u**4 + 24*s**2*s2*t**5*u + 96*s**2*s2*t**4*u**2 + 144*s**2*s2*t**3*u**3 + 96*s**2*s2*t**2*u**4 + 24*s**2*s2*t*u**5 - 512*s*s2**6*t*u + 1344*s*s2**5*t**2*u + 1344*s*s2**5*t*u**2 - 1440*s*s2**4*t**3*u - 2880*s*s2**4*t**2*u**2 - 1440*s*s2**4*t*u**3 + 800*s*s2**3*t**4*u + 2400*s*s2**3*t**3*u**2 + 2400*s*s2**3*t**2*u**3 + 800*s*s2**3*t*u**4 - 240*s*s2**2*t**5*u - 960*s*s2**2*t**4*u**2 - 1440*s*s2**2*t**3*u**3 - 960*s*s2**2*t**2*u**4 - 240*s*s2**2*t*u**5 + 36*s*s2*t**6*u + 180*s*s2*t**5*u**2 + 360*s*s2*t**4*u**3 + 360*s*s2*t**3*u**4 + 180*s*s2*t**2*u**5 + 36*s*s2*t*u**6 - 2*s*t**7*u - 12*s*t**6*u**2 - 30*s*t**5*u**3 - 40*s*t**4*u**4 - 30*s*t**3*u**5 - 12*s*t**2*u**6 - 2*s*t*u**7 + 128*s2**7*t*u - 448*s2**6*t**2*u - 448*s2**6*t*u**2 + 672*s2**5*t**3*u + 1344*s2**5*t**2*u**2 + 672*s2**5*t*u**3 - 560*s2**4*t**4*u - 1680*s2**4*t**3*u**2 - 1680*s2**4*t**2*u**3 - 560*s2**4*t*u**4 + 280*s2**3*t**5*u + 1120*s2**3*t**4*u**2 + 1680*s2**3*t**3*u**3 + 1120*s2**3*t**2*u**4 + 280*s2**3*t*u**5 - 84*s2**2*t**6*u - 420*s2**2*t**5*u**2 - 840*s2**2*t**4*u**3 - 840*s2**2*t**3*u**4 - 420*s2**2*t**2*u**5 - 84*s2**2*t*u**6 + 14*s2*t**7*u + 84*s2*t**6*u**2 + 210*s2*t**5*u**3 + 280*s2*t**4*u**4 + 210*s2*t**3*u**5 + 84*s2*t**2*u**6 + 14*s2*t*u**7 - t**8*u - 7*t**7*u**2 - 21*t**6*u**3 - 35*t**5*u**4 - 35*t**4*u**5 - 21*t**3*u**6 - 7*t**2*u**7 - t*u**8) + flt*(2*s**2 - 4*s*s2 + 2*s*t + 2*s*u + 2*s2**2 - 2*s2*t - 4*s2*u + 2*t*u + u**2)/(4*s**2*t - 8*s*s2*t + 6*s*t**2 + 2*s*t*u + 4*s2**2*t - 6*s2*t**2 - 2*s2*t*u + 2*t**3 + 2*t**2*u) + flu*(2*s**2 - 4*s*s2 + 2*s*t + 2*s*u + 2*s2**2 - 4*s2*t - 2*s2*u + t**2 + 2*t*u)/(4*s**2*u - 8*s*s2*u + 2*s*t*u + 6*s*u**2 + 4*s2**2*u - 2*s2*t*u - 6*s2*u**2 + 2*t*u**2 + 2*u**3) + fst*(4*s**3 - 4*s**2*s2 + 2*s**2*t + 8*s**2*u - 4*s*s2**2 + 4*s*s2*t - 2*s*t**2 + 4*s*u**2 + 4*s2**3 - 6*s2**2*t - 8*s2**2*u + 4*s2*t**2 + 8*s2*t*u + 4*s2*u**2 - t**3 - 2*t**2*u - 2*t*u**2)/(4*s**2*t*u - 8*s*s2*t*u + 2*s*t**2*u + 6*s*t*u**2 + 4*s2**2*t*u - 2*s2*t**2*u - 6*s2*t*u**2 + 2*t**2*u**2 + 2*t*u**3) + fsu*(4*s**3 - 4*s**2*s2 + 8*s**2*t + 2*s**2*u - 4*s*s2**2 + 4*s*s2*u + 4*s*t**2 - 2*s*u**2 + 4*s2**3 - 8*s2**2*t - 6*s2**2*u + 4*s2*t**2 + 8*s2*t*u + 4*s2*u**2 - 2*t**2*u - 2*t*u**2 - u**3)/(4*s**2*t*u - 8*s*s2*t*u + 6*s*t**2*u + 2*s*t*u**2 + 4*s2**2*t*u - 6*s2*t**2*u - 2*s2*t*u**2 + 2*t**3*u + 2*t**2*u**2) + ftu*(-s**3 + s**2*s2 - s**2*t - s**2*u + s*s2**2 - 2*s*s2*t - 2*s*s2*u + s*t**2 + s*u**2 - s2**3 + 3*s2**2*t + 3*s2**2*u - 3*s2*t**2 - 4*s2*t*u - 3*s2*u**2 + t**3 + t**2*u + t*u**2 + u**3)/(s**2*t*u - 2*s*s2*t*u + s*t**2*u + s*t*u**2 + s2**2*t*u - s2*t**2*u - s2*t*u**2 + t**2*u**2) + (4*s**2*s2**3 - 4*s**2*s2*t*u - 4*s*s2**4 + 2*s*s2**3*t + 2*s*s2**3*u + s*s2**2*t**2 + 6*s*s2**2*t*u + s*s2**2*u**2 - 6*s*s2*t**2*u - 6*s*s2*t*u**2 + s*t**3*u + 2*s*t**2*u**2 + s*t*u**3 + 2*s2**4*t + 2*s2**4*u - 3*s2**3*t**2 - 10*s2**3*t*u - 3*s2**3*u**2 + s2**2*t**3 + 11*s2**2*t**2*u + 11*s2**2*t*u**2 + s2**2*u**3 - 3*s2*t**3*u - 10*s2*t**2*u**2 - 3*s2*t*u**3 + 2*t**3*u**2 + 2*t**2*u**3)/(4*s*s2**3*t*u - 4*s*s2**2*t**2*u - 4*s*s2**2*t*u**2 + 4*s*s2*t**2*u**2 - 4*s2**4*t*u + 8*s2**3*t**2*u + 8*s2**3*t*u**2 - 5*s2**2*t**3*u - 14*s2**2*t**2*u**2 - 5*s2**2*t*u**3 + s2*t**4*u + 7*s2*t**3*u**2 + 7*s2*t**2*u**3 + s2*t*u**4 - t**4*u**2 - 2*t**3*u**3 - t**2*u**4))/(2*Nc**2) + (9*Nc**2/8 - 9/8)*(fla*(-2*lam**5*s**2*t - 4*lam**5*s**2*u + 4*lam**5*s*s2*u - lam**5*s*t**2 - 3*lam**5*s*t*u - 4*lam**5*s*u**2 + 2*lam**5*s2**2*t - lam**5*s2*t**2 - 3*lam**5*s2*t*u + 2*lam**5*s2*u**2 + 2*lam**5*t**2*u + lam**5*t*u**2 - lam**5*u**3 + 4*lam**3*s**3*s2*t - 4*lam**3*s**3*s2*u - 8*lam**3*s**2*s2**2*t + 16*lam**3*s**2*s2**2*u + 6*lam**3*s**2*s2*t**2 - 14*lam**3*s**2*s2*u**2 - 2*lam**3*s**2*t**2*u + 2*lam**3*s**2*u**3 + 4*lam**3*s*s2**3*t - 20*lam**3*s*s2**3*u - 6*lam**3*s*s2**2*t**2 + 12*lam**3*s*s2**2*t*u + 34*lam**3*s*s2**2*u**2 + 2*lam**3*s*s2*t**3 + 2*lam**3*s*s2*t**2*u - 18*lam**3*s*s2*t*u**2 - 18*lam**3*s*s2*u**3 - lam**3*s*t**3*u + lam**3*s*t**2*u**2 + 5*lam**3*s*t*u**3 + 3*lam**3*s*u**4 + 8*lam**3*s2**4*u - 12*lam**3*s2**3*t*u - 20*lam**3*s2**3*u**2 + 6*lam**3*s2**2*t**2*u + 24*lam**3*s2**2*t*u**2 + 18*lam**3*s2**2*u**3 - lam**3*s2*t**3*u - 9*lam**3*s2*t**2*u**2 - 15*lam**3*s2*t*u**3 - 7*lam**3*s2*u**4 + lam**3*t**3*u**2 + 3*lam**3*t**2*u**3 + 3*lam**3*t*u**4 + lam**3*u**5)/(128*s**4*s2**3*t*u - 512*s**3*s2**4*t*u + 448*s**3*s2**3*t**2*u + 448*s**3*s2**3*t*u**2 - 96*s**3*s2**2*t**3*u - 192*s**3*s2**2*t**2*u**2 - 96*s**3*s2**2*t*u**3 + 768*s**2*s2**5*t*u - 1344*s**2*s2**4*t**2*u - 1344*s**2*s2**4*t*u**2 + 864*s**2*s2**3*t**3*u + 1728*s**2*s2**3*t**2*u**2 + 864*s**2*s2**3*t*u**3 - 240*s**2*s2**2*t**4*u - 720*s**2*s2**2*t**3*u**2 - 720*s**2*s2**2*t**2*u**3 - 240*s**2*s2**2*t*u**4 + 24*s**2*s2*t**5*u + 96*s**2*s2*t**4*u**2 + 144*s**2*s2*t**3*u**3 + 96*s**2*s2*t**2*u**4 + 24*s**2*s2*t*u**5 - 512*s*s2**6*t*u + 1344*s*s2**5*t**2*u + 1344*s*s2**5*t*u**2 - 1440*s*s2**4*t**3*u - 2880*s*s2**4*t**2*u**2 - 1440*s*s2**4*t*u**3 + 800*s*s2**3*t**4*u + 2400*s*s2**3*t**3*u**2 + 2400*s*s2**3*t**2*u**3 + 800*s*s2**3*t*u**4 - 240*s*s2**2*t**5*u - 960*s*s2**2*t**4*u**2 - 1440*s*s2**2*t**3*u**3 - 960*s*s2**2*t**2*u**4 - 240*s*s2**2*t*u**5 + 36*s*s2*t**6*u + 180*s*s2*t**5*u**2 + 360*s*s2*t**4*u**3 + 360*s*s2*t**3*u**4 + 180*s*s2*t**2*u**5 + 36*s*s2*t*u**6 - 2*s*t**7*u - 12*s*t**6*u**2 - 30*s*t**5*u**3 - 40*s*t**4*u**4 - 30*s*t**3*u**5 - 12*s*t**2*u**6 - 2*s*t*u**7 + 128*s2**7*t*u - 448*s2**6*t**2*u - 448*s2**6*t*u**2 + 672*s2**5*t**3*u + 1344*s2**5*t**2*u**2 + 672*s2**5*t*u**3 - 560*s2**4*t**4*u - 1680*s2**4*t**3*u**2 - 1680*s2**4*t**2*u**3 - 560*s2**4*t*u**4 + 280*s2**3*t**5*u + 1120*s2**3*t**4*u**2 + 1680*s2**3*t**3*u**3 + 1120*s2**3*t**2*u**4 + 280*s2**3*t*u**5 - 84*s2**2*t**6*u - 420*s2**2*t**5*u**2 - 840*s2**2*t**4*u**3 - 840*s2**2*t**3*u**4 - 420*s2**2*t**2*u**5 - 84*s2**2*t*u**6 + 14*s2*t**7*u + 84*s2*t**6*u**2 + 210*s2*t**5*u**3 + 280*s2*t**4*u**4 + 210*s2*t**3*u**5 + 84*s2*t**2*u**6 + 14*s2*t*u**7 - t**8*u - 7*t**7*u**2 - 21*t**6*u**3 - 35*t**5*u**4 - 35*t**4*u**5 - 21*t**3*u**6 - 7*t**2*u**7 - t*u**8) + flt*(-2*s**2 + 4*s*s2 - 2*s*t - 2*s*u - 6*s2**2 + 6*s2*t + 4*s2*u - 2*t**2 - 2*t*u - u**2)/(4*s**2*t - 8*s*s2*t + 6*s*t**2 + 2*s*t*u + 4*s2**2*t - 6*s2*t**2 - 2*s2*t*u + 2*t**3 + 2*t**2*u) + flu*(-2*s**2 + 4*s*s2 - 2*s*t - 2*s*u - 6*s2**2 + 4*s2*t + 6*s2*u - t**2 - 2*t*u - 2*u**2)/(4*s**2*u - 8*s*s2*u + 2*s*t*u + 6*s*u**2 + 4*s2**2*u - 2*s2*t*u - 6*s2*u**2 + 2*t*u**2 + 2*u**3) + fst*(4*s**3 - 4*s**2*s2 + 2*s**2*t + 4*s**2*u + 4*s*s2**2 - 4*s*s2*t + 2*s*t**2 - 4*s2**3 + 6*s2**2*t + 4*s2**2*u - 4*s2*t**2 - 4*s2*t*u + t**3 + 2*t**2*u)/(4*s**2*t*u - 8*s*s2*t*u + 2*s*t**2*u + 6*s*t*u**2 + 4*s2**2*t*u - 2*s2*t**2*u - 6*s2*t*u**2 + 2*t**2*u**2 + 2*t*u**3) + fsu*(4*s**3 - 4*s**2*s2 + 4*s**2*t + 2*s**2*u + 4*s*s2**2 - 4*s*s2*u + 2*s*u**2 - 4*s2**3 + 4*s2**2*t + 6*s2**2*u - 4*s2*t*u - 4*s2*u**2 + 2*t*u**2 + u**3)/(4*s**2*t*u - 8*s*s2*t*u + 6*s*t**2*u + 2*s*t*u**2 + 4*s2**2*t*u - 6*s2*t**2*u - 2*s2*t*u**2 + 2*t**3*u + 2*t**2*u**2) + ftu*(-s**3 + s**2*s2 - s**2*t - s**2*u - 3*s*s2**2 + 2*s*s2*t + 2*s*s2*u - s*t**2 - s*u**2 + 3*s2**3 - 5*s2**2*t - 5*s2**2*u + 3*s2*t**2 + 4*s2*t*u + 3*s2*u**2 - t**3 - t**2*u - t*u**2 - u**3)/(s**2*t*u - 2*s*s2*t*u + s*t**2*u + s*t*u**2 + s2**2*t*u - s2*t**2*u - s2*t*u**2 + t**2*u**2) + (4*s**2*s2**3 - 4*s**2*s2*t*u - 4*s*s2**4 + 2*s*s2**3*t + 2*s*s2**3*u + s*s2**2*t**2 + 6*s*s2**2*t*u + s*s2**2*u**2 - 6*s*s2*t**2*u - 6*s*s2*t*u**2 + s*t**3*u + 2*s*t**2*u**2 + s*t*u**3 + 2*s2**4*t + 2*s2**4*u - 3*s2**3*t**2 - 10*s2**3*t*u - 3*s2**3*u**2 + s2**2*t**3 + 11*s2**2*t**2*u + 11*s2**2*t*u**2 + s2**2*u**3 - 3*s2*t**3*u - 10*s2*t**2*u**2 - 3*s2*t*u**3 + 2*t**3*u**2 + 2*t**2*u**3)/(4*s*s2**3*t*u - 4*s*s2**2*t**2*u - 4*s*s2**2*t*u**2 + 4*s*s2*t**2*u**2 - 4*s2**4*t*u + 8*s2**3*t**2*u + 8*s2**3*t*u**2 - 5*s2**2*t**3*u - 14*s2**2*t**2*u**2 - 5*s2**2*t*u**3 + s2*t**4*u + 7*s2*t**3*u**2 + 7*s2*t**2*u**3 + s2*t*u**4 - t**4*u**2 - 2*t**3*u**3 - t**2*u**4))/(2*Nc**2)

[C^{L1,\mathrm{reg}}_{q\bar q,12,LL}]
(9*Nc**2/8 - 9/8)*(fla*(-2*lam**7*s**2*t - 4*lam**7*s**2*u + 4*lam**7*s*s2**2 - 4*lam**7*s*s2*u - lam**7*s*t**2 - lam**7*s*t*u - 4*lam**7*s2**3 + 4*lam**7*s2**2*t + 10*lam**7*s2**2*u - lam**7*s2*t**2 - 9*lam**7*s2*t*u - 6*lam**7*s2*u**2 + 2*lam**7*t**2*u + 3*lam**7*t*u**2 + lam**7*u**3 - 8*lam**5*s**3*s2**2 + 4*lam**5*s**3*s2*t + 4*lam**5*s**3*s2*u + 16*lam**5*s**2*s2**3 - 20*lam**5*s**2*s2**2*t - 32*lam**5*s**2*s2**2*u + 6*lam**5*s**2*s2*t**2 + 16*lam**5*s**2*s2*t*u + 22*lam**5*s**2*s2*u**2 - 2*lam**5*s**2*t**2*u - 4*lam**5*s**2*t*u**2 - 4*lam**5*s**2*u**3 - 8*lam**5*s*s2**4 + 16*lam**5*s*s2**3*t + 32*lam**5*s*s2**3*u - 10*lam**5*s*s2**2*t**2 - 32*lam**5*s*s2**2*t*u - 50*lam**5*s*s2**2*u**2 + 2*lam**5*s*s2*t**3 + 12*lam**5*s*s2*t**2*u + 28*lam**5*s*s2*t*u**2 + 30*lam**5*s*s2*u**3 - lam**5*s*t**3*u - 5*lam**5*s*t**2*u**2 - 9*lam**5*s*t*u**3 - 5*lam**5*s*u**4 - 4*lam**5*s2**4*u + 16*lam**5*s2**3*u**2 + 3*lam**5*s2**2*t**2*u - 6*lam**5*s2**2*t*u**2 - 21*lam**5*s2**2*u**3 - lam**5*s2*t**3*u - 3*lam**5*s2*t**2*u**2 + 9*lam**5*s2*t*u**3 + 11*lam**5*s2*u**4 + lam**5*t**3*u**2 - 3*lam**5*t*u**4 - 2*lam**5*u**5 + 24*lam**3*s**4*s2**2*u - 96*lam**3*s**3*s2**3*u + 48*lam**3*s**3*s2**2*t*u + 96*lam**3*s**3*s2**2*u**2 - 24*lam**3*s**3*s2*t*u**2 - 24*lam**3*s**3*s2*u**3 + 168*lam**3*s**2*s2**4*u - 144*lam**3*s**2*s2**3*t*u - 336*lam**3*s**2*s2**3*u**2 + 36*lam**3*s**2*s2**2*t**2*u + 216*lam**3*s**2*s2**2*t*u**2 + 228*lam**3*s**2*s2**2*u**3 - 36*lam**3*s**2*s2*t**2*u**2 - 96*lam**3*s**2*s2*t*u**3 - 60*lam**3*s**2*s2*u**4 + 6*lam**3*s**2*t**2*u**3 + 12*lam**3*s**2*t*u**4 + 6*lam**3*s**2*u**5 - 144*lam**3*s*s2**5*u + 192*lam**3*s*s2**4*t*u + 432*lam**3*s*s2**4*u**2 - 84*lam**3*s*s2**3*t**2*u - 480*lam**3*s*s2**3*t*u**2 - 492*lam**3*s*s2**3*u**3 + 12*lam**3*s*s2**2*t**3*u + 168*lam**3*s*s2**2*t**2*u**2 + 420*lam**3*s*s2**2*t*u**3 + 264*lam**3*s*s2**2*u**4 - 18*lam**3*s*s2*t**3*u**2 - 102*lam**3*s*s2*t**2*u**3 - 150*lam**3*s*s2*t*u**4 - 66*lam**3*s*s2*u**5 + 6*lam**3*s*t**3*u**3 + 18*lam**3*s*t**2*u**4 + 18*lam**3*s*t*u**5 + 6*lam**3*s*u**6 + 48*lam**3*s2**6*u - 96*lam**3*s2**5*t*u - 192*lam**3*s2**5*u**2 + 72*lam**3*s2**4*t**2*u + 336*lam**3*s2**4*t*u**2 + 312*lam**3*s2**4*u**3 - 24*lam**3*s2**3*t**3*u - 216*lam**3*s2**3*t**2*u**2 - 456*lam**3*s2**3*t*u**3 - 264*lam**3*s2**3*u**4 + 3*lam**3*s2**2*t**4*u + 60*lam**3*s2**2*t**3*u**2 + 234*lam**3*s2**2*t**2*u**3 + 300*lam**3*s2**2*t*u**4 + 123*lam**3*s2**2*u**5 - 6*lam**3*s2*t**4*u**2 - 48*lam**3*s2*t**3*u**3 - 108*lam**3*s2*t**2*u**4 - 96*lam**3*s2*t*u**5 - 30*lam**3*s2*u**6 + 3*lam**3*t**4*u**3 + 12*lam**3*t**3*u**4 + 18*lam**3*t**2*u**5 + 12*lam**3*t*u**6 + 3*lam**3*u**7)/(2048*s**5*s2**4*u - 10240*s**4*s2**5*u + 9216*s**4*s2**4*t*u + 9216*s**4*s2**4*u**2 - 2048*s**4*s2**3*t**2*u - 4096*s**4*s2**3*t*u**2 - 2048*s**4*s2**3*u**3 + 20480*s**3*s2**6*u - 36864*s**3*s2**5*t*u - 36864*s**3*s2**5*u**2 + 24576*s**3*s2**4*t**2*u + 49152*s**3*s2**4*t*u**2 + 24576*s**3*s2**4*u**3 - 7168*s**3*s2**3*t**3*u - 21504*s**3*s2**3*t**2*u**2 - 21504*s**3*s2**3*t*u**3 - 7168*s**3*s2**3*u**4 + 768*s**3*s2**2*t**4*u + 3072*s**3*s2**2*t**3*u**2 + 4608*s**3*s2**2*t**2*u**3 + 3072*s**3*s2**2*t*u**4 + 768*s**3*s2**2*u**5 - 20480*s**2*s2**7*u + 55296*s**2*s2**6*t*u + 55296*s**2*s2**6*u**2 - 61440*s**2*s2**5*t**2*u - 122880*s**2*s2**5*t*u**2 - 61440*s**2*s2**5*u**3 + 35840*s**2*s2**4*t**3*u + 107520*s**2*s2**4*t**2*u**2 + 107520*s**2*s2**4*t*u**3 + 35840*s**2*s2**4*u**4 - 11520*s**2*s2**3*t**4*u - 46080*s**2*s2**3*t**3*u**2 - 69120*s**2*s2**3*t**2*u**3 - 46080*s**2*s2**3*t*u**4 - 11520*s**2*s2**3*u**5 + 1920*s**2*s2**2*t**5*u + 9600*s**2*s2**2*t**4*u**2 + 19200*s**2*s2**2*t**3*u**3 + 19200*s**2*s2**2*t**2*u**4 + 9600*s**2*s2**2*t*u**5 + 1920*s**2*s2**2*u**6 - 128*s**2*s2*t**6*u - 768*s**2*s2*t**5*u**2 - 1920*s**2*s2*t**4*u**3 - 2560*s**2*s2*t**3*u**4 - 1920*s**2*s2*t**2*u**5 - 768*s**2*s2*t*u**6 - 128*s**2*s2*u**7 + 10240*s*s2**8*u - 36864*s*s2**7*t*u - 36864*s*s2**7*u**2 + 57344*s*s2**6*t**2*u + 114688*s*s2**6*t*u**2 + 57344*s*s2**6*u**3 - 50176*s*s2**5*t**3*u - 150528*s*s2**5*t**2*u**2 - 150528*s*s2**5*t*u**3 - 50176*s*s2**5*u**4 + 26880*s*s2**4*t**4*u + 107520*s*s2**4*t**3*u**2 + 161280*s*s2**4*t**2*u**3 + 107520*s*s2**4*t*u**4 + 26880*s*s2**4*u**5 - 8960*s*s2**3*t**5*u - 44800*s*s2**3*t**4*u**2 - 89600*s*s2**3*t**3*u**3 - 89600*s*s2**3*t**2*u**4 - 44800*s*s2**3*t*u**5 - 8960*s*s2**3*u**6 + 1792*s*s2**2*t**6*u + 10752*s*s2**2*t**5*u**2 + 26880*s*s2**2*t**4*u**3 + 35840*s*s2**2*t**3*u**4 + 26880*s*s2**2*t**2*u**5 + 10752*s*s2**2*t*u**6 + 1792*s*s2**2*u**7 - 192*s*s2*t**7*u - 1344*s*s2*t**6*u**2 - 4032*s*s2*t**5*u**3 - 6720*s*s2*t**4*u**4 - 6720*s*s2*t**3*u**5 - 4032*s*s2*t**2*u**6 - 1344*s*s2*t*u**7 - 192*s*s2*u**8 + 8*s*t**8*u + 64*s*t**7*u**2 + 224*s*t**6*u**3 + 448*s*t**5*u**4 + 560*s*t**4*u**5 + 448*s*t**3*u**6 + 224*s*t**2*u**7 + 64*s*t*u**8 + 8*s*u**9 - 2048*s2**9*u + 9216*s2**8*t*u + 9216*s2**8*u**2 - 18432*s2**7*t**2*u - 36864*s2**7*t*u**2 - 18432*s2**7*u**3 + 21504*s2**6*t**3*u + 64512*s2**6*t**2*u**2 + 64512*s2**6*t*u**3 + 21504*s2**6*u**4 - 16128*s2**5*t**4*u - 64512*s2**5*t**3*u**2 - 96768*s2**5*t**2*u**3 - 64512*s2**5*t*u**4 - 16128*s2**5*u**5 + 8064*s2**4*t**5*u + 40320*s2**4*t**4*u**2 + 80640*s2**4*t**3*u**3 + 80640*s2**4*t**2*u**4 + 40320*s2**4*t*u**5 + 8064*s2**4*u**6 - 2688*s2**3*t**6*u - 16128*s2**3*t**5*u**2 - 40320*s2**3*t**4*u**3 - 53760*s2**3*t**3*u**4 - 40320*s2**3*t**2*u**5 - 16128*s2**3*t*u**6 - 2688*s2**3*u**7 + 576*s2**2*t**7*u + 4032*s2**2*t**6*u**2 + 12096*s2**2*t**5*u**3 + 20160*s2**2*t**4*u**4 + 20160*s2**2*t**3*u**5 + 12096*s2**2*t**2*u**6 + 4032*s2**2*t*u**7 + 576*s2**2*u**8 - 72*s2*t**8*u - 576*s2*t**7*u**2 - 2016*s2*t**6*u**3 - 4032*s2*t**5*u**4 - 5040*s2*t**4*u**5 - 4032*s2*t**3*u**6 - 2016*s2*t**2*u**7 - 576*s2*t*u**8 - 72*s2*u**9 + 4*t**9*u + 36*t**8*u**2 + 144*t**7*u**3 + 336*t**6*u**4 + 504*t**5*u**5 + 504*t**4*u**6 + 336*t**3*u**7 + 144*t**2*u**8 + 36*t*u**9 + 4*u**10) + flt*(-s**2 - s*s2 + s*t + 2*s2**2 - 3*s2*t - s2*u + t**2 + t*u)/(8*s**2 - 16*s*s2 + 12*s*t + 4*s*u + 8*s2**2 - 12*s2*t - 4*s2*u + 4*t**2 + 4*t*u) + flu*(-2*s*s2 + s*u + 2*s2**2 - s2*t - 3*s2*u + t*u + u**2)/(8*s*u - 8*s2*u + 4*t*u + 4*u**2) + fst*(-2*s**2 + 2*s*s2 - s*t - 2*s*u)/(8*s*u - 8*s2*u + 4*t*u + 4*u**2) + fsu*(s**2 - s*s2 + s*u)/(8*s**2 - 16*s*s2 + 12*s*t + 4*s*u + 8*s2**2 - 12*s2*t - 4*s2*u + 4*t**2 + 4*t*u) + ftu*(-s*s2 + s2**2 - s2*t - s2*u + t*u)/(2*s*u - 2*s2*u + 2*t*u) + (-16*s**3*s2**3 + 32*s**2*s2**4 - 28*s**2*s2**3*t - 42*s**2*s2**3*u + 4*s**2*s2**2*t**2 + 26*s**2*s2**2*t*u + 8*s**2*s2**2*u**2 - 16*s*s2**5 + 28*s*s2**4*t + 46*s*s2**4*u - 16*s*s2**3*t**2 - 68*s*s2**3*t*u - 42*s*s2**3*u**2 + 3*s*s2**2*t**3 + 29*s*s2**2*t**2*u + 49*s*s2**2*t*u**2 + 13*s*s2**2*u**3 - 3*s*s2*t**3*u - 13*s*s2*t**2*u**2 - 9*s*s2*t*u**3 - s*s2*u**4 - 4*s2**5*u + 8*s2**4*t*u + 12*s2**4*u**2 - 5*s2**3*t**2*u - 22*s2**3*t*u**2 - 13*s2**3*u**3 + s2**2*t**3*u + 12*s2**2*t**2*u**2 + 21*s2**2*t*u**3 + 6*s2**2*u**4 - 2*s2*t**3*u**2 - 9*s2*t**2*u**3 - 8*s2*t*u**4 - s2*u**5 + t**3*u**3 + 2*t**2*u**4 + t*u**5)/(32*s**2*s2**3*u - 32*s**2*s2**2*t*u - 64*s*s2**4*u + 128*s*s2**3*t*u + 64*s*s2**3*u**2 - 80*s*s2**2*t**2*u - 96*s*s2**2*t*u**2 - 16*s*s2**2*u**3 + 16*s*s2*t**3*u + 32*s*s2*t**2*u**2 + 16*s*s2*t*u**3 + 32*s2**5*u - 96*s2**4*t*u - 64*s2**4*u**2 + 112*s2**3*t**2*u + 160*s2**3*t*u**2 + 48*s2**3*u**3 - 64*s2**2*t**3*u - 144*s2**2*t**2*u**2 - 96*s2**2*t*u**3 - 16*s2**2*u**4 + 18*s2*t**4*u + 56*s2*t**3*u**2 + 60*s2*t**2*u**3 + 24*s2*t*u**4 + 2*s2*u**5 - 2*t**5*u - 8*t**4*u**2 - 12*t**3*u**3 - 8*t**2*u**4 - 2*t*u**5))/(2*Nc**2) + (9*Nc**2/8 - 9/8)*(fla*(-2*lam**7*s**2*t + 4*lam**7*s**2*u + 4*lam**7*s*s2**2 - 4*lam**7*s*s2*u - lam**7*s*t**2 - lam**7*s*t*u - 4*lam**7*s2**3 + 4*lam**7*s2**2*t + 10*lam**7*s2**2*u - lam**7*s2*t**2 - 9*lam**7*s2*t*u - 6*lam**7*s2*u**2 + 2*lam**7*t**2*u + 3*lam**7*t*u**2 + lam**7*u**3 - 8*lam**5*s**3*s2**2 + 4*lam**5*s**3*s2*t + 4*lam**5*s**3*s2*u + 16*lam**5*s**2*s2**3 - 20*lam**5*s**2*s2**2*t - 32*lam**5*s**2*s2**2*u + 6*lam**5*s**2*s2*t**2 + 16*lam**5*s**2*s2*t*u + 22*lam**5*s**2*s2*u**2 - 2*lam**5*s**2*t**2*u - 4*lam**5*s**2*t*u**2 - 4*lam**5*s**2*u**3 - 8*lam**5*s*s2**4 + 16*lam**5*s*s2**3*t + 32*lam**5*s*s2**3*u - 10*lam**5*s*s2**2*t**2 - 32*lam**5*s*s2**2*t*u - 50*lam**5*s*s2**2*u**2 + 2*lam**5*s*s2*t**3 + 12*lam**5*s*s2*t**2*u + 28*lam**5*s*s2*t*u**2 + 30*lam**5*s*s2*u**3 - lam**5*s*t**3*u - 5*lam**5*s*t**2*u**2 - 9*lam**5*s*t*u**3 - 5*lam**5*s*u**4 - 4*lam**5*s2**4*u + 16*lam**5*s2**3*u**2 + 3*lam**5*s2**2*t**2*u - 6*lam**5*s2**2*t*u**2 - 21*lam**5*s2**2*u**3 - lam**5*s2*t**3*u - 3*lam**5*s2*t**2*u**2 + 9*lam**5*s2*t*u**3 + 11*lam**5*s2*u**4 + lam**5*t**3*u**2 - 3*lam**5*t*u**4 - 2*lam**5*u**5 + 24*lam**3*s**4*s2**2*u - 96*lam**3*s**3*s2**3*u + 48*lam**3*s**3*s2**2*t*u + 96*lam**3*s**3*s2**2*u**2 - 24*lam**3*s**3*s2*t*u**2 - 24*lam**3*s**3*s2*u**3 + 168*lam**3*s**2*s2**4*u - 144*lam**3*s**2*s2**3*t*u - 336*lam**3*s**2*s2**3*u**2 + 36*lam**3*s**2*s2**2*t**2*u + 216*lam**3*s**2*s2**2*t*u**2 + 228*lam**3*s**2*s2**2*u**3 - 36*lam**3*s**2*s2*t**2*u**2 - 96*lam**3*s**2*s2*t*u**3 - 60*lam**3*s**2*s2*u**4 + 6*lam**3*s**2*t**2*u**3 + 12*lam**3*s**2*t*u**4 + 6*lam**3*s**2*u**5 - 144*lam**3*s*s2**5*u + 192*lam**3*s*s2**4*t*u + 432*lam**3*s*s2**4*u**2 - 84*lam**3*s*s2**3*t**2*u - 480*lam**3*s*s2**3*t*u**2 - 492*lam**3*s*s2**3*u**3 + 12*lam**3*s*s2**2*t**3*u + 168*lam**3*s*s2**2*t**2*u**2 + 420*lam**3*s*s2**2*t*u**3 + 264*lam**3*s*s2**2*u**4 - 18*lam**3*s*s2*t**3*u**2 - 102*lam**3*s*s2*t**2*u**3 - 150*lam**3*s*s2*t*u**4 - 66*lam**3*s*s2*u**5 + 6*lam**3*s*t**3*u**3 + 18*lam**3*s*t**2*u**4 + 18*lam**3*s*t*u**5 + 6*lam**3*s*u**6 + 48*lam**3*s2**6*u - 96*lam**3*s2**5*t*u - 192*lam**3*s2**5*u**2 + 72*lam**3*s2**4*t**2*u + 336*lam**3*s2**4*t*u**2 + 312*lam**3*s2**4*u**3 - 24*lam**3*s2**3*t**3*u - 216*lam**3*s2**3*t**2*u**2 - 456*lam**3*s2**3*t*u**3 - 264*lam**3*s2**3*u**4 + 3*lam**3*s2**2*t**4*u + 60*lam**3*s2**2*t**3*u**2 + 234*lam**3*s2**2*t**2*u**3 + 300*lam**3*s2**2*t*u**4 + 123*lam**3*s2**2*u**5 - 6*lam**3*s2*t**4*u**2 - 48*lam**3*s2*t**3*u**3 - 108*lam**3*s2*t**2*u**4 - 96*lam**3*s2*t*u**5 - 30*lam**3*s2*u**6 + 3*lam**3*t**4*u**3 + 12*lam**3*t**3*u**4 + 18*lam**3*t**2*u**5 + 12*lam**3*t*u**6 + 3*lam**3*u**7)/(2048*s**5*s2**4*u - 10240*s**4*s2**5*u + 9216*s**4*s2**4*t*u + 9216*s**4*s2**4*u**2 - 2048*s**4*s2**3*t**2*u - 4096*s**4*s2**3*t*u**2 - 2048*s**4*s2**3*u**3 + 20480*s**3*s2**6*u - 36864*s**3*s2**5*t*u - 36864*s**3*s2**5*u**2 + 24576*s**3*s2**4*t**2*u + 49152*s**3*s2**4*t*u**2 + 24576*s**3*s2**4*u**3 - 7168*s**3*s2**3*t**3*u - 21504*s**3*s2**3*t**2*u**2 - 21504*s**3*s2**3*t*u**3 - 7168*s**3*s2**3*u**4 + 768*s**3*s2**2*t**4*u + 3072*s**3*s2**2*t**3*u**2 + 4608*s**3*s2**2*t**2*u**3 + 3072*s**3*s2**2*t*u**4 + 768*s**3*s2**2*u**5 - 20480*s**2*s2**7*u + 55296*s**2*s2**6*t*u + 55296*s**2*s2**6*u**2 - 61440*s**2*s2**5*t**2*u - 122880*s**2*s2**5*t*u**2 - 61440*s**2*s2**5*u**3 + 35840*s**2*s2**4*t**3*u + 107520*s**2*s2**4*t**2*u**2 + 107520*s**2*s2**4*t*u**3 + 35840*s**2*s2**4*u**4 - 11520*s**2*s2**3*t**4*u - 46080*s**2*s2**3*t**3*u**2 - 69120*s**2*s2**3*t**2*u**3 - 46080*s**2*s2**3*t*u**4 - 11520*s**2*s2**3*u**5 + 1920*s**2*s2**2*t**5*u + 9600*s**2*s2**2*t**4*u**2 + 19200*s**2*s2**2*t**3*u**3 + 19200*s**2*s2**2*t**2*u**4 + 9600*s**2*s2**2*t*u**5 + 1920*s**2*s2**2*u**6 - 128*s**2*s2*t**6*u - 768*s**2*s2*t**5*u**2 - 1920*s**2*s2*t**4*u**3 - 2560*s**2*s2*t**3*u**4 - 1920*s**2*s2*t**2*u**5 - 768*s**2*s2*t*u**6 - 128*s**2*s2*u**7 + 10240*s*s2**8*u - 36864*s*s2**7*t*u - 36864*s*s2**7*u**2 + 57344*s*s2**6*t**2*u + 114688*s*s2**6*t*u**2 + 57344*s*s2**6*u**3 - 50176*s*s2**5*t**3*u - 150528*s*s2**5*t**2*u**2 - 150528*s*s2**5*t*u**3 - 50176*s*s2**5*u**4 + 26880*s*s2**4*t**4*u + 107520*s*s2**4*t**3*u**2 + 161280*s*s2**4*t**2*u**3 + 107520*s*s2**4*t*u**4 + 26880*s*s2**4*u**5 - 8960*s*s2**3*t**5*u - 44800*s*s2**3*t**4*u**2 - 89600*s*s2**3*t**3*u**3 - 89600*s*s2**3*t**2*u**4 - 44800*s*s2**3*t*u**5 - 8960*s*s2**3*u**6 + 1792*s*s2**2*t**6*u + 10752*s*s2**2*t**5*u**2 + 26880*s*s2**2*t**4*u**3 + 35840*s*s2**2*t**3*u**4 + 26880*s*s2**2*t**2*u**5 + 10752*s*s2**2*t*u**6 + 1792*s*s2**2*u**7 - 192*s*s2*t**7*u - 1344*s*s2*t**6*u**2 - 4032*s*s2*t**5*u**3 - 6720*s*s2*t**4*u**4 - 6720*s*s2*t**3*u**5 - 4032*s*s2*t**2*u**6 - 1344*s*s2*t*u**7 - 192*s*s2*u**8 + 8*s*t**8*u + 64*s*t**7*u**2 + 224*s*t**6*u**3 + 448*s*t**5*u**4 + 560*s*t**4*u**5 + 448*s*t**3*u**6 + 224*s*t**2*u**7 + 64*s*t*u**8 + 8*s*u**9 - 2048*s2**9*u + 9216*s2**8*t*u + 9216*s2**8*u**2 - 18432*s2**7*t**2*u - 36864*s2**7*t*u**2 - 18432*s2**7*u**3 + 21504*s2**6*t**3*u + 64512*s2**6*t**2*u**2 + 64512*s2**6*t*u**3 + 21504*s2**6*u**4 - 16128*s2**5*t**4*u - 64512*s2**5*t**3*u**2 - 96768*s2**5*t**2*u**3 - 64512*s2**5*t*u**4 - 16128*s2**5*u**5 + 8064*s2**4*t**5*u + 40320*s2**4*t**4*u**2 + 80640*s2**4*t**3*u**3 + 80640*s2**4*t**2*u**4 + 40320*s2**4*t*u**5 + 8064*s2**4*u**6 - 2688*s2**3*t**6*u - 16128*s2**3*t**5*u**2 - 40320*s2**3*t**4*u**3 - 53760*s2**3*t**3*u**4 - 40320*s2**3*t**2*u**5 - 16128*s2**3*t*u**6 - 2688*s2**3*u**7 + 576*s2**2*t**7*u + 4032*s2**2*t**6*u**2 + 12096*s2**2*t**5*u**3 + 20160*s2**2*t**4*u**4 + 20160*s2**2*t**3*u**5 + 12096*s2**2*t**2*u**6 + 4032*s2**2*t*u**7 + 576*s2**2*u**8 - 72*s2*t**8*u - 576*s2*t**7*u**2 - 2016*s2*t**6*u**3 - 4032*s2*t**5*u**4 - 5040*s2*t**4*u**5 - 4032*s2*t**3*u**6 - 2016*s2*t**2*u**7 - 576*s2*t*u**8 - 72*s2*u**9 + 4*t**9*u + 36*t**8*u**2 + 144*t**7*u**3 + 336*t**6*u**4 + 504*t**5*u**5 + 504*t**4*u**6 + 336*t**3*u**7 + 144*t**2*u**8 + 36*t*u**9 + 4*u**10) + flt*(s**2 - s*s2 + s*t + 2*s2**2 - 3*s2*t - s2*u + t**2 + t*u)/(8*s**2 - 16*s*s2 + 12*s*t + 4*s*u + 8*s2**2 - 12*s2*t - 4*s2*u + 4*t**2 + 4*t*u) + flu*(2*s**2*s2 - s**2*u + s*s2*t - s*t*u - 2*s2**3 + s2**2*t + 5*s2**2*u - 2*s2*t*u - 4*s2*u**2 + t*u**2 + u**3)/(8*s**2*u - 16*s*s2*u + 4*s*t*u + 12*s*u**2 + 8*s2**2*u - 4*s2*t*u - 12*s2*u**2 + 4*t*u**2 + 4*u**3) + fst*(-2*s**3 - s**2*t - 2*s**2*u + 2*s*s2**2 - s*s2*t - 2*s*s2*u + s*t*u)/(8*s**2*u - 16*s*s2*u + 4*s*t*u + 12*s*u**2 + 8*s2**2*u - 4*s2*t*u - 12*s2*u**2 + 4*t*u**2 + 4*u**3) + fsu*(-s**2 - s*s2 + s*u)/(8*s**2 - 16*s*s2 + 12*s*t + 4*s*u + 8*s2**2 - 12*s2*t - 4*s2*u + 4*t**2 + 4*t*u) + ftu*(s**2*s2 + s*s2*t - s*t*u - s2**3 + s2**2*t + 2*s2**2*u - 2*s2*t*u - s2*u**2 + t*u**2)/(2*s**2*u - 4*s*s2*u + 2*s*t*u + 2*s*u**2 + 2*s2**2*u - 2*s2*t*u - 2*s2*u**2 + 2*t*u**2) + (-16*s**3*s2**3 + 32*s**2*s2**4 - 28*s**2*s2**3*t - 42*s**2*s2**3*u + 4*s**2*s2**2*t**2 + 26*s**2*s2**2*t*u + 8*s**2*s2**2*u**2 - 16*s*s2**5 + 28*s*s2**4*t + 46*s*s2**4*u - 16*s*s2**3*t**2 - 68*s*s2**3*t*u - 42*s*s2**3*u**2 + 3*s*s2**2*t**3 + 29*s*s2**2*t**2*u + 49*s*s2**2*t*u**2 + 13*s*s2**2*u**3 - 3*s*s2*t**3*u - 13*s*s2*t**2*u**2 - 9*s*s2*t*u**3 - s*s2*u**4 - 4*s2**5*u + 8*s2**4*t*u + 12*s2**4*u**2 - 5*s2**3*t**2*u - 22*s2**3*t*u**2 - 13*s2**3*u**3 + s2**2*t**3*u + 12*s2**2*t**2*u**2 + 21*s2**2*t*u**3 + 6*s2**2*u**4 - 2*s2*t**3*u**2 - 9*s2*t**2*u**3 - 8*s2*t*u**4 - s2*u**5 + t**3*u**3 + 2*t**2*u**4 + t*u**5)/(32*s**2*s2**3*u - 32*s**2*s2**2*t*u - 64*s*s2**4*u + 128*s*s2**3*t*u + 64*s*s2**3*u**2 - 80*s*s2**2*t**2*u - 96*s*s2**2*t*u**2 - 16*s*s2**2*u**3 + 16*s*s2*t**3*u + 32*s*s2*t**2*u**2 + 16*s*s2*t*u**3 + 32*s2**5*u - 96*s2**4*t*u - 64*s2**4*u**2 + 112*s2**3*t**2*u + 160*s2**3*t*u**2 + 48*s2**3*u**3 - 64*s2**2*t**3*u - 144*s2**2*t**2*u**2 - 96*s2**2*t*u**3 - 16*s2**2*u**4 + 18*s2*t**4*u + 56*s2*t**3*u**2 + 60*s2*t**2*u**3 + 24*s2*t*u**4 + 2*s2*u**5 - 2*t**5*u - 8*t**4*u**2 - 12*t**3*u**3 - 8*t**2*u**4 - 2*t*u**5))/(2*Nc**2)

[C^{L1,\mathrm{reg}}_{q\bar q,12,LR}]
-(9*Nc**2/8 - 9/8)*(fla*(-2*lam**7*s**2*t - 4*lam**7*s**2*u + 4*lam**7*s*s2**2 - 4*lam**7*s*s2*u - lam**7*s*t**2 - lam**7*s*t*u - 4*lam**7*s2**3 + 4*lam**7*s2**2*t + 10*lam**7*s2**2*u - lam**7*s2*t**2 - 9*lam**7*s2*t*u - 6*lam**7*s2*u**2 + 2*lam**7*t**2*u + 3*lam**7*t*u**2 + lam**7*u**3 - 8*lam**5*s**3*s2**2 + 4*lam**5*s**3*s2*t + 4*lam**5*s**3*s2*u + 16*lam**5*s**2*s2**3 - 20*lam**5*s**2*s2**2*t - 32*lam**5*s**2*s2**2*u + 6*lam**5*s**2*s2*t**2 + 16*lam**5*s**2*s2*t*u + 22*lam**5*s**2*s2*u**2 - 2*lam**5*s**2*t**2*u - 4*lam**5*s**2*t*u**2 - 4*lam**5*s**2*u**3 - 8*lam**5*s*s2**4 + 16*lam**5*s*s2**3*t + 32*lam**5*s*s2**3*u - 10*lam**5*s*s2**2*t**2 - 32*lam**5*s*s2**2*t*u - 50*lam**5*s*s2**2*u**2 + 2*lam**5*s*s2*t**3 + 12*lam**5*s*s2*t**2*u + 28*lam**5*s*s2*t*u**2 + 30*lam**5*s*s2*u**3 - lam**5*s*t**3*u - 5*lam**5*s*t**2*u**2 - 9*lam**5*s*t*u**3 - 5*lam**5*s*u**4 - 4*lam**5*s2**4*u + 16*lam**5*s2**3*u**2 + 3*lam**5*s2**2*t**2*u - 6*lam**5*s2**2*t*u**2 - 21*lam**5*s2**2*u**3 - lam**5*s2*t**3*u - 3*lam**5*s2*t**2*u**2 + 9*lam**5*s2*t*u**3 + 11*lam**5*s2*u**4 + lam**5*t**3*u**2 - 3*lam**5*t*u**4 - 2*lam**5*u**5 + 24*lam**3*s**4*s2**2*u - 96*lam**3*s**3*s2**3*u + 48*lam**3*s**3*s2**2*t*u + 96*lam**3*s**3*s2**2*u**2 - 24*lam**3*s**3*s2*t*u**2 - 24*lam**3*s**3*s2*u**3 + 168*lam**3*s**2*s2**4*u - 144*lam**3*s**2*s2**3*t*u - 336*lam**3*s**2*s2**3*u**2 + 36*lam**3*s**2*s2**2*t**2*u + 216*lam**3*s**2*s2**2*t*u**2 + 228*lam**3*s**2*s2**2*u**3 - 36*lam**3*s**2*s2*t**2*u**2 - 96*lam**3*s**2*s2*t*u**3 - 60*lam**3*s**2*s2*u**4 + 6*lam**3*s**2*t**2*u**3 + 12*lam**3*s**2*t*u**4 + 6*lam**3*s**2*u**5 - 144*lam**3*s*s2**5*u + 192*lam**3*s*s2**4*t*u + 432*lam**3*s*s2**4*u**2 - 84*lam**3*s*s2**3*t**2*u - 480*lam**3*s*s2**3*t*u**2 - 492*lam**3*s*s2**3*u**3 + 12*lam**3*s*s2**2*t**3*u + 168*lam**3*s*s2**2*t**2*u**2 + 420*lam**3*s*s2**2*t*u**3 + 264*lam**3*s*s2**2*u**4 - 18*lam**3*s*s2*t**3*u**2 - 102*lam**3*s*s2*t**2*u**3 - 150*lam**3*s*s2*t*u**4 - 66*lam**3*s*s2*u**5 + 6*lam**3*s*t**3*u**3 + 18*lam**3*s*t**2*u**4 + 18*lam**3*s*t*u**5 + 6*lam**3*s*u**6 + 48*lam**3*s2**6*u - 96*lam**3*s2**5*t*u - 192*lam**3*s2**5*u**2 + 72*lam**3*s2**4*t**2*u + 336*lam**3*s2**4*t*u**2 + 312*lam**3*s2**4*u**3 - 24*lam**3*s2**3*t**3*u - 216*lam**3*s2**3*t**2*u**2 - 456*lam**3*s2**3*t*u**3 - 264*lam**3*s2**3*u**4 + 3*lam**3*s2**2*t**4*u + 60*lam**3*s2**2*t**3*u**2 + 234*lam**3*s2**2*t**2*u**3 + 300*lam**3*s2**2*t*u**4 + 123*lam**3*s2**2*u**5 - 6*lam**3*s2*t**4*u**2 - 48*lam**3*s2*t**3*u**3 - 108*lam**3*s2*t**2*u**4 - 96*lam**3*s2*t*u**5 - 30*lam**3*s2*u**6 + 3*lam**3*t**4*u**3 + 12*lam**3*t**3*u**4 + 18*lam**3*t**2*u**5 + 12*lam**3*t*u**6 + 3*lam**3*u**7)/(2048*s**5*s2**4*u - 10240*s**4*s2**5*u + 9216*s**4*s2**4*t*u + 9216*s**4*s2**4*u**2 - 2048*s**4*s2**3*t**2*u - 4096*s**4*s2**3*t*u**2 - 2048*s**4*s2**3*u**3 + 20480*s**3*s2**6*u - 36864*s**3*s2**5*t*u - 36864*s**3*s2**5*u**2 + 24576*s**3*s2**4*t**2*u + 49152*s**3*s2**4*t*u**2 + 24576*s**3*s2**4*u**3 - 7168*s**3*s2**3*t**3*u - 21504*s**3*s2**3*t**2*u**2 - 21504*s**3*s2**3*t*u**3 - 7168*s**3*s2**3*u**4 + 768*s**3*s2**2*t**4*u + 3072*s**3*s2**2*t**3*u**2 + 4608*s**3*s2**2*t**2*u**3 + 3072*s**3*s2**2*t*u**4 + 768*s**3*s2**2*u**5 - 20480*s**2*s2**7*u + 55296*s**2*s2**6*t*u + 55296*s**2*s2**6*u**2 - 61440*s**2*s2**5*t**2*u - 122880*s**2*s2**5*t*u**2 - 61440*s**2*s2**5*u**3 + 35840*s**2*s2**4*t**3*u + 107520*s**2*s2**4*t**2*u**2 + 107520*s**2*s2**4*t*u**3 + 35840*s**2*s2**4*u**4 - 11520*s**2*s2**3*t**4*u - 46080*s**2*s2**3*t**3*u**2 - 69120*s**2*s2**3*t**2*u**3 - 46080*s**2*s2**3*t*u**4 - 11520*s**2*s2**3*u**5 + 1920*s**2*s2**2*t**5*u + 9600*s**2*s2**2*t**4*u**2 + 19200*s**2*s2**2*t**3*u**3 + 19200*s**2*s2**2*t**2*u**4 + 9600*s**2*s2**2*t*u**5 + 1920*s**2*s2**2*u**6 - 128*s**2*s2*t**6*u - 768*s**2*s2*t**5*u**2 - 1920*s**2*s2*t**4*u**3 - 2560*s**2*s2*t**3*u**4 - 1920*s**2*s2*t**2*u**5 - 768*s**2*s2*t*u**6 - 128*s**2*s2*u**7 + 10240*s*s2**8*u - 36864*s*s2**7*t*u - 36864*s*s2**7*u**2 + 57344*s*s2**6*t**2*u + 114688*s*s2**6*t*u**2 + 57344*s*s2**6*u**3 - 50176*s*s2**5*t**3*u - 150528*s*s2**5*t**2*u**2 - 150528*s*s2**5*t*u**3 - 50176*s*s2**5*u**4 + 26880*s*s2**4*t**4*u + 107520*s*s2**4*t**3*u**2 + 161280*s*s2**4*t**2*u**3 + 107520*s*s2**4*t*u**4 + 26880*s*s2**4*u**5 - 8960*s*s2**3*t**5*u - 44800*s*s2**3*t**4*u**2 - 89600*s*s2**3*t**3*u**3 - 89600*s*s2**3*t**2*u**4 - 44800*s*s2**3*t*u**5 - 8960*s*s2**3*u**6 + 1792*s*s2**2*t**6*u + 10752*s*s2**2*t**5*u**2 + 26880*s*s2**2*t**4*u**3 + 35840*s*s2**2*t**3*u**4 + 26880*s*s2**2*t**2*u**5 + 10752*s*s2**2*t*u**6 + 1792*s*s2**2*u**7 - 192*s*s2*t**7*u - 1344*s*s2*t**6*u**2 - 4032*s*s2*t**5*u**3 - 6720*s*s2*t**4*u**4 - 6720*s*s2*t**3*u**5 - 4032*s*s2*t**2*u**6 - 1344*s*s2*t*u**7 - 192*s*s2*u**8 + 8*s*t**8*u + 64*s*t**7*u**2 + 224*s*t**6*u**3 + 448*s*t**5*u**4 + 560*s*t**4*u**5 + 448*s*t**3*u**6 + 224*s*t**2*u**7 + 64*s*t*u**8 + 8*s*u**9 - 2048*s2**9*u + 9216*s2**8*t*u + 9216*s2**8*u**2 - 18432*s2**7*t**2*u - 36864*s2**7*t*u**2 - 18432*s2**7*u**3 + 21504*s2**6*t**3*u + 64512*s2**6*t**2*u**2 + 64512*s2**6*t*u**3 + 21504*s2**6*u**4 - 16128*s2**5*t**4*u - 64512*s2**5*t**3*u**2 - 96768*s2**5*t**2*u**3 - 64512*s2**5*t*u**4 - 16128*s2**5*u**5 + 8064*s2**4*t**5*u + 40320*s2**4*t**4*u**2 + 80640*s2**4*t**3*u**3 + 80640*s2**4*t**2*u**4 + 40320*s2**4*t*u**5 + 8064*s2**4*u**6 - 2688*s2**3*t**6*u - 16128*s2**3*t**5*u**2 - 40320*s2**3*t**4*u**3 - 53760*s2**3*t**3*u**4 - 40320*s2**3*t**2*u**5 - 16128*s2**3*t*u**6 - 2688*s2**3*u**7 + 576*s2**2*t**7*u + 4032*s2**2*t**6*u**2 + 12096*s2**2*t**5*u**3 + 20160*s2**2*t**4*u**4 + 20160*s2**2*t**3*u**5 + 12096*s2**2*t**2*u**6 + 4032*s2**2*t*u**7 + 576*s2**2*u**8 - 72*s2*t**8*u - 576*s2*t**7*u**2 - 2016*s2*t**6*u**3 - 4032*s2*t**5*u**4 - 5040*s2*t**4*u**5 - 4032*s2*t**3*u**6 - 2016*s2*t**2*u**7 - 576*s2*t*u**8 - 72*s2*u**9 + 4*t**9*u + 36*t**8*u**2 + 144*t**7*u**3 + 336*t**6*u**4 + 504*t**5*u**5 + 504*t**4*u**6 + 336*t**3*u**7 + 144*t**2*u**8 + 36*t*u**9 + 4*u**10) + flt*(-s**2 - s*s2 + s*t + 2*s2**2 - 3*s2*t - s2*u + t**2 + t*u)/(8*s**2 - 16*s*s2 + 12*s*t + 4*s*u + 8*s2**2 - 12*s2*t - 4*s2*u + 4*t**2 + 4*t*u) + flu*(-2*s*s2 + s*u + 2*s2**2 - s2*t - 3*s2*u + t*u + u**2)/(8*s*u - 8*s2*u + 4*t*u + 4*u**2) + fst*(-2*s**2 + 2*s*s2 - s*t - 2*s*u)/(8*s*u - 8*s2*u + 4*t*u + 4*u**2) + fsu*(s**2 - s*s2 + s*u)/(8*s**2 - 16*s*s2 + 12*s*t + 4*s*u + 8*s2**2 - 12*s2*t - 4*s2*u + 4*t**2 + 4*t*u) + ftu*(-s*s2 + s2**2 - s2*t - s2*u + t*u)/(2*s*u - 2*s2*u + 2*t*u) + (-16*s**3*s2**3 + 32*s**2*s2**4 - 28*s**2*s2**3*t - 42*s**2*s2**3*u + 4*s**2*s2**2*t**2 + 26*s**2*s2**2*t*u + 8*s**2*s2**2*u**2 - 16*s*s2**5 + 28*s*s2**4*t + 46*s*s2**4*u - 16*s*s2**3*t**2 - 68*s*s2**3*t*u - 42*s*s2**3*u**2 + 3*s*s2**2*t**3 + 29*s*s2**2*t**2*u + 49*s*s2**2*t*u**2 + 13*s*s2**2*u**3 - 3*s*s2*t**3*u - 13*s*s2*t**2*u**2 - 9*s*s2*t*u**3 - s*s2*u**4 - 4*s2**5*u + 8*s2**4*t*u + 12*s2**4*u**2 - 5*s2**3*t**2*u - 22*s2**3*t*u**2 - 13*s2**3*u**3 + s2**2*t**3*u + 12*s2**2*t**2*u**2 + 21*s2**2*t*u**3 + 6*s2**2*u**4 - 2*s2*t**3*u**2 - 9*s2*t**2*u**3 - 8*s2*t*u**4 - s2*u**5 + t**3*u**3 + 2*t**2*u**4 + t*u**5)/(32*s**2*s2**3*u - 32*s**2*s2**2*t*u - 64*s*s2**4*u + 128*s*s2**3*t*u + 64*s*s2**3*u**2 - 80*s*s2**2*t**2*u - 96*s*s2**2*t*u**2 - 16*s*s2**2*u**3 + 16*s*s2*t**3*u + 32*s*s2*t**2*u**2 + 16*s*s2*t*u**3 + 32*s2**5*u - 96*s2**4*t*u - 64*s2**4*u**2 + 112*s2**3*t**2*u + 160*s2**3*t*u**2 + 48*s2**3*u**3 - 64*s2**2*t**3*u - 144*s2**2*t**2*u**2 - 96*s2**2*t*u**3 - 16*s2**2*u**4 + 18*s2*t**4*u + 56*s2*t**3*u**2 + 60*s2*t**2*u**3 + 24*s2*t*u**4 + 2*s2*u**5 - 2*t**5*u - 8*t**4*u**2 - 12*t**3*u**3 - 8*t**2*u**4 - 2*t*u**5))/(2*Nc**2) + (9*Nc**2/8 - 9/8)*(fla*(-2*lam**7*s**2*t + 4*lam**7*s**2*u + 4*lam**7*s*s2**2 - 4*lam**7*s*s2*u - lam**7*s*t**2 - lam**7*s*t*u - 4*lam**7*s2**3 + 4*lam**7*s2**2*t + 10*lam**7*s2**2*u - lam**7*s2*t**2 - 9*lam**7*s2*t*u - 6*lam**7*s2*u**2 + 2*lam**7*t**2*u + 3*lam**7*t*u**2 + lam**7*u**3 - 8*lam**5*s**3*s2**2 + 4*lam**5*s**3*s2*t + 4*lam**5*s**3*s2*u + 16*lam**5*s**2*s2**3 - 20*lam**5*s**2*s2**2*t - 32*lam**5*s**2*s2**2*u + 6*lam**5*s**2*s2*t**2 + 16*lam**5*s**2*s2*t*u + 22*lam**5*s**2*s2*u**2 - 2*lam**5*s**2*t**2*u - 4*lam**5*s**2*t*u**2 - 4*lam**5*s**2*u**3 - 8*lam**5*s*s2**4 + 16*lam**5*s*s2**3*t + 32*lam**5*s*s2**3*u - 10*lam**5*s*s2**2*t**2 - 32*lam**5*s*s2**2*t*u - 50*lam**5*s*s2**2*u**2 + 2*lam**5*s*s2*t**3 + 12*lam**5*s*s2*t**2*u + 28*lam**5*s*s2*t*u**2 + 30*lam**5*s*s2*u**3 - lam**5*s*t**3*u - 5*lam**5*s*t**2*u**2 - 9*lam**5*s*t*u**3 - 5*lam**5*s*u**4 - 4*lam**5*s2**4*u + 16*lam**5*s2**3*u**2 + 3*lam**5*s2**2*t**2*u - 6*lam**5*s2**2*t*u**2 - 21*lam**5*s2**2*u**3 - lam**5*s2*t**3*u - 3*lam**5*s2*t**2*u**2 + 9*lam**5*s2*t*u**3 + 11*lam**5*s2*u**4 + lam**5*t**3*u**2 - 3*lam**5*t*u**4 - 2*lam**5*u**5 + 24*lam**3*s**4*s2**2*u - 96*lam**3*s**3*s2**3*u + 48*lam**3*s**3*s2**2*t*u + 96*lam**3*s**3*s2**2*u**2 - 24*lam**3*s**3*s2*t*u**2 - 24*lam**3*s**3*s2*u**3 + 168*lam**3*s**2*s2**4*u - 144*lam**3*s**2*s2**3*t*u - 336*lam**3*s**2*s2**3*u**2 + 36*lam**3*s**2*s2**2*t**2*u + 216*lam**3*s**2*s2**2*t*u**2 + 228*lam**3*s**2*s2**2*u**3 - 36*lam**3*s**2*s2*t**2*u**2 - 96*lam**3*s**2*s2*t*u**3 - 60*lam**3*s**2*s2*u**4 + 6*lam**3*s**2*t**2*u**3 + 12*lam**3*s**2*t*u**4 + 6*lam**3*s**2*u**5 - 144*lam**3*s*s2**5*u + 192*lam**3*s*s2**4*t*u + 432*lam**3*s*s2**4*u**2 - 84*lam**3*s*s2**3*t**2*u - 480*lam**3*s*s2**3*t*u**2 - 492*lam**3*s*s2**3*u**3 + 12*lam**3*s*s2**2*t**3*u + 168*lam**3*s*s2**2*t**2*u**2 + 420*lam**3*s*s2**2*t*u**3 + 264*lam**3*s*s2**2*u**4 - 18*lam**3*s*s2*t**3*u**2 - 102*lam**3*s*s2*t**2*u**3 - 150*lam**3*s*s2*t*u**4 - 66*lam**3*s*s2*u**5 + 6*lam**3*s*t**3*u**3 + 18*lam**3*s*t**2*u**4 + 18*lam**3*s*t*u**5 + 6*lam**3*s*u**6 + 48*lam**3*s2**6*u - 96*lam**3*s2**5*t*u - 192*lam**3*s2**5*u**2 + 72*lam**3*s2**4*t**2*u + 336*lam**3*s2**4*t*u**2 + 312*lam**3*s2**4*u**3 - 24*lam**3*s2**3*t**3*u - 216*lam**3*s2**3*t**2*u**2 - 456*lam**3*s2**3*t*u**3 - 264*lam**3*s2**3*u**4 + 3*lam**3*s2**2*t**4*u + 60*lam**3*s2**2*t**3*u**2 + 234*lam**3*s2**2*t**2*u**3 + 300*lam**3*s2**2*t*u**4 + 123*lam**3*s2**2*u**5 - 6*lam**3*s2*t**4*u**2 - 48*lam**3*s2*t**3*u**3 - 108*lam**3*s2*t**2*u**4 - 96*lam**3*s2*t*u**5 - 30*lam**3*s2*u**6 + 3*lam**3*t**4*u**3 + 12*lam**3*t**3*u**4 + 18*lam**3*t**2*u**5 + 12*lam**3*t*u**6 + 3*lam**3*u**7)/(2048*s**5*s2**4*u - 10240*s**4*s2**5*u + 9216*s**4*s2**4*t*u + 9216*s**4*s2**4*u**2 - 2048*s**4*s2**3*t**2*u - 4096*s**4*s2**3*t*u**2 - 2048*s**4*s2**3*u**3 + 20480*s**3*s2**6*u - 36864*s**3*s2**5*t*u - 36864*s**3*s2**5*u**2 + 24576*s**3*s2**4*t**2*u + 49152*s**3*s2**4*t*u**2 + 24576*s**3*s2**4*u**3 - 7168*s**3*s2**3*t**3*u - 21504*s**3*s2**3*t**2*u**2 - 21504*s**3*s2**3*t*u**3 - 7168*s**3*s2**3*u**4 + 768*s**3*s2**2*t**4*u + 3072*s**3*s2**2*t**3*u**2 + 4608*s**3*s2**2*t**2*u**3 + 3072*s**3*s2**2*t*u**4 + 768*s**3*s2**2*u**5 - 20480*s**2*s2**7*u + 55296*s**2*s2**6*t*u + 55296*s**2*s2**6*u**2 - 61440*s**2*s2**5*t**2*u - 122880*s**2*s2**5*t*u**2 - 61440*s**2*s2**5*u**3 + 35840*s**2*s2**4*t**3*u + 107520*s**2*s2**4*t**2*u**2 + 107520*s**2*s2**4*t*u**3 + 35840*s**2*s2**4*u**4 - 11520*s**2*s2**3*t**4*u - 46080*s**2*s2**3*t**3*u**2 - 69120*s**2*s2**3*t**2*u**3 - 46080*s**2*s2**3*t*u**4 - 11520*s**2*s2**3*u**5 + 1920*s**2*s2**2*t**5*u + 9600*s**2*s2**2*t**4*u**2 + 19200*s**2*s2**2*t**3*u**3 + 19200*s**2*s2**2*t**2*u**4 + 9600*s**2*s2**2*t*u**5 + 1920*s**2*s2**2*u**6 - 128*s**2*s2*t**6*u - 768*s**2*s2*t**5*u**2 - 1920*s**2*s2*t**4*u**3 - 2560*s**2*s2*t**3*u**4 - 1920*s**2*s2*t**2*u**5 - 768*s**2*s2*t*u**6 - 128*s**2*s2*u**7 + 10240*s*s2**8*u - 36864*s*s2**7*t*u - 36864*s*s2**7*u**2 + 57344*s*s2**6*t**2*u + 114688*s*s2**6*t*u**2 + 57344*s*s2**6*u**3 - 50176*s*s2**5*t**3*u - 150528*s*s2**5*t**2*u**2 - 150528*s*s2**5*t*u**3 - 50176*s*s2**5*u**4 + 26880*s*s2**4*t**4*u + 107520*s*s2**4*t**3*u**2 + 161280*s*s2**4*t**2*u**3 + 107520*s*s2**4*t*u**4 + 26880*s*s2**4*u**5 - 8960*s*s2**3*t**5*u - 44800*s*s2**3*t**4*u**2 - 89600*s*s2**3*t**3*u**3 - 89600*s*s2**3*t**2*u**4 - 44800*s*s2**3*t*u**5 - 8960*s*s2**3*u**6 + 1792*s*s2**2*t**6*u + 10752*s*s2**2*t**5*u**2 + 26880*s*s2**2*t**4*u**3 + 35840*s*s2**2*t**3*u**4 + 26880*s*s2**2*t**2*u**5 + 10752*s*s2**2*t*u**6 + 1792*s*s2**2*u**7 - 192*s*s2*t**7*u - 1344*s*s2*t**6*u**2 - 4032*s*s2*t**5*u**3 - 6720*s*s2*t**4*u**4 - 6720*s*s2*t**3*u**5 - 4032*s*s2*t**2*u**6 - 1344*s*s2*t*u**7 - 192*s*s2*u**8 + 8*s*t**8*u + 64*s*t**7*u**2 + 224*s*t**6*u**3 + 448*s*t**5*u**4 + 560*s*t**4*u**5 + 448*s*t**3*u**6 + 224*s*t**2*u**7 + 64*s*t*u**8 + 8*s*u**9 - 2048*s2**9*u + 9216*s2**8*t*u + 9216*s2**8*u**2 - 18432*s2**7*t**2*u - 36864*s2**7*t*u**2 - 18432*s2**7*u**3 + 21504*s2**6*t**3*u + 64512*s2**6*t**2*u**2 + 64512*s2**6*t*u**3 + 21504*s2**6*u**4 - 16128*s2**5*t**4*u - 64512*s2**5*t**3*u**2 - 96768*s2**5*t**2*u**3 - 64512*s2**5*t*u**4 - 16128*s2**5*u**5 + 8064*s2**4*t**5*u + 40320*s2**4*t**4*u**2 + 80640*s2**4*t**3*u**3 + 80640*s2**4*t**2*u**4 + 40320*s2**4*t*u**5 + 8064*s2**4*u**6 - 2688*s2**3*t**6*u - 16128*s2**3*t**5*u**2 - 40320*s2**3*t**4*u**3 - 53760*s2**3*t**3*u**4 - 40320*s2**3*t**2*u**5 - 16128*s2**3*t*u**6 - 2688*s2**3*u**7 + 576*s2**2*t**7*u + 4032*s2**2*t**6*u**2 + 12096*s2**2*t**5*u**3 + 20160*s2**2*t**4*u**4 + 20160*s2**2*t**3*u**5 + 12096*s2**2*t**2*u**6 + 4032*s2**2*t*u**7 + 576*s2**2*u**8 - 72*s2*t**8*u - 576*s2*t**7*u**2 - 2016*s2*t**6*u**3 - 4032*s2*t**5*u**4 - 5040*s2*t**4*u**5 - 4032*s2*t**3*u**6 - 2016*s2*t**2*u**7 - 576*s2*t*u**8 - 72*s2*u**9 + 4*t**9*u + 36*t**8*u**2 + 144*t**7*u**3 + 336*t**6*u**4 + 504*t**5*u**5 + 504*t**4*u**6 + 336*t**3*u**7 + 144*t**2*u**8 + 36*t*u**9 + 4*u**10) + flt*(s**2 - s*s2 + s*t + 2*s2**2 - 3*s2*t - s2*u + t**2 + t*u)/(8*s**2 - 16*s*s2 + 12*s*t + 4*s*u + 8*s2**2 - 12*s2*t - 4*s2*u + 4*t**2 + 4*t*u) + flu*(2*s**2*s2 - s**2*u + s*s2*t - s*t*u - 2*s2**3 + s2**2*t + 5*s2**2*u - 2*s2*t*u - 4*s2*u**2 + t*u**2 + u**3)/(8*s**2*u - 16*s*s2*u + 4*s*t*u + 12*s*u**2 + 8*s2**2*u - 4*s2*t*u - 12*s2*u**2 + 4*t*u**2 + 4*u**3) + fst*(-2*s**3 - s**2*t - 2*s**2*u + 2*s*s2**2 - s*s2*t - 2*s*s2*u + s*t*u)/(8*s**2*u - 16*s*s2*u + 4*s*t*u + 12*s*u**2 + 8*s2**2*u - 4*s2*t*u - 12*s2*u**2 + 4*t*u**2 + 4*u**3) + fsu*(-s**2 - s*s2 + s*u)/(8*s**2 - 16*s*s2 + 12*s*t + 4*s*u + 8*s2**2 - 12*s2*t - 4*s2*u + 4*t**2 + 4*t*u) + ftu*(s**2*s2 + s*s2*t - s*t*u - s2**3 + s2**2*t + 2*s2**2*u - 2*s2*t*u - s2*u**2 + t*u**2)/(2*s**2*u - 4*s*s2*u + 2*s*t*u + 2*s*u**2 + 2*s2**2*u - 2*s2*t*u - 2*s2*u**2 + 2*t*u**2) + (-16*s**3*s2**3 + 32*s**2*s2**4 - 28*s**2*s2**3*t - 42*s**2*s2**3*u + 4*s**2*s2**2*t**2 + 26*s**2*s2**2*t*u + 8*s**2*s2**2*u**2 - 16*s*s2**5 + 28*s*s2**4*t + 46*s*s2**4*u - 16*s*s2**3*t**2 - 68*s*s2**3*t*u - 42*s*s2**3*u**2 + 3*s*s2**2*t**3 + 29*s*s2**2*t**2*u + 49*s*s2**2*t*u**2 + 13*s*s2**2*u**3 - 3*s*s2*t**3*u - 13*s*s2*t**2*u**2 - 9*s*s2*t*u**3 - s*s2*u**4 - 4*s2**5*u + 8*s2**4*t*u + 12*s2**4*u**2 - 5*s2**3*t**2*u - 22*s2**3*t*u**2 - 13*s2**3*u**3 + s2**2*t**3*u + 12*s2**2*t**2*u**2 + 21*s2**2*t*u**3 + 6*s2**2*u**4 - 2*s2*t**3*u**2 - 9*s2*t**2*u**3 - 8*s2*t*u**4 - s2*u**5 + t**3*u**3 + 2*t**2*u**4 + t*u**5)/(32*s**2*s2**3*u - 32*s**2*s2**2*t*u - 64*s*s2**4*u + 128*s*s2**3*t*u + 64*s*s2**3*u**2 - 80*s*s2**2*t**2*u - 96*s*s2**2*t*u**2 - 16*s*s2**2*u**3 + 16*s*s2*t**3*u + 32*s*s2*t**2*u**2 + 16*s*s2*t*u**3 + 32*s2**5*u - 96*s2**4*t*u - 64*s2**4*u**2 + 112*s2**3*t**2*u + 160*s2**3*t*u**2 + 48*s2**3*u**3 - 64*s2**2*t**3*u - 144*s2**2*t**2*u**2 - 96*s2**2*t*u**3 - 16*s2**2*u**4 + 18*s2*t**4*u + 56*s2*t**3*u**2 + 60*s2*t**2*u**3 + 24*s2*t*u**4 + 2*s2*u**5 - 2*t**5*u - 8*t**4*u**2 - 12*t**3*u**3 - 8*t**2*u**4 - 2*t*u**5))/(2*Nc**2)

[C^{L2,\mathrm{reg}}_{q\bar q,12,LL}]
(9*Nc**2/8 - 9/8)*(fla*(-32*lam*s**4*s2**3 - 72*lam*s**4*s2**2*t + 48*lam*s**4*s2**2*u + 32*lam*s**3*s2**4 + 112*lam*s**3*s2**3*t - 192*lam*s**3*s2**3*u - 112*lam*s**3*s2**2*t**2 + 16*lam*s**3*s2**2*t*u + 128*lam*s**3*s2**2*u**2 + 36*lam*s**3*s2*t**3 + 44*lam*s**3*s2*t**2*u - 20*lam*s**3*s2*t*u**2 - 20*lam*s**3*s2*u**3 + 96*lam*s**2*s2**5 - 328*lam*s**2*s2**4*t + 48*lam*s**2*s2**4*u + 288*lam*s**2*s2**3*t**2 + 80*lam*s**2*s2**3*t*u - 208*lam*s**2*s2**3*u**2 - 116*lam*s**2*s2**2*t**3 - 76*lam*s**2*s2**2*t**2*u + 180*lam*s**2*s2**2*t*u**2 + 132*lam*s**2*s2**2*u**3 + 34*lam*s**2*s2*t**4 + 40*lam*s**2*s2*t**3*u - 44*lam*s**2*s2*t**2*u**2 - 80*lam*s**2*s2*t*u**3 - 30*lam*s**2*s2*u**4 - 6*lam*s**2*t**5 - 14*lam*s**2*t**4*u - 8*lam*s**2*t**3*u**2 + 4*lam*s**2*t**2*u**3 + 6*lam*s**2*t*u**4 + 2*lam*s**2*u**5 - 160*lam*s*s2**6 + 608*lam*s*s2**5*t + 288*lam*s*s2**5*u - 800*lam*s*s2**4*t**2 - 960*lam*s*s2**4*t*u - 160*lam*s*s2**4*u**2 + 488*lam*s*s2**3*t**3 + 960*lam*s*s2**3*t**2*u + 472*lam*s*s2**3*t*u**2 - 146*lam*s*s2**2*t**4 - 368*lam*s*s2**2*t**3*u - 284*lam*s*s2**2*t**2*u**2 - 32*lam*s*s2**2*t*u**3 + 30*lam*s*s2**2*u**4 + 20*lam*s*s2*t**5 + 42*lam*s*s2*t**4*u + 12*lam*s*s2*t**3*u**2 - 32*lam*s*s2*t**2*u**3 - 32*lam*s*s2*t*u**4 - 10*lam*s*s2*u**5 - lam*s*t**6 + 2*lam*s*t**5*u + 15*lam*s*t**4*u**2 + 24*lam*s*t**3*u**3 + 17*lam*s*t**2*u**4 + 6*lam*s*t*u**5 + lam*s*u**6 + 64*lam*s2**7 - 320*lam*s2**6*t - 192*lam*s2**6*u + 624*lam*s2**5*t**2 + 864*lam*s2**5*t*u + 240*lam*s2**5*u**2 - 640*lam*s2**4*t**3 - 1440*lam*s2**4*t**2*u - 960*lam*s2**4*t*u**2 - 160*lam*s2**4*u**3 + 380*lam*s2**3*t**4 + 1200*lam*s2**3*t**3*u + 1320*lam*s2**3*t**2*u**2 + 560*lam*s2**3*t*u**3 + 60*lam*s2**3*u**4 - 132*lam*s2**2*t**5 - 540*lam*s2**2*t**4*u - 840*lam*s2**2*t**3*u**2 - 600*lam*s2**2*t**2*u**3 - 180*lam*s2**2*t*u**4 - 12*lam*s2**2*u**5 + 25*lam*s2*t**6 + 126*lam*s2*t**5*u + 255*lam*s2*t**4*u**2 + 260*lam*s2*t**3*u**3 + 135*lam*s2*t**2*u**4 + 30*lam*s2*t*u**5 + lam*s2*u**6 - 2*lam*t**7 - 12*lam*t**6*u - 30*lam*t**5*u**2 - 40*lam*t**4*u**3 - 30*lam*t**3*u**4 - 12*lam*t**2*u**5 - 2*lam*t*u**6)/(512*s**4*s2**3*t - 2048*s**3*s2**4*t + 1792*s**3*s2**3*t**2 + 1792*s**3*s2**3*t*u - 384*s**3*s2**2*t**3 - 768*s**3*s2**2*t**2*u - 384*s**3*s2**2*t*u**2 + 3072*s**2*s2**5*t - 5376*s**2*s2**4*t**2 - 5376*s**2*s2**4*t*u + 3456*s**2*s2**3*t**3 + 6912*s**2*s2**3*t**2*u + 3456*s**2*s2**3*t*u**2 - 960*s**2*s2**2*t**4 - 2880*s**2*s2**2*t**3*u - 2880*s**2*s2**2*t**2*u**2 - 960*s**2*s2**2*t*u**3 + 96*s**2*s2*t**5 + 384*s**2*s2*t**4*u + 576*s**2*s2*t**3*u**2 + 384*s**2*s2*t**2*u**3 + 96*s**2*s2*t*u**4 - 2048*s*s2**6*t + 5376*s*s2**5*t**2 + 5376*s*s2**5*t*u - 5760*s*s2**4*t**3 - 11520*s*s2**4*t**2*u - 5760*s*s2**4*t*u**2 + 3200*s*s2**3*t**4 + 9600*s*s2**3*t**3*u + 9600*s*s2**3*t**2*u**2 + 3200*s*s2**3*t*u**3 - 960*s*s2**2*t**5 - 3840*s*s2**2*t**4*u - 5760*s*s2**2*t**3*u**2 - 3840*s*s2**2*t**2*u**3 - 960*s*s2**2*t*u**4 + 144*s*s2*t**6 + 720*s*s2*t**5*u + 1440*s*s2*t**4*u**2 + 1440*s*s2*t**3*u**3 + 720*s*s2*t**2*u**4 + 144*s*s2*t*u**5 - 8*s*t**7 - 48*s*t**6*u - 120*s*t**5*u**2 - 160*s*t**4*u**3 - 120*s*t**3*u**4 - 48*s*t**2*u**5 - 8*s*t*u**6 + 512*s2**7*t - 1792*s2**6*t**2 - 1792*s2**6*t*u + 2688*s2**5*t**3 + 5376*s2**5*t**2*u + 2688*s2**5*t*u**2 - 2240*s2**4*t**4 - 6720*s2**4*t**3*u - 6720*s2**4*t**2*u**2 - 2240*s2**4*t*u**3 + 1120*s2**3*t**5 + 4480*s2**3*t**4*u + 6720*s2**3*t**3*u**2 + 4480*s2**3*t**2*u**3 + 1120*s2**3*t*u**4 - 336*s2**2*t**6 - 1680*s2**2*t**5*u - 3360*s2**2*t**4*u**2 - 3360*s2**2*t**3*u**3 - 1680*s2**2*t**2*u**4 - 336*s2**2*t*u**5 + 56*s2*t**7 + 336*s2*t**6*u + 840*s2*t**5*u**2 + 1120*s2*t**4*u**3 + 840*s2*t**3*u**4 + 336*s2*t**2*u**5 + 56*s2*t*u**6 - 4*t**8 - 28*t**7*u - 84*t**6*u**2 - 140*t**5*u**3 - 140*t**4*u**4 - 84*t**3*u**5 - 28*t**2*u**6 - 4*t*u**7) + flt*(2*s**2*s2 - s**2*t + s*s2*u - s*t*u - 2*s2**3 + 5*s2**2*t + s2**2*u - 4*s2*t**2 - 2*s2*t*u + t**3 + t**2*u)/(8*s**2*t - 16*s*s2*t + 12*s*t**2 + 4*s*t*u + 8*s2**2*t - 12*s2*t**2 - 4*s2*t*u + 4*t**3 + 4*t**2*u) + flu*(s**2 - s*s2 + s*u + 2*s2**2 - s2*t - 3*s2*u + t*u + u**2)/(8*s**2 - 16*s*s2 + 4*s*t + 12*s*u + 8*s2**2 - 4*s2*t - 12*s2*u + 4*t*u + 4*u**2) + fst*(-s**2 - s*s2 + s*t)/(8*s**2 - 16*s*s2 + 4*s*t + 12*s*u + 8*s2**2 - 4*s2*t - 12*s2*u + 4*t*u + 4*u**2) + fsu*(-2*s**3 - 2*s**2*t - s**2*u + 2*s*s2**2 - 2*s*s2*t - s*s2*u + s*t*u)/(8*s**2*t - 16*s*s2*t + 12*s*t**2 + 4*s*t*u + 8*s2**2*t - 12*s2*t**2 - 4*s2*t*u + 4*t**3 + 4*t**2*u) + ftu*(s**2*s2 + s*s2*u - s*t*u - s2**3 + 2*s2**2*t + s2**2*u - s2*t**2 - 2*s2*t*u + t**2*u)/(2*s**2*t - 4*s*s2*t + 2*s*t**2 + 2*s*t*u + 2*s2**2*t - 2*s2*t**2 - 2*s2*t*u + 2*t**2*u) + (-16*s**3*s2**3 + 32*s**2*s2**4 - 42*s**2*s2**3*t - 28*s**2*s2**3*u + 8*s**2*s2**2*t**2 + 26*s**2*s2**2*t*u + 4*s**2*s2**2*u**2 - 16*s*s2**5 + 46*s*s2**4*t + 28*s*s2**4*u - 42*s*s2**3*t**2 - 68*s*s2**3*t*u - 16*s*s2**3*u**2 + 13*s*s2**2*t**3 + 49*s*s2**2*t**2*u + 29*s*s2**2*t*u**2 + 3*s*s2**2*u**3 - s*s2*t**4 - 9*s*s2*t**3*u - 13*s*s2*t**2*u**2 - 3*s*s2*t*u**3 - 4*s2**5*t + 12*s2**4*t**2 + 8*s2**4*t*u - 13*s2**3*t**3 - 22*s2**3*t**2*u - 5*s2**3*t*u**2 + 6*s2**2*t**4 + 21*s2**2*t**3*u + 12*s2**2*t**2*u**2 + s2**2*t*u**3 - s2*t**5 - 8*s2*t**4*u - 9*s2*t**3*u**2 - 2*s2*t**2*u**3 + t**5*u + 2*t**4*u**2 + t**3*u**3)/(32*s**2*s2**3*t - 32*s**2*s2**2*t*u - 64*s*s2**4*t + 64*s*s2**3*t**2 + 128*s*s2**3*t*u - 16*s*s2**2*t**3 - 96*s*s2**2*t**2*u - 80*s*s2**2*t*u**2 + 16*s*s2*t**3*u + 32*s*s2*t**2*u**2 + 16*s*s2*t*u**3 + 32*s2**5*t - 64*s2**4*t**2 - 96*s2**4*t*u + 48*s2**3*t**3 + 160*s2**3*t**2*u + 112*s2**3*t*u**2 - 16*s2**2*t**4 - 96*s2**2*t**3*u - 144*s2**2*t**2*u**2 - 64*s2**2*t*u**3 + 2*s2*t**5 + 24*s2*t**4*u + 60*s2*t**3*u**2 + 56*s2*t**2*u**3 + 18*s2*t*u**4 - 2*t**5*u - 8*t**4*u**2 - 12*t**3*u**3 - 8*t**2*u**4 - 2*t*u**5))/(2*Nc**2) + (9*Nc**2/8 - 9/8)*(fla*(-32*lam*s**4*s2**3 + 56*lam*s**4*s2**2*t + 48*lam*s**4*s2**2*u + 32*lam*s**3*s2**4 - 144*lam*s**3*s2**3*t - 192*lam*s**3*s2**3*u + 144*lam*s**3*s2**2*t**2 + 272*lam*s**3*s2**2*t*u + 128*lam*s**3*s2**2*u**2 - 28*lam*s**3*s2*t**3 - 84*lam*s**3*s2*t**2*u - 84*lam*s**3*s2*t*u**2 - 20*lam*s**3*s2*u**3 + 96*lam*s**2*s2**5 - 200*lam*s**2*s2**4*t + 48*lam*s**2*s2**4*u + 32*lam*s**2*s2**3*t**2 - 176*lam*s**2*s2**3*t*u - 208*lam*s**2*s2**3*u**2 + 76*lam*s**2*s2**2*t**3 + 308*lam*s**2*s2**2*t**2*u + 372*lam*s**2*s2**2*t*u**2 + 132*lam*s**2*s2**2*u**3 - 30*lam*s**2*s2*t**4 - 152*lam*s**2*s2*t**3*u - 236*lam*s**2*s2*t**2*u**2 - 144*lam*s**2*s2*t*u**3 - 30*lam*s**2*s2*u**4 + 2*lam*s**2*t**5 + 18*lam*s**2*t**4*u + 40*lam*s**2*t**3*u**2 + 36*lam*s**2*t**2*u**3 + 14*lam*s**2*t*u**4 + 2*lam*s**2*u**5 - 160*lam*s*s2**6 + 608*lam*s*s2**5*t + 288*lam*s*s2**5*u - 800*lam*s*s2**4*t**2 - 960*lam*s*s2**4*t*u - 160*lam*s*s2**4*u**2 + 488*lam*s*s2**3*t**3 + 960*lam*s*s2**3*t**2*u + 472*lam*s*s2**3*t*u**2 - 146*lam*s*s2**2*t**4 - 368*lam*s*s2**2*t**3*u - 284*lam*s*s2**2*t**2*u**2 - 32*lam*s*s2**2*t*u**3 + 30*lam*s*s2**2*u**4 + 20*lam*s*s2*t**5 + 42*lam*s*s2*t**4*u + 12*lam*s*s2*t**3*u**2 - 32*lam*s*s2*t**2*u**3 - 32*lam*s*s2*t*u**4 - 10*lam*s*s2*u**5 - lam*s*t**6 + 2*lam*s*t**5*u + 15*lam*s*t**4*u**2 + 24*lam*s*t**3*u**3 + 17*lam*s*t**2*u**4 + 6*lam*s*t*u**5 + lam*s*u**6 + 64*lam*s2**7 - 320*lam*s2**6*t - 192*lam*s2**6*u + 624*lam*s2**5*t**2 + 864*lam*s2**5*t*u + 240*lam*s2**5*u**2 - 640*lam*s2**4*t**3 - 1440*lam*s2**4*t**2*u - 960*lam*s2**4*t*u**2 - 160*lam*s2**4*u**3 + 380*lam*s2**3*t**4 + 1200*lam*s2**3*t**3*u + 1320*lam*s2**3*t**2*u**2 + 560*lam*s2**3*t*u**3 + 60*lam*s2**3*u**4 - 132*lam*s2**2*t**5 - 540*lam*s2**2*t**4*u - 840*lam*s2**2*t**3*u**2 - 600*lam*s2**2*t**2*u**3 - 180*lam*s2**2*t*u**4 - 12*lam*s2**2*u**5 + 25*lam*s2*t**6 + 126*lam*s2*t**5*u + 255*lam*s2*t**4*u**2 + 260*lam*s2*t**3*u**3 + 135*lam*s2*t**2*u**4 + 30*lam*s2*t*u**5 + lam*s2*u**6 - 2*lam*t**7 - 12*lam*t**6*u - 30*lam*t**5*u**2 - 40*lam*t**4*u**3 - 30*lam*t**3*u**4 - 12*lam*t**2*u**5 - 2*lam*t*u**6)/(512*s**4*s2**3*t - 2048*s**3*s2**4*t + 1792*s**3*s2**3*t**2 + 1792*s**3*s2**3*t*u - 384*s**3*s2**2*t**3 - 768*s**3*s2**2*t**2*u - 384*s**3*s2**2*t*u**2 + 3072*s**2*s2**5*t - 5376*s**2*s2**4*t**2 - 5376*s**2*s2**4*t*u + 3456*s**2*s2**3*t**3 + 6912*s**2*s2**3*t**2*u + 3456*s**2*s2**3*t*u**2 - 960*s**2*s2**2*t**4 - 2880*s**2*s2**2*t**3*u - 2880*s**2*s2**2*t**2*u**2 - 960*s**2*s2**2*t*u**3 + 96*s**2*s2*t**5 + 384*s**2*s2*t**4*u + 576*s**2*s2*t**3*u**2 + 384*s**2*s2*t**2*u**3 + 96*s**2*s2*t*u**4 - 2048*s*s2**6*t + 5376*s*s2**5*t**2 + 5376*s*s2**5*t*u - 5760*s*s2**4*t**3 - 11520*s*s2**4*t**2*u - 5760*s*s2**4*t*u**2 + 3200*s*s2**3*t**4 + 9600*s*s2**3*t**3*u + 9600*s*s2**3*t**2*u**2 + 3200*s*s2**3*t*u**3 - 960*s*s2**2*t**5 - 3840*s*s2**2*t**4*u - 5760*s*s2**2*t**3*u**2 - 3840*s*s2**2*t**2*u**3 - 960*s*s2**2*t*u**4 + 144*s*s2*t**6 + 720*s*s2*t**5*u + 1440*s*s2*t**4*u**2 + 1440*s*s2*t**3*u**3 + 720*s*s2*t**2*u**4 + 144*s*s2*t*u**5 - 8*s*t**7 - 48*s*t**6*u - 120*s*t**5*u**2 - 160*s*t**4*u**3 - 120*s*t**3*u**4 - 48*s*t**2*u**5 - 8*s*t*u**6 + 512*s2**7*t - 1792*s2**6*t**2 - 1792*s2**6*t*u + 2688*s2**5*t**3 + 5376*s2**5*t**2*u + 2688*s2**5*t*u**2 - 2240*s2**4*t**4 - 6720*s2**4*t**3*u - 6720*s2**4*t**2*u**2 - 2240*s2**4*t*u**3 + 1120*s2**3*t**5 + 4480*s2**3*t**4*u + 6720*s2**3*t**3*u**2 + 4480*s2**3*t**2*u**3 + 1120*s2**3*t*u**4 - 336*s2**2*t**6 - 1680*s2**2*t**5*u - 3360*s2**2*t**4*u**2 - 3360*s2**2*t**3*u**3 - 1680*s2**2*t**2*u**4 - 336*s2**2*t*u**5 + 56*s2*t**7 + 336*s2*t**6*u + 840*s2*t**5*u**2 + 1120*s2*t**4*u**3 + 840*s2*t**3*u**4 + 336*s2*t**2*u**5 + 56*s2*t*u**6 - 4*t**8 - 28*t**7*u - 84*t**6*u**2 - 140*t**5*u**3 - 140*t**4*u**4 - 84*t**3*u**5 - 28*t**2*u**6 - 4*t*u**7) + flt*(-2*s*s2 + s*t + 2*s2**2 - 3*s2*t - s2*u + t**2 + t*u)/(8*s*t - 8*s2*t + 4*t**2 + 4*t*u) + flu*(-s**2 - s*s2 + s*u + 2*s2**2 - s2*t - 3*s2*u + t*u + u**2)/(8*s**2 - 16*s*s2 + 4*s*t + 12*s*u + 8*s2**2 - 4*s2*t - 12*s2*u + 4*t*u + 4*u**2) + fst*(s**2 - s*s2 + s*t)/(8*s**2 - 16*s*s2 + 4*s*t + 12*s*u + 8*s2**2 - 4*s2*t - 12*s2*u + 4*t*u + 4*u**2) + fsu*(-2*s**2 + 2*s*s2 - 2*s*t - s*u)/(8*s*t - 8*s2*t + 4*t**2 + 4*t*u) + ftu*(-s*s2 + s2**2 - s2*t - s2*u + t*u)/(2*s*t - 2*s2*t + 2*t*u) + (-16*s**3*s2**3 + 32*s**2*s2**4 - 42*s**2*s2**3*t - 28*s**2*s2**3*u + 8*s**2*s2**2*t**2 + 26*s**2*s2**2*t*u + 4*s**2*s2**2*u**2 - 16*s*s2**5 + 46*s*s2**4*t + 28*s*s2**4*u - 42*s*s2**3*t**2 - 68*s*s2**3*t*u - 16*s*s2**3*u**2 + 13*s*s2**2*t**3 + 49*s*s2**2*t**2*u + 29*s*s2**2*t*u**2 + 3*s*s2**2*u**3 - s*s2*t**4 - 9*s*s2*t**3*u - 13*s*s2*t**2*u**2 - 3*s*s2*t*u**3 - 4*s2**5*t + 12*s2**4*t**2 + 8*s2**4*t*u - 13*s2**3*t**3 - 22*s2**3*t**2*u - 5*s2**3*t*u**2 + 6*s2**2*t**4 + 21*s2**2*t**3*u + 12*s2**2*t**2*u**2 + s2**2*t*u**3 - s2*t**5 - 8*s2*t**4*u - 9*s2*t**3*u**2 - 2*s2*t**2*u**3 + t**5*u + 2*t**4*u**2 + t**3*u**3)/(32*s**2*s2**3*t - 32*s**2*s2**2*t*u - 64*s*s2**4*t + 64*s*s2**3*t**2 + 128*s*s2**3*t*u - 16*s*s2**2*t**3 - 96*s*s2**2*t**2*u - 80*s*s2**2*t*u**2 + 16*s*s2*t**3*u + 32*s*s2*t**2*u**2 + 16*s*s2*t*u**3 + 32*s2**5*t - 64*s2**4*t**2 - 96*s2**4*t*u + 48*s2**3*t**3 + 160*s2**3*t**2*u + 112*s2**3*t*u**2 - 16*s2**2*t**4 - 96*s2**2*t**3*u - 144*s2**2*t**2*u**2 - 64*s2**2*t*u**3 + 2*s2*t**5 + 24*s2*t**4*u + 60*s2*t**3*u**2 + 56*s2*t**2*u**3 + 18*s2*t*u**4 - 2*t**5*u - 8*t**4*u**2 - 12*t**3*u**3 - 8*t**2*u**4 - 2*t*u**5))/(2*Nc**2)

[C^{L2,\mathrm{reg}}_{q\bar q,12,LR}]
(9*Nc**2/8 - 9/8)*(fla*(-32*lam*s**4*s2**3 - 72*lam*s**4*s2**2*t + 48*lam*s**4*s2**2*u + 32*lam*s**3*s2**4 + 112*lam*s**3*s2**3*t - 192*lam*s**3*s2**3*u - 112*lam*s**3*s2**2*t**2 + 16*lam*s**3*s2**2*t*u + 128*lam*s**3*s2**2*u**2 + 36*lam*s**3*s2*t**3 + 44*lam*s**3*s2*t**2*u - 20*lam*s**3*s2*t*u**2 - 20*lam*s**3*s2*u**3 + 96*lam*s**2*s2**5 - 328*lam*s**2*s2**4*t + 48*lam*s**2*s2**4*u + 288*lam*s**2*s2**3*t**2 + 80*lam*s**2*s2**3*t*u - 208*lam*s**2*s2**3*u**2 - 116*lam*s**2*s2**2*t**3 - 76*lam*s**2*s2**2*t**2*u + 180*lam*s**2*s2**2*t*u**2 + 132*lam*s**2*s2**2*u**3 + 34*lam*s**2*s2*t**4 + 40*lam*s**2*s2*t**3*u - 44*lam*s**2*s2*t**2*u**2 - 80*lam*s**2*s2*t*u**3 - 30*lam*s**2*s2*u**4 - 6*lam*s**2*t**5 - 14*lam*s**2*t**4*u - 8*lam*s**2*t**3*u**2 + 4*lam*s**2*t**2*u**3 + 6*lam*s**2*t*u**4 + 2*lam*s**2*u**5 - 160*lam*s*s2**6 + 608*lam*s*s2**5*t + 288*lam*s*s2**5*u - 800*lam*s*s2**4*t**2 - 960*lam*s*s2**4*t*u - 160*lam*s*s2**4*u**2 + 488*lam*s*s2**3*t**3 + 960*lam*s*s2**3*t**2*u + 472*lam*s*s2**3*t*u**2 - 146*lam*s*s2**2*t**4 - 368*lam*s*s2**2*t**3*u - 284*lam*s*s2**2*t**2*u**2 - 32*lam*s*s2**2*t*u**3 + 30*lam*s*s2**2*u**4 + 20*lam*s*s2*t**5 + 42*lam*s*s2*t**4*u + 12*lam*s*s2*t**3*u**2 - 32*lam*s*s2*t**2*u**3 - 32*lam*s*s2*t*u**4 - 10*lam*s*s2*u**5 - lam*s*t**6 + 2*lam*s*t**5*u + 15*lam*s*t**4*u**2 + 24*lam*s*t**3*u**3 + 17*lam*s*t**2*u**4 + 6*lam*s*t*u**5 + lam*s*u**6 + 64*lam*s2**7 - 320*lam*s2**6*t - 192*lam*s2**6*u + 624*lam*s2**5*t**2 + 864*lam*s2**5*t*u + 240*lam*s2**5*u**2 - 640*lam*s2**4*t**3 - 1440*lam*s2**4*t**2*u - 960*lam*s2**4*t*u**2 - 160*lam*s2**4*u**3 + 380*lam*s2**3*t**4 + 1200*lam*s2**3*t**3*u + 1320*lam*s2**3*t**2*u**2 + 560*lam*s2**3*t*u**3 + 60*lam*s2**3*u**4 - 132*lam*s2**2*t**5 - 540*lam*s2**2*t**4*u - 840*lam*s2**2*t**3*u**2 - 600*lam*s2**2*t**2*u**3 - 180*lam*s2**2*t*u**4 - 12*lam*s2**2*u**5 + 25*lam*s2*t**6 + 126*lam*s2*t**5*u + 255*lam*s2*t**4*u**2 + 260*lam*s2*t**3*u**3 + 135*lam*s2*t**2*u**4 + 30*lam*s2*t*u**5 + lam*s2*u**6 - 2*lam*t**7 - 12*lam*t**6*u - 30*lam*t**5*u**2 - 40*lam*t**4*u**3 - 30*lam*t**3*u**4 - 12*lam*t**2*u**5 - 2*lam*t*u**6)/(512*s**4*s2**3*t - 2048*s**3*s2**4*t + 1792*s**3*s2**3*t**2 + 1792*s**3*s2**3*t*u - 384*s**3*s2**2*t**3 - 768*s**3*s2**2*t**2*u - 384*s**3*s2**2*t*u**2 + 3072*s**2*s2**5*t - 5376*s**2*s2**4*t**2 - 5376*s**2*s2**4*t*u + 3456*s**2*s2**3*t**3 + 6912*s**2*s2**3*t**2*u + 3456*s**2*s2**3*t*u**2 - 960*s**2*s2**2*t**4 - 2880*s**2*s2**2*t**3*u - 2880*s**2*s2**2*t**2*u**2 - 960*s**2*s2**2*t*u**3 + 96*s**2*s2*t**5 + 384*s**2*s2*t**4*u + 576*s**2*s2*t**3*u**2 + 384*s**2*s2*t**2*u**3 + 96*s**2*s2*t*u**4 - 2048*s*s2**6*t + 5376*s*s2**5*t**2 + 5376*s*s2**5*t*u - 5760*s*s2**4*t**3 - 11520*s*s2**4*t**2*u - 5760*s*s2**4*t*u**2 + 3200*s*s2**3*t**4 + 9600*s*s2**3*t**3*u + 9600*s*s2**3*t**2*u**2 + 3200*s*s2**3*t*u**3 - 960*s*s2**2*t**5 - 3840*s*s2**2*t**4*u - 5760*s*s2**2*t**3*u**2 - 3840*s*s2**2*t**2*u**3 - 960*s*s2**2*t*u**4 + 144*s*s2*t**6 + 720*s*s2*t**5*u + 1440*s*s2*t**4*u**2 + 1440*s*s2*t**3*u**3 + 720*s*s2*t**2*u**4 + 144*s*s2*t*u**5 - 8*s*t**7 - 48*s*t**6*u - 120*s*t**5*u**2 - 160*s*t**4*u**3 - 120*s*t**3*u**4 - 48*s*t**2*u**5 - 8*s*t*u**6 + 512*s2**7*t - 1792*s2**6*t**2 - 1792*s2**6*t*u + 2688*s2**5*t**3 + 5376*s2**5*t**2*u + 2688*s2**5*t*u**2 - 2240*s2**4*t**4 - 6720*s2**4*t**3*u - 6720*s2**4*t**2*u**2 - 2240*s2**4*t*u**3 + 1120*s2**3*t**5 + 4480*s2**3*t**4*u + 6720*s2**3*t**3*u**2 + 4480*s2**3*t**2*u**3 + 1120*s2**3*t*u**4 - 336*s2**2*t**6 - 1680*s2**2*t**5*u - 3360*s2**2*t**4*u**2 - 3360*s2**2*t**3*u**3 - 1680*s2**2*t**2*u**4 - 336*s2**2*t*u**5 + 56*s2*t**7 + 336*s2*t**6*u + 840*s2*t**5*u**2 + 1120*s2*t**4*u**3 + 840*s2*t**3*u**4 + 336*s2*t**2*u**5 + 56*s2*t*u**6 - 4*t**8 - 28*t**7*u - 84*t**6*u**2 - 140*t**5*u**3 - 140*t**4*u**4 - 84*t**3*u**5 - 28*t**2*u**6 - 4*t*u**7) + flt*(2*s**2*s2 - s**2*t + s*s2*u - s*t*u - 2*s2**3 + 5*s2**2*t + s2**2*u - 4*s2*t**2 - 2*s2*t*u + t**3 + t**2*u)/(8*s**2*t - 16*s*s2*t + 12*s*t**2 + 4*s*t*u + 8*s2**2*t - 12*s2*t**2 - 4*s2*t*u + 4*t**3 + 4*t**2*u) + flu*(s**2 - s*s2 + s*u + 2*s2**2 - s2*t - 3*s2*u + t*u + u**2)/(8*s**2 - 16*s*s2 + 4*s*t + 12*s*u + 8*s2**2 - 4*s2*t - 12*s2*u + 4*t*u + 4*u**2) + fst*(-s**2 - s*s2 + s*t)/(8*s**2 - 16*s*s2 + 4*s*t + 12*s*u + 8*s2**2 - 4*s2*t - 12*s2*u + 4*t*u + 4*u**2) + fsu*(-2*s**3 - 2*s**2*t - s**2*u + 2*s*s2**2 - 2*s*s2*t - s*s2*u + s*t*u)/(8*s**2*t - 16*s*s2*t + 12*s*t**2 + 4*s*t*u + 8*s2**2*t - 12*s2*t**2 - 4*s2*t*u + 4*t**3 + 4*t**2*u) + ftu*(s**2*s2 + s*s2*u - s*t*u - s2**3 + 2*s2**2*t + s2**2*u - s2*t**2 - 2*s2*t*u + t**2*u)/(2*s**2*t - 4*s*s2*t + 2*s*t**2 + 2*s*t*u + 2*s2**2*t - 2*s2*t**2 - 2*s2*t*u + 2*t**2*u) + (-16*s**3*s2**3 + 32*s**2*s2**4 - 42*s**2*s2**3*t - 28*s**2*s2**3*u + 8*s**2*s2**2*t**2 + 26*s**2*s2**2*t*u + 4*s**2*s2**2*u**2 - 16*s*s2**5 + 46*s*s2**4*t + 28*s*s2**4*u - 42*s*s2**3*t**2 - 68*s*s2**3*t*u - 16*s*s2**3*u**2 + 13*s*s2**2*t**3 + 49*s*s2**2*t**2*u + 29*s*s2**2*t*u**2 + 3*s*s2**2*u**3 - s*s2*t**4 - 9*s*s2*t**3*u - 13*s*s2*t**2*u**2 - 3*s*s2*t*u**3 - 4*s2**5*t + 12*s2**4*t**2 + 8*s2**4*t*u - 13*s2**3*t**3 - 22*s2**3*t**2*u - 5*s2**3*t*u**2 + 6*s2**2*t**4 + 21*s2**2*t**3*u + 12*s2**2*t**2*u**2 + s2**2*t*u**3 - s2*t**5 - 8*s2*t**4*u - 9*s2*t**3*u**2 - 2*s2*t**2*u**3 + t**5*u + 2*t**4*u**2 + t**3*u**3)/(32*s**2*s2**3*t - 32*s**2*s2**2*t*u - 64*s*s2**4*t + 64*s*s2**3*t**2 + 128*s*s2**3*t*u - 16*s*s2**2*t**3 - 96*s*s2**2*t**2*u - 80*s*s2**2*t*u**2 + 16*s*s2*t**3*u + 32*s*s2*t**2*u**2 + 16*s*s2*t*u**3 + 32*s2**5*t - 64*s2**4*t**2 - 96*s2**4*t*u + 48*s2**3*t**3 + 160*s2**3*t**2*u + 112*s2**3*t*u**2 - 16*s2**2*t**4 - 96*s2**2*t**3*u - 144*s2**2*t**2*u**2 - 64*s2**2*t*u**3 + 2*s2*t**5 + 24*s2*t**4*u + 60*s2*t**3*u**2 + 56*s2*t**2*u**3 + 18*s2*t*u**4 - 2*t**5*u - 8*t**4*u**2 - 12*t**3*u**3 - 8*t**2*u**4 - 2*t*u**5))/(2*Nc**2) - (9*Nc**2/8 - 9/8)*(fla*(-32*lam*s**4*s2**3 + 56*lam*s**4*s2**2*t + 48*lam*s**4*s2**2*u + 32*lam*s**3*s2**4 - 144*lam*s**3*s2**3*t - 192*lam*s**3*s2**3*u + 144*lam*s**3*s2**2*t**2 + 272*lam*s**3*s2**2*t*u + 128*lam*s**3*s2**2*u**2 - 28*lam*s**3*s2*t**3 - 84*lam*s**3*s2*t**2*u - 84*lam*s**3*s2*t*u**2 - 20*lam*s**3*s2*u**3 + 96*lam*s**2*s2**5 - 200*lam*s**2*s2**4*t + 48*lam*s**2*s2**4*u + 32*lam*s**2*s2**3*t**2 - 176*lam*s**2*s2**3*t*u - 208*lam*s**2*s2**3*u**2 + 76*lam*s**2*s2**2*t**3 + 308*lam*s**2*s2**2*t**2*u + 372*lam*s**2*s2**2*t*u**2 + 132*lam*s**2*s2**2*u**3 - 30*lam*s**2*s2*t**4 - 152*lam*s**2*s2*t**3*u - 236*lam*s**2*s2*t**2*u**2 - 144*lam*s**2*s2*t*u**3 - 30*lam*s**2*s2*u**4 + 2*lam*s**2*t**5 + 18*lam*s**2*t**4*u + 40*lam*s**2*t**3*u**2 + 36*lam*s**2*t**2*u**3 + 14*lam*s**2*t*u**4 + 2*lam*s**2*u**5 - 160*lam*s*s2**6 + 608*lam*s*s2**5*t + 288*lam*s*s2**5*u - 800*lam*s*s2**4*t**2 - 960*lam*s*s2**4*t*u - 160*lam*s*s2**4*u**2 + 488*lam*s*s2**3*t**3 + 960*lam*s*s2**3*t**2*u + 472*lam*s*s2**3*t*u**2 - 146*lam*s*s2**2*t**4 - 368*lam*s*s2**2*t**3*u - 284*lam*s*s2**2*t**2*u**2 - 32*lam*s*s2**2*t*u**3 + 30*lam*s*s2**2*u**4 + 20*lam*s*s2*t**5 + 42*lam*s*s2*t**4*u + 12*lam*s*s2*t**3*u**2 - 32*lam*s*s2*t**2*u**3 - 32*lam*s*s2*t*u**4 - 10*lam*s*s2*u**5 - lam*s*t**6 + 2*lam*s*t**5*u + 15*lam*s*t**4*u**2 + 24*lam*s*t**3*u**3 + 17*lam*s*t**2*u**4 + 6*lam*s*t*u**5 + lam*s*u**6 + 64*lam*s2**7 - 320*lam*s2**6*t - 192*lam*s2**6*u + 624*lam*s2**5*t**2 + 864*lam*s2**5*t*u + 240*lam*s2**5*u**2 - 640*lam*s2**4*t**3 - 1440*lam*s2**4*t**2*u - 960*lam*s2**4*t*u**2 - 160*lam*s2**4*u**3 + 380*lam*s2**3*t**4 + 1200*lam*s2**3*t**3*u + 1320*lam*s2**3*t**2*u**2 + 560*lam*s2**3*t*u**3 + 60*lam*s2**3*u**4 - 132*lam*s2**2*t**5 - 540*lam*s2**2*t**4*u - 840*lam*s2**2*t**3*u**2 - 600*lam*s2**2*t**2*u**3 - 180*lam*s2**2*t*u**4 - 12*lam*s2**2*u**5 + 25*lam*s2*t**6 + 126*lam*s2*t**5*u + 255*lam*s2*t**4*u**2 + 260*lam*s2*t**3*u**3 + 135*lam*s2*t**2*u**4 + 30*lam*s2*t*u**5 + lam*s2*u**6 - 2*lam*t**7 - 12*lam*t**6*u - 30*lam*t**5*u**2 - 40*lam*t**4*u**3 - 30*lam*t**3*u**4 - 12*lam*t**2*u**5 - 2*lam*t*u**6)/(512*s**4*s2**3*t - 2048*s**3*s2**4*t + 1792*s**3*s2**3*t**2 + 1792*s**3*s2**3*t*u - 384*s**3*s2**2*t**3 - 768*s**3*s2**2*t**2*u - 384*s**3*s2**2*t*u**2 + 3072*s**2*s2**5*t - 5376*s**2*s2**4*t**2 - 5376*s**2*s2**4*t*u + 3456*s**2*s2**3*t**3 + 6912*s**2*s2**3*t**2*u + 3456*s**2*s2**3*t*u**2 - 960*s**2*s2**2*t**4 - 2880*s**2*s2**2*t**3*u - 2880*s**2*s2**2*t**2*u**2 - 960*s**2*s2**2*t*u**3 + 96*s**2*s2*t**5 + 384*s**2*s2*t**4*u + 576*s**2*s2*t**3*u**2 + 384*s**2*s2*t**2*u**3 + 96*s**2*s2*t*u**4 - 2048*s*s2**6*t + 5376*s*s2**5*t**2 + 5376*s*s2**5*t*u - 5760*s*s2**4*t**3 - 11520*s*s2**4*t**2*u - 5760*s*s2**4*t*u**2 + 3200*s*s2**3*t**4 + 9600*s*s2**3*t**3*u + 9600*s*s2**3*t**2*u**2 + 3200*s*s2**3*t*u**3 - 960*s*s2**2*t**5 - 3840*s*s2**2*t**4*u - 5760*s*s2**2*t**3*u**2 - 3840*s*s2**2*t**2*u**3 - 960*s*s2**2*t*u**4 + 144*s*s2*t**6 + 720*s*s2*t**5*u + 1440*s*s2*t**4*u**2 + 1440*s*s2*t**3*u**3 + 720*s*s2*t**2*u**4 + 144*s*s2*t*u**5 - 8*s*t**7 - 48*s*t**6*u - 120*s*t**5*u**2 - 160*s*t**4*u**3 - 120*s*t**3*u**4 - 48*s*t**2*u**5 - 8*s*t*u**6 + 512*s2**7*t - 1792*s2**6*t**2 - 1792*s2**6*t*u + 2688*s2**5*t**3 + 5376*s2**5*t**2*u + 2688*s2**5*t*u**2 - 2240*s2**4*t**4 - 6720*s2**4*t**3*u - 6720*s2**4*t**2*u**2 - 2240*s2**4*t*u**3 + 1120*s2**3*t**5 + 4480*s2**3*t**4*u + 6720*s2**3*t**3*u**2 + 4480*s2**3*t**2*u**3 + 1120*s2**3*t*u**4 - 336*s2**2*t**6 - 1680*s2**2*t**5*u - 3360*s2**2*t**4*u**2 - 3360*s2**2*t**3*u**3 - 1680*s2**2*t**2*u**4 - 336*s2**2*t*u**5 + 56*s2*t**7 + 336*s2*t**6*u + 840*s2*t**5*u**2 + 1120*s2*t**4*u**3 + 840*s2*t**3*u**4 + 336*s2*t**2*u**5 + 56*s2*t*u**6 - 4*t**8 - 28*t**7*u - 84*t**6*u**2 - 140*t**5*u**3 - 140*t**4*u**4 - 84*t**3*u**5 - 28*t**2*u**6 - 4*t*u**7) + flt*(-2*s*s2 + s*t + 2*s2**2 - 3*s2*t - s2*u + t**2 + t*u)/(8*s*t - 8*s2*t + 4*t**2 + 4*t*u) + flu*(-s**2 - s*s2 + s*u + 2*s2**2 - s2*t - 3*s2*u + t*u + u**2)/(8*s**2 - 16*s*s2 + 4*s*t + 12*s*u + 8*s2**2 - 4*s2*t - 12*s2*u + 4*t*u + 4*u**2) + fst*(s**2 - s*s2 + s*t)/(8*s**2 - 16*s*s2 + 4*s*t + 12*s*u + 8*s2**2 - 4*s2*t - 12*s2*u + 4*t*u + 4*u**2) + fsu*(-2*s**2 + 2*s*s2 - 2*s*t - s*u)/(8*s*t - 8*s2*t + 4*t**2 + 4*t*u) + ftu*(-s*s2 + s2**2 - s2*t - s2*u + t*u)/(2*s*t - 2*s2*t + 2*t*u) + (-16*s**3*s2**3 + 32*s**2*s2**4 - 42*s**2*s2**3*t - 28*s**2*s2**3*u + 8*s**2*s2**2*t**2 + 26*s**2*s2**2*t*u + 4*s**2*s2**2*u**2 - 16*s*s2**5 + 46*s*s2**4*t + 28*s*s2**4*u - 42*s*s2**3*t**2 - 68*s*s2**3*t*u - 16*s*s2**3*u**2 + 13*s*s2**2*t**3 + 49*s*s2**2*t**2*u + 29*s*s2**2*t*u**2 + 3*s*s2**2*u**3 - s*s2*t**4 - 9*s*s2*t**3*u - 13*s*s2*t**2*u**2 - 3*s*s2*t*u**3 - 4*s2**5*t + 12*s2**4*t**2 + 8*s2**4*t*u - 13*s2**3*t**3 - 22*s2**3*t**2*u - 5*s2**3*t*u**2 + 6*s2**2*t**4 + 21*s2**2*t**3*u + 12*s2**2*t**2*u**2 + s2**2*t*u**3 - s2*t**5 - 8*s2*t**4*u - 9*s2*t**3*u**2 - 2*s2*t**2*u**3 + t**5*u + 2*t**4*u**2 + t**3*u**3)/(32*s**2*s2**3*t - 32*s**2*s2**2*t*u - 64*s*s2**4*t + 64*s*s2**3*t**2 + 128*s*s2**3*t*u - 16*s*s2**2*t**3 - 96*s*s2**2*t**2*u - 80*s*s2**2*t*u**2 + 16*s*s2*t**3*u + 32*s*s2*t**2*u**2 + 16*s*s2*t*u**3 + 32*s2**5*t - 64*s2**4*t**2 - 96*s2**4*t*u + 48*s2**3*t**3 + 160*s2**3*t**2*u + 112*s2**3*t*u**2 - 16*s2**2*t**4 - 96*s2**2*t**3*u - 144*s2**2*t**2*u**2 - 64*s2**2*t*u**3 + 2*s2*t**5 + 24*s2*t**4*u + 60*s2*t**3*u**2 + 56*s2*t**2*u**3 + 18*s2*t*u**4 - 2*t**5*u - 8*t**4*u**2 - 12*t**3*u**3 - 8*t**2*u**4 - 2*t*u**5))/(2*Nc**2)

[C^{L12,\mathrm{reg}}_{q\bar q,12,LL}]
(9*Nc**2/8 - 9/8)*(fla*(-4*lam**7*s**2*s2*t - 8*lam**7*s**2*s2*u + 2*lam**7*s**2*t**2 - 10*lam**7*s**2*t*u + 4*lam**7*s**2*u**2 + 8*lam**7*s*s2**2*u - 2*lam**7*s*s2*t**2 + 2*lam**7*s*s2*t*u - 12*lam**7*s*s2*u**2 + lam**7*s*t**3 + 4*lam**7*s*t**2*u + 3*lam**7*s*t*u**2 + 4*lam**7*s*u**3 + 4*lam**7*s2**3*t - 4*lam**7*s2**2*t**2 - 20*lam**7*s2**2*t*u + 4*lam**7*s2**2*u**2 + lam**7*s2*t**3 + 18*lam**7*s2*t**2*u + 13*lam**7*s2*t*u**2 - 4*lam**7*s2*u**3 - 4*lam**7*t**3*u - 7*lam**7*t**2*u**2 - 2*lam**7*t*u**3 + lam**7*u**4 + 8*lam**5*s**3*s2**2*t - 8*lam**5*s**3*s2**2*u - 4*lam**5*s**3*s2*t**2 - 16*lam**5*s**3*s2*t*u + 4*lam**5*s**3*s2*u**2 - 16*lam**5*s**2*s2**3*t + 32*lam**5*s**2*s2**3*u + 20*lam**5*s**2*s2**2*t**2 + 64*lam**5*s**2*s2**2*t*u - 44*lam**5*s**2*s2**2*u**2 - 6*lam**5*s**2*s2*t**3 - 34*lam**5*s**2*s2*t**2*u - 50*lam**5*s**2*s2*t*u**2 + 18*lam**5*s**2*s2*u**3 + 2*lam**5*s**2*t**3*u + 10*lam**5*s**2*t**2*u**2 + 10*lam**5*s**2*t*u**3 - 2*lam**5*s**2*u**4 + 8*lam**5*s*s2**4*t - 40*lam**5*s*s2**4*u - 16*lam**5*s*s2**3*t**2 - 40*lam**5*s*s2**3*t*u + 88*lam**5*s*s2**3*u**2 + 10*lam**5*s*s2**2*t**3 + 62*lam**5*s*s2**2*t**2*u + 70*lam**5*s*s2**2*t*u**2 - 70*lam**5*s*s2**2*u**3 - 2*lam**5*s*s2*t**4 - 22*lam**5*s*s2*t**3*u - 66*lam**5*s*s2*t**2*u**2 - 46*lam**5*s*s2*t*u**3 + 24*lam**5*s*s2*u**4 + lam**5*s*t**4*u + 12*lam**5*s*t**3*u**2 + 22*lam**5*s*t**2*u**3 + 8*lam**5*s*t*u**4 - 3*lam**5*s*u**5 + 16*lam**5*s2**5*u - 8*lam**5*s2**4*t*u - 48*lam**5*s2**4*u**2 + 8*lam**5*s2**3*t*u**2 + 56*lam**5*s2**3*u**3 - 2*lam**5*s2**2*t**3*u + 12*lam**5*s2**2*t**2*u**2 + 6*lam**5*s2**2*t*u**3 - 32*lam**5*s2**2*u**4 + lam**5*s2*t**4*u - 18*lam**5*s2*t**2*u**3 - 8*lam**5*s2*t*u**4 + 9*lam**5*s2*u**5 - lam**5*t**4*u**2 + 2*lam**5*t**3*u**3 + 6*lam**5*t**2*u**4 + 2*lam**5*t*u**5 - lam**5*u**6 - 48*lam**3*s**4*s2**2*t*u + 192*lam**3*s**3*s2**3*t*u - 96*lam**3*s**3*s2**2*t**2*u - 192*lam**3*s**3*s2**2*t*u**2 + 48*lam**3*s**3*s2*t**2*u**2 + 48*lam**3*s**3*s2*t*u**3 - 336*lam**3*s**2*s2**4*t*u + 288*lam**3*s**2*s2**3*t**2*u + 672*lam**3*s**2*s2**3*t*u**2 - 72*lam**3*s**2*s2**2*t**3*u - 432*lam**3*s**2*s2**2*t**2*u**2 - 456*lam**3*s**2*s2**2*t*u**3 + 72*lam**3*s**2*s2*t**3*u**2 + 192*lam**3*s**2*s2*t**2*u**3 + 120*lam**3*s**2*s2*t*u**4 - 12*lam**3*s**2*t**3*u**3 - 24*lam**3*s**2*t**2*u**4 - 12*lam**3*s**2*t*u**5 + 288*lam**3*s*s2**5*t*u - 384*lam**3*s*s2**4*t**2*u - 864*lam**3*s*s2**4*t*u**2 + 168*lam**3*s*s2**3*t**3*u + 960*lam**3*s*s2**3*t**2*u**2 + 984*lam**3*s*s2**3*t*u**3 - 24*lam**3*s*s2**2*t**4*u - 336*lam**3*s*s2**2*t**3*u**2 - 840*lam**3*s*s2**2*t**2*u**3 - 528*lam**3*s*s2**2*t*u**4 + 36*lam**3*s*s2*t**4*u**2 + 204*lam**3*s*s2*t**3*u**3 + 300*lam**3*s*s2*t**2*u**4 + 132*lam**3*s*s2*t*u**5 - 12*lam**3*s*t**4*u**3 - 36*lam**3*s*t**3*u**4 - 36*lam**3*s*t**2*u**5 - 12*lam**3*s*t*u**6 - 96*lam**3*s2**6*t*u + 192*lam**3*s2**5*t**2*u + 384*lam**3*s2**5*t*u**2 - 144*lam**3*s2**4*t**3*u - 672*lam**3*s2**4*t**2*u**2 - 624*lam**3*s2**4*t*u**3 + 48*lam**3*s2**3*t**4*u + 432*lam**3*s2**3*t**3*u**2 + 912*lam**3*s2**3*t**2*u**3 + 528*lam**3*s2**3*t*u**4 - 6*lam**3*s2**2*t**5*u - 120*lam**3*s2**2*t**4*u**2 - 468*lam**3*s2**2*t**3*u**3 - 600*lam**3*s2**2*t**2*u**4 - 246*lam**3*s2**2*t*u**5 + 12*lam**3*s2*t**5*u**2 + 96*lam**3*s2*t**4*u**3 + 216*lam**3*s2*t**3*u**4 + 192*lam**3*s2*t**2*u**5 + 60*lam**3*s2*t*u**6 - 6*lam**3*t**5*u**3 - 24*lam**3*t**4*u**4 - 36*lam**3*t**3*u**5 - 24*lam**3*t**2*u**6 - 6*lam**3*t*u**7)/(2048*s**5*s2**4*t*u - 10240*s**4*s2**5*t*u + 9216*s**4*s2**4*t**2*u + 9216*s**4*s2**4*t*u**2 - 2048*s**4*s2**3*t**3*u - 4096*s**4*s2**3*t**2*u**2 - 2048*s**4*s2**3*t*u**3 + 20480*s**3*s2**6*t*u - 36864*s**3*s2**5*t**2*u - 36864*s**3*s2**5*t*u**2 + 24576*s**3*s2**4*t**3*u + 49152*s**3*s2**4*t**2*u**2 + 24576*s**3*s2**4*t*u**3 - 7168*s**3*s2**3*t**4*u - 21504*s**3*s2**3*t**3*u**2 - 21504*s**3*s2**3*t**2*u**3 - 7168*s**3*s2**3*t*u**4 + 768*s**3*s2**2*t**5*u + 3072*s**3*s2**2*t**4*u**2 + 4608*s**3*s2**2*t**3*u**3 + 3072*s**3*s2**2*t**2*u**4 + 768*s**3*s2**2*t*u**5 - 20480*s**2*s2**7*t*u + 55296*s**2*s2**6*t**2*u + 55296*s**2*s2**6*t*u**2 - 61440*s**2*s2**5*t**3*u - 122880*s**2*s2**5*t**2*u**2 - 61440*s**2*s2**5*t*u**3 + 35840*s**2*s2**4*t**4*u + 107520*s**2*s2**4*t**3*u**2 + 107520*s**2*s2**4*t**2*u**3 + 35840*s**2*s2**4*t*u**4 - 11520*s**2*s2**3*t**5*u - 46080*s**2*s2**3*t**4*u**2 - 69120*s**2*s2**3*t**3*u**3 - 46080*s**2*s2**3*t**2*u**4 - 11520*s**2*s2**3*t*u**5 + 1920*s**2*s2**2*t**6*u + 9600*s**2*s2**2*t**5*u**2 + 19200*s**2*s2**2*t**4*u**3 + 19200*s**2*s2**2*t**3*u**4 + 9600*s**2*s2**2*t**2*u**5 + 1920*s**2*s2**2*t*u**6 - 128*s**2*s2*t**7*u - 768*s**2*s2*t**6*u**2 - 1920*s**2*s2*t**5*u**3 - 2560*s**2*s2*t**4*u**4 - 1920*s**2*s2*t**3*u**5 - 768*s**2*s2*t**2*u**6 - 128*s**2*s2*t*u**7 + 10240*s*s2**8*t*u - 36864*s*s2**7*t**2*u - 36864*s*s2**7*t*u**2 + 57344*s*s2**6*t**3*u + 114688*s*s2**6*t**2*u**2 + 57344*s*s2**6*t*u**3 - 50176*s*s2**5*t**4*u - 150528*s*s2**5*t**3*u**2 - 150528*s*s2**5*t**2*u**3 - 50176*s*s2**5*t*u**4 + 26880*s*s2**4*t**5*u + 107520*s*s2**4*t**4*u**2 + 161280*s*s2**4*t**3*u**3 + 107520*s*s2**4*t**2*u**4 + 26880*s*s2**4*t*u**5 - 8960*s*s2**3*t**6*u - 44800*s*s2**3*t**5*u**2 - 89600*s*s2**3*t**4*u**3 - 89600*s*s2**3*t**3*u**4 - 44800*s*s2**3*t**2*u**5 - 8960*s*s2**3*t*u**6 + 1792*s*s2**2*t**7*u + 10752*s*s2**2*t**6*u**2 + 26880*s*s2**2*t**5*u**3 + 35840*s*s2**2*t**4*u**4 + 26880*s*s2**2*t**3*u**5 + 10752*s*s2**2*t**2*u**6 + 1792*s*s2**2*t*u**7 - 192*s*s2*t**8*u - 1344*s*s2*t**7*u**2 - 4032*s*s2*t**6*u**3 - 6720*s*s2*t**5*u**4 - 6720*s*s2*t**4*u**5 - 4032*s*s2*t**3*u**6 - 1344*s*s2*t**2*u**7 - 192*s*s2*t*u**8 + 8*s*t**9*u + 64*s*t**8*u**2 + 224*s*t**7*u**3 + 448*s*t**6*u**4 + 560*s*t**5*u**5 + 448*s*t**4*u**6 + 224*s*t**3*u**7 + 64*s*t**2*u**8 + 8*s*t*u**9 - 2048*s2**9*t*u + 9216*s2**8*t**2*u + 9216*s2**8*t*u**2 - 18432*s2**7*t**3*u - 36864*s2**7*t**2*u**2 - 18432*s2**7*t*u**3 + 21504*s2**6*t**4*u + 64512*s2**6*t**3*u**2 + 64512*s2**6*t**2*u**3 + 21504*s2**6*t*u**4 - 16128*s2**5*t**5*u - 64512*s2**5*t**4*u**2 - 96768*s2**5*t**3*u**3 - 64512*s2**5*t**2*u**4 - 16128*s2**5*t*u**5 + 8064*s2**4*t**6*u + 40320*s2**4*t**5*u**2 + 80640*s2**4*t**4*u**3 + 80640*s2**4*t**3*u**4 + 40320*s2**4*t**2*u**5 + 8064*s2**4*t*u**6 - 2688*s2**3*t**7*u - 16128*s2**3*t**6*u**2 - 40320*s2**3*t**5*u**3 - 53760*s2**3*t**4*u**4 - 40320*s2**3*t**3*u**5 - 16128*s2**3*t**2*u**6 - 2688*s2**3*t*u**7 + 576*s2**2*t**8*u + 4032*s2**2*t**7*u**2 + 12096*s2**2*t**6*u**3 + 20160*s2**2*t**5*u**4 + 20160*s2**2*t**4*u**5 + 12096*s2**2*t**3*u**6 + 4032*s2**2*t**2*u**7 + 576*s2**2*t*u**8 - 72*s2*t**9*u - 576*s2*t**8*u**2 - 2016*s2*t**7*u**3 - 4032*s2*t**6*u**4 - 5040*s2*t**5*u**5 - 4032*s2*t**4*u**6 - 2016*s2*t**3*u**7 - 576*s2*t**2*u**8 - 72*s2*t*u**9 + 4*t**10*u + 36*t**9*u**2 + 144*t**8*u**3 + 336*t**7*u**4 + 504*t**6*u**5 + 504*t**5*u**6 + 336*t**4*u**7 + 144*t**3*u**8 + 36*t**2*u**9 + 4*t*u**10) + flt*(2*s*s2**2 - s*s2*t - s*s2*u + s*t*u + 2*s2**3 - 7*s2**2*t - s2**2*u + 7*s2*t**2 + 3*s2*t*u - 2*t**3 - 2*t**2*u)/(8*s**2*t - 16*s*s2*t + 12*s*t**2 + 4*s*t*u + 8*s2**2*t - 12*s2*t**2 - 4*s2*t*u + 4*t**3 + 4*t**2*u) + flu*(2*s*s2**2 - s*s2*t - s*s2*u + s*t*u + 2*s2**3 - s2**2*t - 7*s2**2*u + 3*s2*t*u + 7*s2*u**2 - 2*t*u**2 - 2*u**3)/(8*s**2*u - 16*s*s2*u + 4*s*t*u + 12*s*u**2 + 8*s2**2*u - 4*s2*t*u - 12*s2*u**2 + 4*t*u**2 + 4*u**3) + fst*(-4*s**3*s2 + 2*s**3*t - 2*s**2*s2*t - 4*s**2*s2*u + s**2*t**2 + 5*s**2*t*u + 4*s*s2**3 - 4*s*s2**2*t - 4*s*s2**2*u + s*s2*t**2 + 3*s*s2*t*u - 2*s*t**2*u + s*t*u**2)/(8*s**2*t*u - 16*s*s2*t*u + 4*s*t**2*u + 12*s*t*u**2 + 8*s2**2*t*u - 4*s2*t**2*u - 12*s2*t*u**2 + 4*t**2*u**2 + 4*t*u**3) + fsu*(-4*s**3*s2 + 2*s**3*u - 4*s**2*s2*t - 2*s**2*s2*u + 5*s**2*t*u + s**2*u**2 + 4*s*s2**3 - 4*s*s2**2*t - 4*s*s2**2*u + 3*s*s2*t*u + s*s2*u**2 + s*t**2*u - 2*s*t*u**2)/(8*s**2*t*u - 16*s*s2*t*u + 12*s*t**2*u + 4*s*t*u**2 + 8*s2**2*t*u - 12*s2*t**2*u - 4*s2*t*u**2 + 4*t**3*u + 4*t**2*u**2) + ftu*(s**3*s2 + s**2*s2**2 - s**2*t*u - s*s2**3 + 2*s*s2**2*t + 2*s*s2**2*u - s*s2*t**2 - 2*s*s2*t*u - s*s2*u**2 + s*t**2*u + s*t*u**2 - s2**4 + 2*s2**3*t + 2*s2**3*u - s2**2*t**2 - 5*s2**2*t*u - s2**2*u**2 + 3*s2*t**2*u + 3*s2*t*u**2 - 2*t**2*u**2)/(2*s**2*t*u - 4*s*s2*t*u + 2*s*t**2*u + 2*s*t*u**2 + 2*s2**2*t*u - 2*s2*t**2*u - 2*s2*t*u**2 + 2*t**2*u**2) + (-8*s**3*s2**3 + 16*s**2*s2**4 - 16*s**2*s2**3*t - 16*s**2*s2**3*u + 2*s**2*s2**2*t**2 + 10*s**2*s2**2*t*u + 2*s**2*s2**2*u**2 - 8*s*s2**5 + 16*s*s2**4*t + 16*s*s2**4*u - 10*s*s2**3*t**2 - 22*s*s2**3*t*u - 10*s*s2**3*u**2 + 2*s*s2**2*t**3 + 8*s*s2**2*t**2*u + 8*s*s2**2*t*u**2 + 2*s*s2**2*u**3 - 2*s*s2*t**2*u**2 - 4*s2**4*t*u + 8*s2**3*t**2*u + 8*s2**3*t*u**2 - 5*s2**2*t**3*u - 14*s2**2*t**2*u**2 - 5*s2**2*t*u**3 + s2*t**4*u + 7*s2*t**3*u**2 + 7*s2*t**2*u**3 + s2*t*u**4 - t**4*u**2 - 2*t**3*u**3 - t**2*u**4)/(16*s**2*s2**2*t*u - 32*s*s2**3*t*u + 32*s*s2**2*t**2*u + 32*s*s2**2*t*u**2 - 8*s*s2*t**3*u - 16*s*s2*t**2*u**2 - 8*s*s2*t*u**3 + 16*s2**4*t*u - 32*s2**3*t**2*u - 32*s2**3*t*u**2 + 24*s2**2*t**3*u + 48*s2**2*t**2*u**2 + 24*s2**2*t*u**3 - 8*s2*t**4*u - 24*s2*t**3*u**2 - 24*s2*t**2*u**3 - 8*s2*t*u**4 + t**5*u + 4*t**4*u**2 + 6*t**3*u**3 + 4*t**2*u**4 + t*u**5))/(2*Nc**2) + (9*Nc**2/8 - 9/8)*(fla*(-4*lam**7*s**2*s2*t - 8*lam**7*s**2*s2*u + 2*lam**7*s**2*t**2 + 6*lam**7*s**2*t*u + 4*lam**7*s**2*u**2 + 8*lam**7*s*s2**2*u - 2*lam**7*s*s2*t**2 + 2*lam**7*s*s2*t*u - 12*lam**7*s*s2*u**2 + lam**7*s*t**3 + 4*lam**7*s*t**2*u + 3*lam**7*s*t*u**2 + 4*lam**7*s*u**3 + 4*lam**7*s2**3*t - 4*lam**7*s2**2*t**2 - 20*lam**7*s2**2*t*u + 4*lam**7*s2**2*u**2 + lam**7*s2*t**3 + 18*lam**7*s2*t**2*u + 13*lam**7*s2*t*u**2 - 4*lam**7*s2*u**3 - 4*lam**7*t**3*u - 7*lam**7*t**2*u**2 - 2*lam**7*t*u**3 + lam**7*u**4 + 8*lam**5*s**3*s2**2*t - 8*lam**5*s**3*s2**2*u - 4*lam**5*s**3*s2*t**2 - 16*lam**5*s**3*s2*t*u + 4*lam**5*s**3*s2*u**2 - 16*lam**5*s**2*s2**3*t + 32*lam**5*s**2*s2**3*u + 20*lam**5*s**2*s2**2*t**2 + 64*lam**5*s**2*s2**2*t*u - 44*lam**5*s**2*s2**2*u**2 - 6*lam**5*s**2*s2*t**3 - 34*lam**5*s**2*s2*t**2*u - 50*lam**5*s**2*s2*t*u**2 + 18*lam**5*s**2*s2*u**3 + 2*lam**5*s**2*t**3*u + 10*lam**5*s**2*t**2*u**2 + 10*lam**5*s**2*t*u**3 - 2*lam**5*s**2*u**4 + 8*lam**5*s*s2**4*t - 40*lam**5*s*s2**4*u - 16*lam**5*s*s2**3*t**2 - 40*lam**5*s*s2**3*t*u + 88*lam**5*s*s2**3*u**2 + 10*lam**5*s*s2**2*t**3 + 62*lam**5*s*s2**2*t**2*u + 70*lam**5*s*s2**2*t*u**2 - 70*lam**5*s*s2**2*u**3 - 2*lam**5*s*s2*t**4 - 22*lam**5*s*s2*t**3*u - 66*lam**5*s*s2*t**2*u**2 - 46*lam**5*s*s2*t*u**3 + 24*lam**5*s*s2*u**4 + lam**5*s*t**4*u + 12*lam**5*s*t**3*u**2 + 22*lam**5*s*t**2*u**3 + 8*lam**5*s*t*u**4 - 3*lam**5*s*u**5 + 16*lam**5*s2**5*u - 8*lam**5*s2**4*t*u - 48*lam**5*s2**4*u**2 + 8*lam**5*s2**3*t*u**2 + 56*lam**5*s2**3*u**3 - 2*lam**5*s2**2*t**3*u + 12*lam**5*s2**2*t**2*u**2 + 6*lam**5*s2**2*t*u**3 - 32*lam**5*s2**2*u**4 + lam**5*s2*t**4*u - 18*lam**5*s2*t**2*u**3 - 8*lam**5*s2*t*u**4 + 9*lam**5*s2*u**5 - lam**5*t**4*u**2 + 2*lam**5*t**3*u**3 + 6*lam**5*t**2*u**4 + 2*lam**5*t*u**5 - lam**5*u**6 - 48*lam**3*s**4*s2**2*t*u + 192*lam**3*s**3*s2**3*t*u - 96*lam**3*s**3*s2**2*t**2*u - 192*lam**3*s**3*s2**2*t*u**2 + 48*lam**3*s**3*s2*t**2*u**2 + 48*lam**3*s**3*s2*t*u**3 - 336*lam**3*s**2*s2**4*t*u + 288*lam**3*s**2*s2**3*t**2*u + 672*lam**3*s**2*s2**3*t*u**2 - 72*lam**3*s**2*s2**2*t**3*u - 432*lam**3*s**2*s2**2*t**2*u**2 - 456*lam**3*s**2*s2**2*t*u**3 + 72*lam**3*s**2*s2*t**3*u**2 + 192*lam**3*s**2*s2*t**2*u**3 + 120*lam**3*s**2*s2*t*u**4 - 12*lam**3*s**2*t**3*u**3 - 24*lam**3*s**2*t**2*u**4 - 12*lam**3*s**2*t*u**5 + 288*lam**3*s*s2**5*t*u - 384*lam**3*s*s2**4*t**2*u - 864*lam**3*s*s2**4*t*u**2 + 168*lam**3*s*s2**3*t**3*u + 960*lam**3*s*s2**3*t**2*u**2 + 984*lam**3*s*s2**3*t*u**3 - 24*lam**3*s*s2**2*t**4*u - 336*lam**3*s*s2**2*t**3*u**2 - 840*lam**3*s*s2**2*t**2*u**3 - 528*lam**3*s*s2**2*t*u**4 + 36*lam**3*s*s2*t**4*u**2 + 204*lam**3*s*s2*t**3*u**3 + 300*lam**3*s*s2*t**2*u**4 + 132*lam**3*s*s2*t*u**5 - 12*lam**3*s*t**4*u**3 - 36*lam**3*s*t**3*u**4 - 36*lam**3*s*t**2*u**5 - 12*lam**3*s*t*u**6 - 96*lam**3*s2**6*t*u + 192*lam**3*s2**5*t**2*u + 384*lam**3*s2**5*t*u**2 - 144*lam**3*s2**4*t**3*u - 672*lam**3*s2**4*t**2*u**2 - 624*lam**3*s2**4*t*u**3 + 48*lam**3*s2**3*t**4*u + 432*lam**3*s2**3*t**3*u**2 + 912*lam**3*s2**3*t**2*u**3 + 528*lam**3*s2**3*t*u**4 - 6*lam**3*s2**2*t**5*u - 120*lam**3*s2**2*t**4*u**2 - 468*lam**3*s2**2*t**3*u**3 - 600*lam**3*s2**2*t**2*u**4 - 246*lam**3*s2**2*t*u**5 + 12*lam**3*s2*t**5*u**2 + 96*lam**3*s2*t**4*u**3 + 216*lam**3*s2*t**3*u**4 + 192*lam**3*s2*t**2*u**5 + 60*lam**3*s2*t*u**6 - 6*lam**3*t**5*u**3 - 24*lam**3*t**4*u**4 - 36*lam**3*t**3*u**5 - 24*lam**3*t**2*u**6 - 6*lam**3*t*u**7)/(2048*s**5*s2**4*t*u - 10240*s**4*s2**5*t*u + 9216*s**4*s2**4*t**2*u + 9216*s**4*s2**4*t*u**2 - 2048*s**4*s2**3*t**3*u - 4096*s**4*s2**3*t**2*u**2 - 2048*s**4*s2**3*t*u**3 + 20480*s**3*s2**6*t*u - 36864*s**3*s2**5*t**2*u - 36864*s**3*s2**5*t*u**2 + 24576*s**3*s2**4*t**3*u + 49152*s**3*s2**4*t**2*u**2 + 24576*s**3*s2**4*t*u**3 - 7168*s**3*s2**3*t**4*u - 21504*s**3*s2**3*t**3*u**2 - 21504*s**3*s2**3*t**2*u**3 - 7168*s**3*s2**3*t*u**4 + 768*s**3*s2**2*t**5*u + 3072*s**3*s2**2*t**4*u**2 + 4608*s**3*s2**2*t**3*u**3 + 3072*s**3*s2**2*t**2*u**4 + 768*s**3*s2**2*t*u**5 - 20480*s**2*s2**7*t*u + 55296*s**2*s2**6*t**2*u + 55296*s**2*s2**6*t*u**2 - 61440*s**2*s2**5*t**3*u - 122880*s**2*s2**5*t**2*u**2 - 61440*s**2*s2**5*t*u**3 + 35840*s**2*s2**4*t**4*u + 107520*s**2*s2**4*t**3*u**2 + 107520*s**2*s2**4*t**2*u**3 + 35840*s**2*s2**4*t*u**4 - 11520*s**2*s2**3*t**5*u - 46080*s**2*s2**3*t**4*u**2 - 69120*s**2*s2**3*t**3*u**3 - 46080*s**2*s2**3*t**2*u**4 - 11520*s**2*s2**3*t*u**5 + 1920*s**2*s2**2*t**6*u + 9600*s**2*s2**2*t**5*u**2 + 19200*s**2*s2**2*t**4*u**3 + 19200*s**2*s2**2*t**3*u**4 + 9600*s**2*s2**2*t**2*u**5 + 1920*s**2*s2**2*t*u**6 - 128*s**2*s2*t**7*u - 768*s**2*s2*t**6*u**2 - 1920*s**2*s2*t**5*u**3 - 2560*s**2*s2*t**4*u**4 - 1920*s**2*s2*t**3*u**5 - 768*s**2*s2*t**2*u**6 - 128*s**2*s2*t*u**7 + 10240*s*s2**8*t*u - 36864*s*s2**7*t**2*u - 36864*s*s2**7*t*u**2 + 57344*s*s2**6*t**3*u + 114688*s*s2**6*t**2*u**2 + 57344*s*s2**6*t*u**3 - 50176*s*s2**5*t**4*u - 150528*s*s2**5*t**3*u**2 - 150528*s*s2**5*t**2*u**3 - 50176*s*s2**5*t*u**4 + 26880*s*s2**4*t**5*u + 107520*s*s2**4*t**4*u**2 + 161280*s*s2**4*t**3*u**3 + 107520*s*s2**4*t**2*u**4 + 26880*s*s2**4*t*u**5 - 8960*s*s2**3*t**6*u - 44800*s*s2**3*t**5*u**2 - 89600*s*s2**3*t**4*u**3 - 89600*s*s2**3*t**3*u**4 - 44800*s*s2**3*t**2*u**5 - 8960*s*s2**3*t*u**6 + 1792*s*s2**2*t**7*u + 10752*s*s2**2*t**6*u**2 + 26880*s*s2**2*t**5*u**3 + 35840*s*s2**2*t**4*u**4 + 26880*s*s2**2*t**3*u**5 + 10752*s*s2**2*t**2*u**6 + 1792*s*s2**2*t*u**7 - 192*s*s2*t**8*u - 1344*s*s2*t**7*u**2 - 4032*s*s2*t**6*u**3 - 6720*s*s2*t**5*u**4 - 6720*s*s2*t**4*u**5 - 4032*s*s2*t**3*u**6 - 1344*s*s2*t**2*u**7 - 192*s*s2*t*u**8 + 8*s*t**9*u + 64*s*t**8*u**2 + 224*s*t**7*u**3 + 448*s*t**6*u**4 + 560*s*t**5*u**5 + 448*s*t**4*u**6 + 224*s*t**3*u**7 + 64*s*t**2*u**8 + 8*s*t*u**9 - 2048*s2**9*t*u + 9216*s2**8*t**2*u + 9216*s2**8*t*u**2 - 18432*s2**7*t**3*u - 36864*s2**7*t**2*u**2 - 18432*s2**7*t*u**3 + 21504*s2**6*t**4*u + 64512*s2**6*t**3*u**2 + 64512*s2**6*t**2*u**3 + 21504*s2**6*t*u**4 - 16128*s2**5*t**5*u - 64512*s2**5*t**4*u**2 - 96768*s2**5*t**3*u**3 - 64512*s2**5*t**2*u**4 - 16128*s2**5*t*u**5 + 8064*s2**4*t**6*u + 40320*s2**4*t**5*u**2 + 80640*s2**4*t**4*u**3 + 80640*s2**4*t**3*u**4 + 40320*s2**4*t**2*u**5 + 8064*s2**4*t*u**6 - 2688*s2**3*t**7*u - 16128*s2**3*t**6*u**2 - 40320*s2**3*t**5*u**3 - 53760*s2**3*t**4*u**4 - 40320*s2**3*t**3*u**5 - 16128*s2**3*t**2*u**6 - 2688*s2**3*t*u**7 + 576*s2**2*t**8*u + 4032*s2**2*t**7*u**2 + 12096*s2**2*t**6*u**3 + 20160*s2**2*t**5*u**4 + 20160*s2**2*t**4*u**5 + 12096*s2**2*t**3*u**6 + 4032*s2**2*t**2*u**7 + 576*s2**2*t*u**8 - 72*s2*t**9*u - 576*s2*t**8*u**2 - 2016*s2*t**7*u**3 - 4032*s2*t**6*u**4 - 5040*s2*t**5*u**5 - 4032*s2*t**4*u**6 - 2016*s2*t**3*u**7 - 576*s2*t**2*u**8 - 72*s2*t*u**9 + 4*t**10*u + 36*t**9*u**2 + 144*t**8*u**3 + 336*t**7*u**4 + 504*t**6*u**5 + 504*t**5*u**6 + 336*t**4*u**7 + 144*t**3*u**8 + 36*t**2*u**9 + 4*t*u**10) + flt*(-2*s*s2**2 + 5*s*s2*t + s*s2*u - 2*s*t**2 - s*t*u + 2*s2**3 - 7*s2**2*t - s2**2*u + 7*s2*t**2 + 3*s2*t*u - 2*t**3 - 2*t**2*u)/(8*s**2*t - 16*s*s2*t + 12*s*t**2 + 4*s*t*u + 8*s2**2*t - 12*s2*t**2 - 4*s2*t*u + 4*t**3 + 4*t**2*u) + flu*(-2*s*s2**2 + s*s2*t + 5*s*s2*u - s*t*u - 2*s*u**2 + 2*s2**3 - s2**2*t - 7*s2**2*u + 3*s2*t*u + 7*s2*u**2 - 2*t*u**2 - 2*u**3)/(8*s**2*u - 16*s*s2*u + 4*s*t*u + 12*s*u**2 + 8*s2**2*u - 4*s2*t*u - 12*s2*u**2 + 4*t*u**2 + 4*u**3) + fst*(-4*s**3*s2 + 2*s**3*t + 8*s**2*s2**2 - 6*s**2*s2*t - 8*s**2*s2*u + s**2*t**2 + 5*s**2*t*u - 4*s*s2**3 + 4*s*s2**2*t + 8*s*s2**2*u - s*s2*t**2 - 7*s*s2*t*u - 4*s*s2*u**2 + 3*s*t*u**2)/(8*s**2*t*u - 16*s*s2*t*u + 4*s*t**2*u + 12*s*t*u**2 + 8*s2**2*t*u - 4*s2*t**2*u - 12*s2*t*u**2 + 4*t**2*u**2 + 4*t*u**3) + fsu*(-4*s**3*s2 + 2*s**3*u + 8*s**2*s2**2 - 8*s**2*s2*t - 6*s**2*s2*u + 5*s**2*t*u + s**2*u**2 - 4*s*s2**3 + 8*s*s2**2*t + 4*s*s2**2*u - 4*s*s2*t**2 - 7*s*s2*t*u - s*s2*u**2 + 3*s*t**2*u)/(8*s**2*t*u - 16*s*s2*t*u + 12*s*t**2*u + 4*s*t*u**2 + 8*s2**2*t*u - 12*s2*t**2*u - 4*s2*t*u**2 + 4*t**3*u + 4*t**2*u**2) + ftu*(s**3*s2 - 3*s**2*s2**2 + 2*s**2*s2*t + 2*s**2*s2*u - s**2*t*u + 3*s*s2**3 - 4*s*s2**2*t - 4*s*s2**2*u + s*s2*t**2 + 6*s*s2*t*u + s*s2*u**2 - s*t**2*u - s*t*u**2 - s2**4 + 2*s2**3*t + 2*s2**3*u - s2**2*t**2 - 5*s2**2*t*u - s2**2*u**2 + 3*s2*t**2*u + 3*s2*t*u**2 - 2*t**2*u**2)/(2*s**2*t*u - 4*s*s2*t*u + 2*s*t**2*u + 2*s*t*u**2 + 2*s2**2*t*u - 2*s2*t**2*u - 2*s2*t*u**2 + 2*t**2*u**2) + (-8*s**3*s2**3 + 16*s**2*s2**4 - 16*s**2*s2**3*t - 16*s**2*s2**3*u + 2*s**2*s2**2*t**2 + 10*s**2*s2**2*t*u + 2*s**2*s2**2*u**2 - 8*s*s2**5 + 16*s*s2**4*t + 16*s*s2**4*u - 10*s*s2**3*t**2 - 22*s*s2**3*t*u - 10*s*s2**3*u**2 + 2*s*s2**2*t**3 + 8*s*s2**2*t**2*u + 8*s*s2**2*t*u**2 + 2*s*s2**2*u**3 - 2*s*s2*t**2*u**2 - 4*s2**4*t*u + 8*s2**3*t**2*u + 8*s2**3*t*u**2 - 5*s2**2*t**3*u - 14*s2**2*t**2*u**2 - 5*s2**2*t*u**3 + s2*t**4*u + 7*s2*t**3*u**2 + 7*s2*t**2*u**3 + s2*t*u**4 - t**4*u**2 - 2*t**3*u**3 - t**2*u**4)/(16*s**2*s2**2*t*u - 32*s*s2**3*t*u + 32*s*s2**2*t**2*u + 32*s*s2**2*t*u**2 - 8*s*s2*t**3*u - 16*s*s2*t**2*u**2 - 8*s*s2*t*u**3 + 16*s2**4*t*u - 32*s2**3*t**2*u - 32*s2**3*t*u**2 + 24*s2**2*t**3*u + 48*s2**2*t**2*u**2 + 24*s2**2*t*u**3 - 8*s2*t**4*u - 24*s2*t**3*u**2 - 24*s2*t**2*u**3 - 8*s2*t*u**4 + t**5*u + 4*t**4*u**2 + 6*t**3*u**3 + 4*t**2*u**4 + t*u**5))/(2*Nc**2)

[C^{L12,\mathrm{reg}}_{q\bar q,12,LR}]
(9*Nc**2/8 - 9/8)*(fla*(-4*lam**7*s**2*s2*t - 8*lam**7*s**2*s2*u + 2*lam**7*s**2*t**2 - 10*lam**7*s**2*t*u + 4*lam**7*s**2*u**2 + 8*lam**7*s*s2**2*u - 2*lam**7*s*s2*t**2 + 2*lam**7*s*s2*t*u - 12*lam**7*s*s2*u**2 + lam**7*s*t**3 + 4*lam**7*s*t**2*u + 3*lam**7*s*t*u**2 + 4*lam**7*s*u**3 + 4*lam**7*s2**3*t - 4*lam**7*s2**2*t**2 - 20*lam**7*s2**2*t*u + 4*lam**7*s2**2*u**2 + lam**7*s2*t**3 + 18*lam**7*s2*t**2*u + 13*lam**7*s2*t*u**2 - 4*lam**7*s2*u**3 - 4*lam**7*t**3*u - 7*lam**7*t**2*u**2 - 2*lam**7*t*u**3 + lam**7*u**4 + 8*lam**5*s**3*s2**2*t - 8*lam**5*s**3*s2**2*u - 4*lam**5*s**3*s2*t**2 - 16*lam**5*s**3*s2*t*u + 4*lam**5*s**3*s2*u**2 - 16*lam**5*s**2*s2**3*t + 32*lam**5*s**2*s2**3*u + 20*lam**5*s**2*s2**2*t**2 + 64*lam**5*s**2*s2**2*t*u - 44*lam**5*s**2*s2**2*u**2 - 6*lam**5*s**2*s2*t**3 - 34*lam**5*s**2*s2*t**2*u - 50*lam**5*s**2*s2*t*u**2 + 18*lam**5*s**2*s2*u**3 + 2*lam**5*s**2*t**3*u + 10*lam**5*s**2*t**2*u**2 + 10*lam**5*s**2*t*u**3 - 2*lam**5*s**2*u**4 + 8*lam**5*s*s2**4*t - 40*lam**5*s*s2**4*u - 16*lam**5*s*s2**3*t**2 - 40*lam**5*s*s2**3*t*u + 88*lam**5*s*s2**3*u**2 + 10*lam**5*s*s2**2*t**3 + 62*lam**5*s*s2**2*t**2*u + 70*lam**5*s*s2**2*t*u**2 - 70*lam**5*s*s2**2*u**3 - 2*lam**5*s*s2*t**4 - 22*lam**5*s*s2*t**3*u - 66*lam**5*s*s2*t**2*u**2 - 46*lam**5*s*s2*t*u**3 + 24*lam**5*s*s2*u**4 + lam**5*s*t**4*u + 12*lam**5*s*t**3*u**2 + 22*lam**5*s*t**2*u**3 + 8*lam**5*s*t*u**4 - 3*lam**5*s*u**5 + 16*lam**5*s2**5*u - 8*lam**5*s2**4*t*u - 48*lam**5*s2**4*u**2 + 8*lam**5*s2**3*t*u**2 + 56*lam**5*s2**3*u**3 - 2*lam**5*s2**2*t**3*u + 12*lam**5*s2**2*t**2*u**2 + 6*lam**5*s2**2*t*u**3 - 32*lam**5*s2**2*u**4 + lam**5*s2*t**4*u - 18*lam**5*s2*t**2*u**3 - 8*lam**5*s2*t*u**4 + 9*lam**5*s2*u**5 - lam**5*t**4*u**2 + 2*lam**5*t**3*u**3 + 6*lam**5*t**2*u**4 + 2*lam**5*t*u**5 - lam**5*u**6 - 48*lam**3*s**4*s2**2*t*u + 192*lam**3*s**3*s2**3*t*u - 96*lam**3*s**3*s2**2*t**2*u - 192*lam**3*s**3*s2**2*t*u**2 + 48*lam**3*s**3*s2*t**2*u**2 + 48*lam**3*s**3*s2*t*u**3 - 336*lam**3*s**2*s2**4*t*u + 288*lam**3*s**2*s2**3*t**2*u + 672*lam**3*s**2*s2**3*t*u**2 - 72*lam**3*s**2*s2**2*t**3*u - 432*lam**3*s**2*s2**2*t**2*u**2 - 456*lam**3*s**2*s2**2*t*u**3 + 72*lam**3*s**2*s2*t**3*u**2 + 192*lam**3*s**2*s2*t**2*u**3 + 120*lam**3*s**2*s2*t*u**4 - 12*lam**3*s**2*t**3*u**3 - 24*lam**3*s**2*t**2*u**4 - 12*lam**3*s**2*t*u**5 + 288*lam**3*s*s2**5*t*u - 384*lam**3*s*s2**4*t**2*u - 864*lam**3*s*s2**4*t*u**2 + 168*lam**3*s*s2**3*t**3*u + 960*lam**3*s*s2**3*t**2*u**2 + 984*lam**3*s*s2**3*t*u**3 - 24*lam**3*s*s2**2*t**4*u - 336*lam**3*s*s2**2*t**3*u**2 - 840*lam**3*s*s2**2*t**2*u**3 - 528*lam**3*s*s2**2*t*u**4 + 36*lam**3*s*s2*t**4*u**2 + 204*lam**3*s*s2*t**3*u**3 + 300*lam**3*s*s2*t**2*u**4 + 132*lam**3*s*s2*t*u**5 - 12*lam**3*s*t**4*u**3 - 36*lam**3*s*t**3*u**4 - 36*lam**3*s*t**2*u**5 - 12*lam**3*s*t*u**6 - 96*lam**3*s2**6*t*u + 192*lam**3*s2**5*t**2*u + 384*lam**3*s2**5*t*u**2 - 144*lam**3*s2**4*t**3*u - 672*lam**3*s2**4*t**2*u**2 - 624*lam**3*s2**4*t*u**3 + 48*lam**3*s2**3*t**4*u + 432*lam**3*s2**3*t**3*u**2 + 912*lam**3*s2**3*t**2*u**3 + 528*lam**3*s2**3*t*u**4 - 6*lam**3*s2**2*t**5*u - 120*lam**3*s2**2*t**4*u**2 - 468*lam**3*s2**2*t**3*u**3 - 600*lam**3*s2**2*t**2*u**4 - 246*lam**3*s2**2*t*u**5 + 12*lam**3*s2*t**5*u**2 + 96*lam**3*s2*t**4*u**3 + 216*lam**3*s2*t**3*u**4 + 192*lam**3*s2*t**2*u**5 + 60*lam**3*s2*t*u**6 - 6*lam**3*t**5*u**3 - 24*lam**3*t**4*u**4 - 36*lam**3*t**3*u**5 - 24*lam**3*t**2*u**6 - 6*lam**3*t*u**7)/(2048*s**5*s2**4*t*u - 10240*s**4*s2**5*t*u + 9216*s**4*s2**4*t**2*u + 9216*s**4*s2**4*t*u**2 - 2048*s**4*s2**3*t**3*u - 4096*s**4*s2**3*t**2*u**2 - 2048*s**4*s2**3*t*u**3 + 20480*s**3*s2**6*t*u - 36864*s**3*s2**5*t**2*u - 36864*s**3*s2**5*t*u**2 + 24576*s**3*s2**4*t**3*u + 49152*s**3*s2**4*t**2*u**2 + 24576*s**3*s2**4*t*u**3 - 7168*s**3*s2**3*t**4*u - 21504*s**3*s2**3*t**3*u**2 - 21504*s**3*s2**3*t**2*u**3 - 7168*s**3*s2**3*t*u**4 + 768*s**3*s2**2*t**5*u + 3072*s**3*s2**2*t**4*u**2 + 4608*s**3*s2**2*t**3*u**3 + 3072*s**3*s2**2*t**2*u**4 + 768*s**3*s2**2*t*u**5 - 20480*s**2*s2**7*t*u + 55296*s**2*s2**6*t**2*u + 55296*s**2*s2**6*t*u**2 - 61440*s**2*s2**5*t**3*u - 122880*s**2*s2**5*t**2*u**2 - 61440*s**2*s2**5*t*u**3 + 35840*s**2*s2**4*t**4*u + 107520*s**2*s2**4*t**3*u**2 + 107520*s**2*s2**4*t**2*u**3 + 35840*s**2*s2**4*t*u**4 - 11520*s**2*s2**3*t**5*u - 46080*s**2*s2**3*t**4*u**2 - 69120*s**2*s2**3*t**3*u**3 - 46080*s**2*s2**3*t**2*u**4 - 11520*s**2*s2**3*t*u**5 + 1920*s**2*s2**2*t**6*u + 9600*s**2*s2**2*t**5*u**2 + 19200*s**2*s2**2*t**4*u**3 + 19200*s**2*s2**2*t**3*u**4 + 9600*s**2*s2**2*t**2*u**5 + 1920*s**2*s2**2*t*u**6 - 128*s**2*s2*t**7*u - 768*s**2*s2*t**6*u**2 - 1920*s**2*s2*t**5*u**3 - 2560*s**2*s2*t**4*u**4 - 1920*s**2*s2*t**3*u**5 - 768*s**2*s2*t**2*u**6 - 128*s**2*s2*t*u**7 + 10240*s*s2**8*t*u - 36864*s*s2**7*t**2*u - 36864*s*s2**7*t*u**2 + 57344*s*s2**6*t**3*u + 114688*s*s2**6*t**2*u**2 + 57344*s*s2**6*t*u**3 - 50176*s*s2**5*t**4*u - 150528*s*s2**5*t**3*u**2 - 150528*s*s2**5*t**2*u**3 - 50176*s*s2**5*t*u**4 + 26880*s*s2**4*t**5*u + 107520*s*s2**4*t**4*u**2 + 161280*s*s2**4*t**3*u**3 + 107520*s*s2**4*t**2*u**4 + 26880*s*s2**4*t*u**5 - 8960*s*s2**3*t**6*u - 44800*s*s2**3*t**5*u**2 - 89600*s*s2**3*t**4*u**3 - 89600*s*s2**3*t**3*u**4 - 44800*s*s2**3*t**2*u**5 - 8960*s*s2**3*t*u**6 + 1792*s*s2**2*t**7*u + 10752*s*s2**2*t**6*u**2 + 26880*s*s2**2*t**5*u**3 + 35840*s*s2**2*t**4*u**4 + 26880*s*s2**2*t**3*u**5 + 10752*s*s2**2*t**2*u**6 + 1792*s*s2**2*t*u**7 - 192*s*s2*t**8*u - 1344*s*s2*t**7*u**2 - 4032*s*s2*t**6*u**3 - 6720*s*s2*t**5*u**4 - 6720*s*s2*t**4*u**5 - 4032*s*s2*t**3*u**6 - 1344*s*s2*t**2*u**7 - 192*s*s2*t*u**8 + 8*s*t**9*u + 64*s*t**8*u**2 + 224*s*t**7*u**3 + 448*s*t**6*u**4 + 560*s*t**5*u**5 + 448*s*t**4*u**6 + 224*s*t**3*u**7 + 64*s*t**2*u**8 + 8*s*t*u**9 - 2048*s2**9*t*u + 9216*s2**8*t**2*u + 9216*s2**8*t*u**2 - 18432*s2**7*t**3*u - 36864*s2**7*t**2*u**2 - 18432*s2**7*t*u**3 + 21504*s2**6*t**4*u + 64512*s2**6*t**3*u**2 + 64512*s2**6*t**2*u**3 + 21504*s2**6*t*u**4 - 16128*s2**5*t**5*u - 64512*s2**5*t**4*u**2 - 96768*s2**5*t**3*u**3 - 64512*s2**5*t**2*u**4 - 16128*s2**5*t*u**5 + 8064*s2**4*t**6*u + 40320*s2**4*t**5*u**2 + 80640*s2**4*t**4*u**3 + 80640*s2**4*t**3*u**4 + 40320*s2**4*t**2*u**5 + 8064*s2**4*t*u**6 - 2688*s2**3*t**7*u - 16128*s2**3*t**6*u**2 - 40320*s2**3*t**5*u**3 - 53760*s2**3*t**4*u**4 - 40320*s2**3*t**3*u**5 - 16128*s2**3*t**2*u**6 - 2688*s2**3*t*u**7 + 576*s2**2*t**8*u + 4032*s2**2*t**7*u**2 + 12096*s2**2*t**6*u**3 + 20160*s2**2*t**5*u**4 + 20160*s2**2*t**4*u**5 + 12096*s2**2*t**3*u**6 + 4032*s2**2*t**2*u**7 + 576*s2**2*t*u**8 - 72*s2*t**9*u - 576*s2*t**8*u**2 - 2016*s2*t**7*u**3 - 4032*s2*t**6*u**4 - 5040*s2*t**5*u**5 - 4032*s2*t**4*u**6 - 2016*s2*t**3*u**7 - 576*s2*t**2*u**8 - 72*s2*t*u**9 + 4*t**10*u + 36*t**9*u**2 + 144*t**8*u**3 + 336*t**7*u**4 + 504*t**6*u**5 + 504*t**5*u**6 + 336*t**4*u**7 + 144*t**3*u**8 + 36*t**2*u**9 + 4*t*u**10) + flt*(2*s*s2**2 - s*s2*t - s*s2*u + s*t*u + 2*s2**3 - 7*s2**2*t - s2**2*u + 7*s2*t**2 + 3*s2*t*u - 2*t**3 - 2*t**2*u)/(8*s**2*t - 16*s*s2*t + 12*s*t**2 + 4*s*t*u + 8*s2**2*t - 12*s2*t**2 - 4*s2*t*u + 4*t**3 + 4*t**2*u) + flu*(2*s*s2**2 - s*s2*t - s*s2*u + s*t*u + 2*s2**3 - s2**2*t - 7*s2**2*u + 3*s2*t*u + 7*s2*u**2 - 2*t*u**2 - 2*u**3)/(8*s**2*u - 16*s*s2*u + 4*s*t*u + 12*s*u**2 + 8*s2**2*u - 4*s2*t*u - 12*s2*u**2 + 4*t*u**2 + 4*u**3) + fst*(-4*s**3*s2 + 2*s**3*t - 2*s**2*s2*t - 4*s**2*s2*u + s**2*t**2 + 5*s**2*t*u + 4*s*s2**3 - 4*s*s2**2*t - 4*s*s2**2*u + s*s2*t**2 + 3*s*s2*t*u - 2*s*t**2*u + s*t*u**2)/(8*s**2*t*u - 16*s*s2*t*u + 4*s*t**2*u + 12*s*t*u**2 + 8*s2**2*t*u - 4*s2*t**2*u - 12*s2*t*u**2 + 4*t**2*u**2 + 4*t*u**3) + fsu*(-4*s**3*s2 + 2*s**3*u - 4*s**2*s2*t - 2*s**2*s2*u + 5*s**2*t*u + s**2*u**2 + 4*s*s2**3 - 4*s*s2**2*t - 4*s*s2**2*u + 3*s*s2*t*u + s*s2*u**2 + s*t**2*u - 2*s*t*u**2)/(8*s**2*t*u - 16*s*s2*t*u + 12*s*t**2*u + 4*s*t*u**2 + 8*s2**2*t*u - 12*s2*t**2*u - 4*s2*t*u**2 + 4*t**3*u + 4*t**2*u**2) + ftu*(s**3*s2 + s**2*s2**2 - s**2*t*u - s*s2**3 + 2*s*s2**2*t + 2*s*s2**2*u - s*s2*t**2 - 2*s*s2*t*u - s*s2*u**2 + s*t**2*u + s*t*u**2 - s2**4 + 2*s2**3*t + 2*s2**3*u - s2**2*t**2 - 5*s2**2*t*u - s2**2*u**2 + 3*s2*t**2*u + 3*s2*t*u**2 - 2*t**2*u**2)/(2*s**2*t*u - 4*s*s2*t*u + 2*s*t**2*u + 2*s*t*u**2 + 2*s2**2*t*u - 2*s2*t**2*u - 2*s2*t*u**2 + 2*t**2*u**2) + (-8*s**3*s2**3 + 16*s**2*s2**4 - 16*s**2*s2**3*t - 16*s**2*s2**3*u + 2*s**2*s2**2*t**2 + 10*s**2*s2**2*t*u + 2*s**2*s2**2*u**2 - 8*s*s2**5 + 16*s*s2**4*t + 16*s*s2**4*u - 10*s*s2**3*t**2 - 22*s*s2**3*t*u - 10*s*s2**3*u**2 + 2*s*s2**2*t**3 + 8*s*s2**2*t**2*u + 8*s*s2**2*t*u**2 + 2*s*s2**2*u**3 - 2*s*s2*t**2*u**2 - 4*s2**4*t*u + 8*s2**3*t**2*u + 8*s2**3*t*u**2 - 5*s2**2*t**3*u - 14*s2**2*t**2*u**2 - 5*s2**2*t*u**3 + s2*t**4*u + 7*s2*t**3*u**2 + 7*s2*t**2*u**3 + s2*t*u**4 - t**4*u**2 - 2*t**3*u**3 - t**2*u**4)/(16*s**2*s2**2*t*u - 32*s*s2**3*t*u + 32*s*s2**2*t**2*u + 32*s*s2**2*t*u**2 - 8*s*s2*t**3*u - 16*s*s2*t**2*u**2 - 8*s*s2*t*u**3 + 16*s2**4*t*u - 32*s2**3*t**2*u - 32*s2**3*t*u**2 + 24*s2**2*t**3*u + 48*s2**2*t**2*u**2 + 24*s2**2*t*u**3 - 8*s2*t**4*u - 24*s2*t**3*u**2 - 24*s2*t**2*u**3 - 8*s2*t*u**4 + t**5*u + 4*t**4*u**2 + 6*t**3*u**3 + 4*t**2*u**4 + t*u**5))/(2*Nc**2) - (9*Nc**2/8 - 9/8)*(fla*(-4*lam**7*s**2*s2*t - 8*lam**7*s**2*s2*u + 2*lam**7*s**2*t**2 + 6*lam**7*s**2*t*u + 4*lam**7*s**2*u**2 + 8*lam**7*s*s2**2*u - 2*lam**7*s*s2*t**2 + 2*lam**7*s*s2*t*u - 12*lam**7*s*s2*u**2 + lam**7*s*t**3 + 4*lam**7*s*t**2*u + 3*lam**7*s*t*u**2 + 4*lam**7*s*u**3 + 4*lam**7*s2**3*t - 4*lam**7*s2**2*t**2 - 20*lam**7*s2**2*t*u + 4*lam**7*s2**2*u**2 + lam**7*s2*t**3 + 18*lam**7*s2*t**2*u + 13*lam**7*s2*t*u**2 - 4*lam**7*s2*u**3 - 4*lam**7*t**3*u - 7*lam**7*t**2*u**2 - 2*lam**7*t*u**3 + lam**7*u**4 + 8*lam**5*s**3*s2**2*t - 8*lam**5*s**3*s2**2*u - 4*lam**5*s**3*s2*t**2 - 16*lam**5*s**3*s2*t*u + 4*lam**5*s**3*s2*u**2 - 16*lam**5*s**2*s2**3*t + 32*lam**5*s**2*s2**3*u + 20*lam**5*s**2*s2**2*t**2 + 64*lam**5*s**2*s2**2*t*u - 44*lam**5*s**2*s2**2*u**2 - 6*lam**5*s**2*s2*t**3 - 34*lam**5*s**2*s2*t**2*u - 50*lam**5*s**2*s2*t*u**2 + 18*lam**5*s**2*s2*u**3 + 2*lam**5*s**2*t**3*u + 10*lam**5*s**2*t**2*u**2 + 10*lam**5*s**2*t*u**3 - 2*lam**5*s**2*u**4 + 8*lam**5*s*s2**4*t - 40*lam**5*s*s2**4*u - 16*lam**5*s*s2**3*t**2 - 40*lam**5*s*s2**3*t*u + 88*lam**5*s*s2**3*u**2 + 10*lam**5*s*s2**2*t**3 + 62*lam**5*s*s2**2*t**2*u + 70*lam**5*s*s2**2*t*u**2 - 70*lam**5*s*s2**2*u**3 - 2*lam**5*s*s2*t**4 - 22*lam**5*s*s2*t**3*u - 66*lam**5*s*s2*t**2*u**2 - 46*lam**5*s*s2*t*u**3 + 24*lam**5*s*s2*u**4 + lam**5*s*t**4*u + 12*lam**5*s*t**3*u**2 + 22*lam**5*s*t**2*u**3 + 8*lam**5*s*t*u**4 - 3*lam**5*s*u**5 + 16*lam**5*s2**5*u - 8*lam**5*s2**4*t*u - 48*lam**5*s2**4*u**2 + 8*lam**5*s2**3*t*u**2 + 56*lam**5*s2**3*u**3 - 2*lam**5*s2**2*t**3*u + 12*lam**5*s2**2*t**2*u**2 + 6*lam**5*s2**2*t*u**3 - 32*lam**5*s2**2*u**4 + lam**5*s2*t**4*u - 18*lam**5*s2*t**2*u**3 - 8*lam**5*s2*t*u**4 + 9*lam**5*s2*u**5 - lam**5*t**4*u**2 + 2*lam**5*t**3*u**3 + 6*lam**5*t**2*u**4 + 2*lam**5*t*u**5 - lam**5*u**6 - 48*lam**3*s**4*s2**2*t*u + 192*lam**3*s**3*s2**3*t*u - 96*lam**3*s**3*s2**2*t**2*u - 192*lam**3*s**3*s2**2*t*u**2 + 48*lam**3*s**3*s2*t**2*u**2 + 48*lam**3*s**3*s2*t*u**3 - 336*lam**3*s**2*s2**4*t*u + 288*lam**3*s**2*s2**3*t**2*u + 672*lam**3*s**2*s2**3*t*u**2 - 72*lam**3*s**2*s2**2*t**3*u - 432*lam**3*s**2*s2**2*t**2*u**2 - 456*lam**3*s**2*s2**2*t*u**3 + 72*lam**3*s**2*s2*t**3*u**2 + 192*lam**3*s**2*s2*t**2*u**3 + 120*lam**3*s**2*s2*t*u**4 - 12*lam**3*s**2*t**3*u**3 - 24*lam**3*s**2*t**2*u**4 - 12*lam**3*s**2*t*u**5 + 288*lam**3*s*s2**5*t*u - 384*lam**3*s*s2**4*t**2*u - 864*lam**3*s*s2**4*t*u**2 + 168*lam**3*s*s2**3*t**3*u + 960*lam**3*s*s2**3*t**2*u**2 + 984*lam**3*s*s2**3*t*u**3 - 24*lam**3*s*s2**2*t**4*u - 336*lam**3*s*s2**2*t**3*u**2 - 840*lam**3*s*s2**2*t**2*u**3 - 528*lam**3*s*s2**2*t*u**4 + 36*lam**3*s*s2*t**4*u**2 + 204*lam**3*s*s2*t**3*u**3 + 300*lam**3*s*s2*t**2*u**4 + 132*lam**3*s*s2*t*u**5 - 12*lam**3*s*t**4*u**3 - 36*lam**3*s*t**3*u**4 - 36*lam**3*s*t**2*u**5 - 12*lam**3*s*t*u**6 - 96*lam**3*s2**6*t*u + 192*lam**3*s2**5*t**2*u + 384*lam**3*s2**5*t*u**2 - 144*lam**3*s2**4*t**3*u - 672*lam**3*s2**4*t**2*u**2 - 624*lam**3*s2**4*t*u**3 + 48*lam**3*s2**3*t**4*u + 432*lam**3*s2**3*t**3*u**2 + 912*lam**3*s2**3*t**2*u**3 + 528*lam**3*s2**3*t*u**4 - 6*lam**3*s2**2*t**5*u - 120*lam**3*s2**2*t**4*u**2 - 468*lam**3*s2**2*t**3*u**3 - 600*lam**3*s2**2*t**2*u**4 - 246*lam**3*s2**2*t*u**5 + 12*lam**3*s2*t**5*u**2 + 96*lam**3*s2*t**4*u**3 + 216*lam**3*s2*t**3*u**4 + 192*lam**3*s2*t**2*u**5 + 60*lam**3*s2*t*u**6 - 6*lam**3*t**5*u**3 - 24*lam**3*t**4*u**4 - 36*lam**3*t**3*u**5 - 24*lam**3*t**2*u**6 - 6*lam**3*t*u**7)/(2048*s**5*s2**4*t*u - 10240*s**4*s2**5*t*u + 9216*s**4*s2**4*t**2*u + 9216*s**4*s2**4*t*u**2 - 2048*s**4*s2**3*t**3*u - 4096*s**4*s2**3*t**2*u**2 - 2048*s**4*s2**3*t*u**3 + 20480*s**3*s2**6*t*u - 36864*s**3*s2**5*t**2*u - 36864*s**3*s2**5*t*u**2 + 24576*s**3*s2**4*t**3*u + 49152*s**3*s2**4*t**2*u**2 + 24576*s**3*s2**4*t*u**3 - 7168*s**3*s2**3*t**4*u - 21504*s**3*s2**3*t**3*u**2 - 21504*s**3*s2**3*t**2*u**3 - 7168*s**3*s2**3*t*u**4 + 768*s**3*s2**2*t**5*u + 3072*s**3*s2**2*t**4*u**2 + 4608*s**3*s2**2*t**3*u**3 + 3072*s**3*s2**2*t**2*u**4 + 768*s**3*s2**2*t*u**5 - 20480*s**2*s2**7*t*u + 55296*s**2*s2**6*t**2*u + 55296*s**2*s2**6*t*u**2 - 61440*s**2*s2**5*t**3*u - 122880*s**2*s2**5*t**2*u**2 - 61440*s**2*s2**5*t*u**3 + 35840*s**2*s2**4*t**4*u + 107520*s**2*s2**4*t**3*u**2 + 107520*s**2*s2**4*t**2*u**3 + 35840*s**2*s2**4*t*u**4 - 11520*s**2*s2**3*t**5*u - 46080*s**2*s2**3*t**4*u**2 - 69120*s**2*s2**3*t**3*u**3 - 46080*s**2*s2**3*t**2*u**4 - 11520*s**2*s2**3*t*u**5 + 1920*s**2*s2**2*t**6*u + 9600*s**2*s2**2*t**5*u**2 + 19200*s**2*s2**2*t**4*u**3 + 19200*s**2*s2**2*t**3*u**4 + 9600*s**2*s2**2*t**2*u**5 + 1920*s**2*s2**2*t*u**6 - 128*s**2*s2*t**7*u - 768*s**2*s2*t**6*u**2 - 1920*s**2*s2*t**5*u**3 - 2560*s**2*s2*t**4*u**4 - 1920*s**2*s2*t**3*u**5 - 768*s**2*s2*t**2*u**6 - 128*s**2*s2*t*u**7 + 10240*s*s2**8*t*u - 36864*s*s2**7*t**2*u - 36864*s*s2**7*t*u**2 + 57344*s*s2**6*t**3*u + 114688*s*s2**6*t**2*u**2 + 57344*s*s2**6*t*u**3 - 50176*s*s2**5*t**4*u - 150528*s*s2**5*t**3*u**2 - 150528*s*s2**5*t**2*u**3 - 50176*s*s2**5*t*u**4 + 26880*s*s2**4*t**5*u + 107520*s*s2**4*t**4*u**2 + 161280*s*s2**4*t**3*u**3 + 107520*s*s2**4*t**2*u**4 + 26880*s*s2**4*t*u**5 - 8960*s*s2**3*t**6*u - 44800*s*s2**3*t**5*u**2 - 89600*s*s2**3*t**4*u**3 - 89600*s*s2**3*t**3*u**4 - 44800*s*s2**3*t**2*u**5 - 8960*s*s2**3*t*u**6 + 1792*s*s2**2*t**7*u + 10752*s*s2**2*t**6*u**2 + 26880*s*s2**2*t**5*u**3 + 35840*s*s2**2*t**4*u**4 + 26880*s*s2**2*t**3*u**5 + 10752*s*s2**2*t**2*u**6 + 1792*s*s2**2*t*u**7 - 192*s*s2*t**8*u - 1344*s*s2*t**7*u**2 - 4032*s*s2*t**6*u**3 - 6720*s*s2*t**5*u**4 - 6720*s*s2*t**4*u**5 - 4032*s*s2*t**3*u**6 - 1344*s*s2*t**2*u**7 - 192*s*s2*t*u**8 + 8*s*t**9*u + 64*s*t**8*u**2 + 224*s*t**7*u**3 + 448*s*t**6*u**4 + 560*s*t**5*u**5 + 448*s*t**4*u**6 + 224*s*t**3*u**7 + 64*s*t**2*u**8 + 8*s*t*u**9 - 2048*s2**9*t*u + 9216*s2**8*t**2*u + 9216*s2**8*t*u**2 - 18432*s2**7*t**3*u - 36864*s2**7*t**2*u**2 - 18432*s2**7*t*u**3 + 21504*s2**6*t**4*u + 64512*s2**6*t**3*u**2 + 64512*s2**6*t**2*u**3 + 21504*s2**6*t*u**4 - 16128*s2**5*t**5*u - 64512*s2**5*t**4*u**2 - 96768*s2**5*t**3*u**3 - 64512*s2**5*t**2*u**4 - 16128*s2**5*t*u**5 + 8064*s2**4*t**6*u + 40320*s2**4*t**5*u**2 + 80640*s2**4*t**4*u**3 + 80640*s2**4*t**3*u**4 + 40320*s2**4*t**2*u**5 + 8064*s2**4*t*u**6 - 2688*s2**3*t**7*u - 16128*s2**3*t**6*u**2 - 40320*s2**3*t**5*u**3 - 53760*s2**3*t**4*u**4 - 40320*s2**3*t**3*u**5 - 16128*s2**3*t**2*u**6 - 2688*s2**3*t*u**7 + 576*s2**2*t**8*u + 4032*s2**2*t**7*u**2 + 12096*s2**2*t**6*u**3 + 20160*s2**2*t**5*u**4 + 20160*s2**2*t**4*u**5 + 12096*s2**2*t**3*u**6 + 4032*s2**2*t**2*u**7 + 576*s2**2*t*u**8 - 72*s2*t**9*u - 576*s2*t**8*u**2 - 2016*s2*t**7*u**3 - 4032*s2*t**6*u**4 - 5040*s2*t**5*u**5 - 4032*s2*t**4*u**6 - 2016*s2*t**3*u**7 - 576*s2*t**2*u**8 - 72*s2*t*u**9 + 4*t**10*u + 36*t**9*u**2 + 144*t**8*u**3 + 336*t**7*u**4 + 504*t**6*u**5 + 504*t**5*u**6 + 336*t**4*u**7 + 144*t**3*u**8 + 36*t**2*u**9 + 4*t*u**10) + flt*(-2*s*s2**2 + 5*s*s2*t + s*s2*u - 2*s*t**2 - s*t*u + 2*s2**3 - 7*s2**2*t - s2**2*u + 7*s2*t**2 + 3*s2*t*u - 2*t**3 - 2*t**2*u)/(8*s**2*t - 16*s*s2*t + 12*s*t**2 + 4*s*t*u + 8*s2**2*t - 12*s2*t**2 - 4*s2*t*u + 4*t**3 + 4*t**2*u) + flu*(-2*s*s2**2 + s*s2*t + 5*s*s2*u - s*t*u - 2*s*u**2 + 2*s2**3 - s2**2*t - 7*s2**2*u + 3*s2*t*u + 7*s2*u**2 - 2*t*u**2 - 2*u**3)/(8*s**2*u - 16*s*s2*u + 4*s*t*u + 12*s*u**2 + 8*s2**2*u - 4*s2*t*u - 12*s2*u**2 + 4*t*u**2 + 4*u**3) + fst*(-4*s**3*s2 + 2*s**3*t + 8*s**2*s2**2 - 6*s**2*s2*t - 8*s**2*s2*u + s**2*t**2 + 5*s**2*t*u - 4*s*s2**3 + 4*s*s2**2*t + 8*s*s2**2*u - s*s2*t**2 - 7*s*s2*t*u - 4*s*s2*u**2 + 3*s*t*u**2)/(8*s**2*t*u - 16*s*s2*t*u + 4*s*t**2*u + 12*s*t*u**2 + 8*s2**2*t*u - 4*s2*t**2*u - 12*s2*t*u**2 + 4*t**2*u**2 + 4*t*u**3) + fsu*(-4*s**3*s2 + 2*s**3*u + 8*s**2*s2**2 - 8*s**2*s2*t - 6*s**2*s2*u + 5*s**2*t*u + s**2*u**2 - 4*s*s2**3 + 8*s*s2**2*t + 4*s*s2**2*u - 4*s*s2*t**2 - 7*s*s2*t*u - s*s2*u**2 + 3*s*t**2*u)/(8*s**2*t*u - 16*s*s2*t*u + 12*s*t**2*u + 4*s*t*u**2 + 8*s2**2*t*u - 12*s2*t**2*u - 4*s2*t*u**2 + 4*t**3*u + 4*t**2*u**2) + ftu*(s**3*s2 - 3*s**2*s2**2 + 2*s**2*s2*t + 2*s**2*s2*u - s**2*t*u + 3*s*s2**3 - 4*s*s2**2*t - 4*s*s2**2*u + s*s2*t**2 + 6*s*s2*t*u + s*s2*u**2 - s*t**2*u - s*t*u**2 - s2**4 + 2*s2**3*t + 2*s2**3*u - s2**2*t**2 - 5*s2**2*t*u - s2**2*u**2 + 3*s2*t**2*u + 3*s2*t*u**2 - 2*t**2*u**2)/(2*s**2*t*u - 4*s*s2*t*u + 2*s*t**2*u + 2*s*t*u**2 + 2*s2**2*t*u - 2*s2*t**2*u - 2*s2*t*u**2 + 2*t**2*u**2) + (-8*s**3*s2**3 + 16*s**2*s2**4 - 16*s**2*s2**3*t - 16*s**2*s2**3*u + 2*s**2*s2**2*t**2 + 10*s**2*s2**2*t*u + 2*s**2*s2**2*u**2 - 8*s*s2**5 + 16*s*s2**4*t + 16*s*s2**4*u - 10*s*s2**3*t**2 - 22*s*s2**3*t*u - 10*s*s2**3*u**2 + 2*s*s2**2*t**3 + 8*s*s2**2*t**2*u + 8*s*s2**2*t*u**2 + 2*s*s2**2*u**3 - 2*s*s2*t**2*u**2 - 4*s2**4*t*u + 8*s2**3*t**2*u + 8*s2**3*t*u**2 - 5*s2**2*t**3*u - 14*s2**2*t**2*u**2 - 5*s2**2*t*u**3 + s2*t**4*u + 7*s2*t**3*u**2 + 7*s2*t**2*u**3 + s2*t*u**4 - t**4*u**2 - 2*t**3*u**3 - t**2*u**4)/(16*s**2*s2**2*t*u - 32*s*s2**3*t*u + 32*s*s2**2*t**2*u + 32*s*s2**2*t*u**2 - 8*s*s2*t**3*u - 16*s*s2*t**2*u**2 - 8*s*s2*t*u**3 + 16*s2**4*t*u - 32*s2**3*t**2*u - 32*s2**3*t*u**2 + 24*s2**2*t**3*u + 48*s2**2*t**2*u**2 + 24*s2**2*t*u**3 - 8*s2*t**4*u - 24*s2*t**3*u**2 - 24*s2*t**2*u**3 - 8*s2*t*u**4 + t**5*u + 4*t**4*u**2 + 6*t**3*u**3 + 4*t**2*u**4 + t*u**5))/(2*Nc**2)



==> anc/hard_gg.py <==
"""NLO helicity cross sections of V+jet: sector "hard_gg"
g g -> V q qbar hard coefficient functions C^{beta,reg}_{gg} for beta = L1, L12 (regular only), assembled from the building block G^beta and the collinear bridge F_01, F_23 defined in the file; L2 follows from L1 by t <-> u with the atom relabelling of README.txt
Symbols: CF, F01L1, F01L12, F23L1, F23L12, GL1, GL12, Nc, c01, c23, d_st, d_su, d_t, d_u, fM2, fla, flt, flu, fs2, fst, fstu, fsu, ftu, lam, q2, s, s2, t, u  (conventions: README.txt)
C maps each label (paper notation) to a sympy expression."""
from sympy import Symbol, sympify
_L = {n: Symbol(n) for n in ['CF', 'F01L1', 'F01L12', 'F23L1', 'F23L12', 'GL1', 'GL12', 'Nc', 'c01', 'c23', 'd_st', 'd_su', 'd_t', 'd_u', 'fM2', 'fla', 'flt', 'flu', 'fs2', 'fst', 'fstu', 'fsu', 'ftu', 'lam', 'q2', 's', 's2', 't', 'u']}
C = {}
C['zA = z_A'] = sympify('-u/(s2 - u)', locals=_L)
C['zB = z_B'] = sympify('-t/(s2 - t)', locals=_L)
C['c01 = c_{01}'] = sympify('-2*u*(u/(s2 - u) + 1)/((s2 - u)*(2*u*(u/(s2 - u) + 1)/(s2 - u) + 1))', locals=_L)
C['c23 = c_{23}'] = sympify('-2*t*(t/(s2 - t) + 1)/((s2 - t)*(2*t*(t/(s2 - t) + 1)/(s2 - t) + 1))', locals=_L)
C['F01L1 = F^{L1}_{01}'] = sympify('-CF*(s2 - u)**2*(u**2/(s2 - u)**2 + (u/(s2 - u) + 1)**2)/(2*u**2)', locals=_L)
C['F23L1 = F^{L1}_{23}'] = sympify('-CF*(t**2/(s2 - t)**2 + (t/(s2 - t) + 1)**2)', locals=_L)
C['C^{L1,\\mathrm{reg}}_{gg}'] = sympify('-2*F01L1*c01 - 2*F23L1*c23 + 4*GL1 + 2*fM2*(F01L1 + F23L1) - (2*F01L1 + 2*F23L1)*(fs2 - log(2))', locals=_L)
C['GL1 = G^{L1}_{gg}'] = sympify('(Nc**2*(d_st*d_su*ftu*(2*s**2*s2 - 2*s**2*u - 4*s*s2**2 + 4*s*s2*t + 6*s*s2*u - 4*s*t*u - 2*s*u**2 + 2*s2**3 - 2*s2**2*t - 4*s2**2*u + 4*s2*t*u + 2*s2*u**2 - 2*t*u**2)/s + d_st*flt*(2*s**2*t - 5*s*s2*t + 4*s*t**2 + s*t*u + 4*s2**2*t - 6*s2*t**2 - 2*s2*t*u + 2*t**3 + 2*t**2*u)/(s*(q2 + s - s2)) + d_st*fsu*(2*s**2*s2**2 - 2*s**2*u**2 - 4*s*s2**3 + 3*s*s2**2*t + s*s2**2*u + 6*s*s2*u**2 - 3*s*t*u**2 - 3*s*u**3 + 2*s2**4 - 3*s2**3*t - s2**3*u + s2**2*t**2 + s2**2*t*u - 4*s2**2*u**2 + 4*s2*t*u**2 + 3*s2*u**3 - t**2*u**2 - 2*t*u**3)/(u**2*(q2 + s - s2)) + d_su*flu*(2*s*s2**2 - 3*s*s2*u + s*u**2 - 2*s2**3 + s2**2*t + 5*s2**2*u - 2*s2*t*u - 4*s2*u**2 + t*u**2 + u**3)/(s*(q2 + s - s2)) + d_su*fst*(2*s**2 - 4*s*s2 - s*t + 3*s*u + 2*s2**2 - 3*s2*u + u**2)/(q2 + s - s2) + d_t**2*(s2**4 - 2*s2**3*t + s2**2*t**2 + 3*s2**2*u**2 - 2*s2*t*u**2 + 3*t**2*u**2)*log(2)/u**2 + d_t**2*(-512*s**6*s2**8 + 1024*s**6*s2**7*t + 512*s**6*s2**7*u - 512*s**6*s2**6*t**2 - 1024*s**6*s2**6*t*u - 968*s**6*s2**6*u**2 + 512*s**6*s2**5*t**2*u - 112*s**6*s2**5*t*u**2 - 968*s**6*s2**4*t**2*u**2 + 2560*s**5*s2**9 - 7680*s**5*s2**8*t - 5120*s**5*s2**8*u + 8192*s**5*s2**7*t**2 + 14080*s**5*s2**7*t*u + 8080*s**5*s2**7*u**2 - 3584*s**5*s2**6*t**3 - 13312*s**5*s2**6*t**2*u - 11328*s**5*s2**6*t*u**2 - 5600*s**5*s2**6*u**3 + 512*s**5*s2**5*t**4 + 4864*s**5*s2**5*t**3*u + 10480*s**5*s2**5*t**2*u**2 + 1872*s**5*s2**5*t*u**3 + 800*s**5*s2**5*u**4 - 512*s**5*s2**4*t**4*u - 5984*s**5*s2**4*t**3*u**2 - 4352*s**5*s2**4*t**2*u**3 + 448*s**5*s2**4*t*u**4 + 800*s**5*s2**3*t**4*u**2 + 1936*s**5*s2**3*t**3*u**3 + 800*s**5*s2**3*t**2*u**4 - 5120*s**4*s2**10 + 20480*s**4*s2**9*t + 15360*s**4*s2**9*u - 32768*s**4*s2**8*t**2 - 56320*s**4*s2**8*t*u - 28336*s**4*s2**8*u**2 + 26624*s**4*s2**7*t**3 + 80896*s**4*s2**7*t**2*u + 75904*s**4*s2**7*t*u**2 + 31392*s**4*s2**7*u**3 - 11456*s**4*s2**6*t**4 - 57344*s**4*s2**6*t**3*u - 89948*s**4*s2**6*t**2*u**2 - 50696*s**4*s2**6*t*u**3 - 17356*s**4*s2**6*u**4 + 2432*s**4*s2**5*t**5 + 20672*s**4*s2**5*t**4*u + 60760*s**4*s2**5*t**3*u**2 + 48176*s**4*s2**5*t**2*u**3 + 12840*s**4*s2**5*t*u**4 + 4080*s**4*s2**5*u**5 - 192*s**4*s2**4*t**6 - 3456*s**4*s2**4*t**5*u - 23164*s**4*s2**4*t**4*u**2 - 34168*s**4*s2**4*t**3*u**3 - 12276*s**4*s2**4*t**2*u**4 - 144*s**4*s2**4*t*u**5 - 336*s**4*s2**4*u**6 + 192*s**4*s2**3*t**6*u + 4352*s**4*s2**3*t**5*u**2 + 11616*s**4*s2**3*t**4*u**3 + 9888*s**4*s2**3*t**3*u**4 + 2384*s**4*s2**3*t**2*u**5 - 96*s**4*s2**3*t*u**6 - 336*s**4*s2**2*t**6*u**2 - 1200*s**4*s2**2*t**5*u**3 - 1800*s**4*s2**2*t**4*u**4 - 1200*s**4*s2**2*t**3*u**5 - 336*s**4*s2**2*t**2*u**6 + 5120*s**3*s2**11 - 25600*s**3*s2**10*t - 20480*s**3*s2**10*u + 54272*s**3*s2**9*t**2 + 94720*s**3*s2**9*t*u + 46784*s**3*s2**9*u**2 - 63488*s**3*s2**8*t**3 - 183296*s**3*s2**8*t**2*u - 177440*s**3*s2**8*t*u**2 - 69152*s**3*s2**8*u**3 + 44608*s**3*s2**7*t**4 + 192512*s**3*s2**7*t**3*u + 291092*s**3*s2**7*t**2*u**2 + 194200*s**3*s2**7*t*u**3 + 62324*s**3*s2**7*u**4 - 19136*s**3*s2**6*t**5 - 118912*s**3*s2**6*t**4*u - 268988*s**3*s2**6*t**3*u**2 - 251420*s**3*s2**6*t**2*u**3 - 120196*s**3*s2**6*t*u**4 - 32708*s**3*s2**6*u**5 + 4832*s**3*s2**5*t**6 + 43616*s**3*s2**5*t**5*u + 151612*s**3*s2**5*t**4*u**2 + 202384*s**3*s2**5*t**3*u**3 + 115700*s**3*s2**5*t**2*u**4 + 39288*s**3*s2**5*t*u**5 + 9416*s**3*s2**5*u**6 - 640*s**3*s2**4*t**7 - 9056*s**3*s2**4*t**6*u - 52740*s**3*s2**4*t**5*u**2 - 105228*s**3*s2**4*t**4*u**3 - 84388*s**3*s2**4*t**3*u**4 - 28252*s**3*s2**4*t**2*u**5 - 5880*s**3*s2**4*t*u**6 - 1304*s**3*s2**4*u**7 + 32*s**3*s2**3*t**8 + 928*s**3*s2**3*t**7*u + 11032*s**3*s2**3*t**6*u**2 + 32624*s**3*s2**3*t**5*u**3 + 39920*s**3*s2**3*t**4*u**4 + 21920*s**3*s2**3*t**3*u**5 + 4816*s**3*s2**3*t**2*u**6 + 256*s**3*s2**3*t*u**7 + 56*s**3*s2**3*u**8 - 32*s**3*s2**2*t**8*u - 1280*s**3*s2**2*t**7*u**2 - 5280*s**3*s2**2*t**6*u**3 - 9064*s**3*s2**2*t**5*u**4 - 8248*s**3*s2**2*t**4*u**5 - 4056*s**3*s2**2*t**3*u**6 - 824*s**3*s2**2*t**2*u**7 + 16*s**3*s2**2*t*u**8 + 56*s**3*s2*t**8*u**2 + 336*s**3*s2*t**7*u**3 + 696*s**3*s2*t**6*u**4 + 832*s**3*s2*t**5*u**5 + 696*s**3*s2*t**4*u**6 + 336*s**3*s2*t**3*u**7 + 56*s**3*s2*t**2*u**8 - 2560*s**2*s2**12 + 15360*s**2*s2**11*t + 12800*s**2*s2**11*u - 40448*s**2*s2**10*t**2 - 71680*s**2*s2**10*t*u - 36616*s**2*s2**10*u**2 + 61440*s**2*s2**9*t**3 + 174592*s**2*s2**9*t**2*u + 176496*s**2*s2**9*t*u**2 + 69984*s**2*s2**9*u**3 - 59456*s**2*s2**8*t**4 - 242688*s**2*s2**8*t**3*u - 374092*s**2*s2**8*t**2*u**2 - 272856*s**2*s2**8*t*u**3 - 87652*s**2*s2**8*u**4 + 38144*s**2*s2**7*t**5 + 212160*s**2*s2**7*t**4*u + 457392*s**2*s2**7*t**3*u**2 + 475816*s**2*s2**7*t**2*u**3 + 267408*s**2*s2**7*t*u**4 + 71032*s**2*s2**7*u**5 - 16320*s**2*s2**6*t**6 - 121024*s**2*s2**6*t**5*u - 355204*s**2*s2**6*t**4*u**2 - 492264*s**2*s2**6*t**3*u**3 - 366540*s**2*s2**6*t**2*u**4 - 165232*s**2*s2**6*t*u**5 - 36736*s**2*s2**6*u**6 + 4544*s**2*s2**5*t**7 + 45120*s**2*s2**5*t**6*u + 181896*s**2*s2**5*t**5*u**2 + 332960*s**2*s2**5*t**4*u**3 + 311000*s**2*s2**5*t**3*u**4 + 170984*s**2*s2**5*t**2*u**5 + 63024*s**2*s2**5*t*u**6 + 11640*s**2*s2**5*u**7 - 770*s**2*s2**4*t**8 - 10656*s**2*s2**4*t**7*u - 61888*s**2*s2**4*t**6*u**2 - 151104*s**2*s2**4*t**5*u**3 - 181148*s**2*s2**4*t**4*u**4 - 118464*s**2*s2**4*t**3*u**5 - 48196*s**2*s2**4*t**2*u**6 - 13864*s**2*s2**4*t*u**7 - 2062*s**2*s2**4*u**8 + 68*s**2*s2**3*t**9 + 1474*s**2*s2**3*t**8*u + 13776*s**2*s2**3*t**7*u**2 + 45312*s**2*s2**3*t**6*u**3 + 70952*s**2*s2**3*t**5*u**4 + 60556*s**2*s2**3*t**4*u**5 + 29600*s**2*s2**3*t**3*u**6 + 8360*s**2*s2**3*t**2*u**7 + 1476*s**2*s2**3*t*u**8 + 170*s**2*s2**3*u**9 - 2*s**2*s2**2*t**10 - 100*s**2*s2**2*t**9*u - 1909*s**2*s2**2*t**8*u**2 - 8476*s**2*s2**2*t**7*u**3 - 17044*s**2*s2**2*t**6*u**4 - 19436*s**2*s2**2*t**5*u**5 - 13610*s**2*s2**2*t**4*u**6 - 5516*s**2*s2**2*t**3*u**7 - 1006*s**2*s2**2*t**2*u**8 - 48*s**2*s2**2*t*u**9 - 5*s**2*s2**2*u**10 + 2*s**2*s2*t**10*u + 146*s**2*s2*t**9*u**2 + 848*s**2*s2*t**8*u**3 + 2112*s**2*s2*t**7*u**4 + 3076*s**2*s2*t**6*u**5 + 2980*s**2*s2*t**5*u**6 + 1896*s**2*s2*t**4*u**7 + 680*s**2*s2*t**3*u**8 + 98*s**2*s2*t**2*u**9 + 2*s**2*s2*t*u**10 - 5*s**2*t**10*u**2 - 28*s**2*t**9*u**3 - 80*s**2*t**8*u**4 - 148*s**2*t**7*u**5 - 182*s**2*t**6*u**6 - 148*s**2*t**5*u**7 - 80*s**2*t**4*u**8 - 28*s**2*t**3*u**9 - 5*s**2*t**2*u**10 + 512*s*s2**13 - 3584*s*s2**12*t - 3072*s*s2**12*u + 11264*s*s2**11*t**2 + 20224*s*s2**11*t*u + 11632*s*s2**11*u**2 - 20992*s*s2**10*t**3 - 59392*s*s2**10*t**2*u - 66976*s*s2**10*t*u**2 - 30080*s*s2**10*u**3 + 25792*s*s2**9*t**4 + 102656*s*s2**9*t**3*u + 172748*s*s2**9*t**2*u**2 + 146296*s*s2**9*t*u**3 + 51196*s*s2**9*u**4 - 21952*s*s2**8*t**5 - 115968*s*s2**8*t**4*u - 263180*s*s2**8*t**3*u**2 - 318940*s*s2**8*t**2*u**3 - 208660*s*s2**8*t*u**4 - 57796*s*s2**8*u**5 + 13216*s*s2**7*t**6 + 89824*s*s2**7*t**5*u + 262704*s*s2**7*t**4*u**2 + 412496*s*s2**7*t**3*u**3 + 376948*s*s2**7*t**2*u**4 + 196248*s*s2**7*t*u**5 + 43924*s*s2**7*u**6 - 5632*s*s2**6*t**7 - 48608*s*s2**6*t**6*u - 180096*s*s2**6*t**5*u**2 - 351808*s*s2**6*t**4*u**3 - 402780*s*s2**6*t**3*u**4 - 288644*s*s2**6*t**2*u**5 - 122900*s*s2**6*t*u**6 - 22444*s*s2**6*u**7 + 1666*s*s2**5*t**8 + 18336*s*s2**5*t**7*u + 86452*s*s2**5*t**6*u**2 + 207436*s*s2**5*t**5*u**3 + 285240*s*s2**5*t**4*u**4 + 248616*s*s2**5*t**3*u**5 + 144080*s*s2**5*t**2*u**6 + 50708*s*s2**5*t*u**7 + 7514*s*s2**5*u**8 - 326*s*s2**4*t**9 - 4708*s*s2**4*t**8*u - 29092*s*s2**4*t**7*u**2 - 86036*s*s2**4*t**6*u**3 - 140736*s*s2**4*t**5*u**4 - 143012*s*s2**4*t**4*u**5 - 97984*s*s2**4*t**3*u**6 - 46032*s*s2**4*t**2*u**7 - 13206*s*s2**4*t*u**8 - 1556*s*s2**4*u**9 + 38*s*s2**3*t**10 + 779*s*s2**3*t**9*u + 6759*s*s2**3*t**8*u**2 + 24960*s*s2**3*t**7*u**3 + 48804*s*s2**3*t**6*u**4 + 58098*s*s2**3*t**5*u**5 + 45698*s*s2**3*t**4*u**6 + 24560*s*s2**3*t**3*u**7 + 8914*s*s2**3*t**2*u**8 + 1995*s*s2**3*t*u**9 + 179*s*s2**3*u**10 - 2*s*s2**2*t**11 - 74*s*s2**2*t**10*u - 1047*s*s2**2*t**9*u**2 - 4885*s*s2**2*t**8*u**3 - 11492*s*s2**2*t**7*u**4 - 16364*s*s2**2*t**6*u**5 - 15354*s*s2**2*t**5*u**6 - 9638*s*s2**2*t**4*u**7 - 3902*s*s2**2*t**3*u**8 - 982*s*s2**2*t**2*u**9 - 155*s*s2**2*t*u**10 - 9*s*s2**2*u**11 + 3*s*s2*t**11*u + 101*s*s2*t**10*u**2 + 586*s*s2*t**9*u**3 + 1652*s*s2*t**8*u**4 + 2858*s*s2*t**7*u**5 + 3314*s*s2*t**6*u**6 + 2616*s*s2*t**5*u**7 + 1356*s*s2*t**4*u**8 + 427*s*s2*t**3*u**9 + 73*s*s2*t**2*u**10 + 6*s*s2*t*u**11 - 5*s*t**11*u**2 - 33*s*t**10*u**3 - 108*s*t**9*u**4 - 228*s*t**8*u**5 - 330*s*t**7*u**6 - 330*s*t**6*u**7 - 228*s*t**5*u**8 - 108*s*t**4*u**9 - 33*s*t**3*u**10 - 5*s*t**2*u**11 - 576*s2**12*u**2 + 3456*s2**11*t*u**2 + 3456*s2**11*u**3 - 9312*s2**10*t**2*u**2 - 18816*s2**10*t*u**3 - 9312*s2**10*u**4 + 14880*s2**9*t**3*u**2 + 45600*s2**9*t**2*u**3 + 45600*s2**9*t*u**4 + 14880*s2**9*u**5 - 15652*s2**8*t**4*u**2 - 64880*s2**8*t**3*u**3 - 98136*s2**8*t**2*u**4 - 64880*s2**8*t*u**5 - 15652*s2**8*u**6 + 11344*s2**7*t**5*u**2 + 60048*s2**7*t**4*u**3 + 122144*s2**7*t**3*u**4 + 122144*s2**7*t**2*u**5 + 60048*s2**7*t*u**6 + 11344*s2**7*u**7 - 5744*s2**6*t**6*u**2 - 37740*s2**6*t**5*u**3 - 97056*s2**6*t**4*u**4 - 130184*s2**6*t**3*u**5 - 97056*s2**6*t**2*u**6 - 37740*s2**6*t*u**7 - 5744*s2**6*u**8 + 2008*s2**5*t**7*u**2 + 16268*s2**5*t**6*u**3 + 51084*s2**5*t**5*u**4 + 86160*s2**5*t**4*u**5 + 86160*s2**5*t**3*u**6 + 51084*s2**5*t**2*u**7 + 16268*s2**5*t*u**8 + 2008*s2**5*u**9 - 464*s2**4*t**8*u**2 - 4724*s2**4*t**7*u**3 - 17796*s2**4*t**6*u**4 - 36316*s2**4*t**5*u**5 - 45560*s2**4*t**4*u**6 - 36316*s2**4*t**3*u**7 - 17796*s2**4*t**2*u**8 - 4724*s2**4*t*u**9 - 464*s2**4*u**10 + 64*s2**3*t**9*u**2 + 876*s2**3*t**8*u**3 + 3948*s2**3*t**7*u**4 + 9524*s2**3*t**6*u**5 + 14388*s2**3*t**5*u**6 + 14388*s2**3*t**4*u**7 + 9524*s2**3*t**3*u**8 + 3948*s2**3*t**2*u**9 + 876*s2**3*t*u**10 + 64*s2**3*u**11 - 4*s2**2*t**10*u**2 - 92*s2**2*t**9*u**3 - 504*s2**2*t**8*u**4 - 1420*s2**2*t**7*u**5 - 2516*s2**2*t**6*u**6 - 3024*s2**2*t**5*u**7 - 2516*s2**2*t**4*u**8 - 1420*s2**2*t**3*u**9 - 504*s2**2*t**2*u**10 - 92*s2**2*t*u**11 - 4*s2**2*u**12 + 4*s2*t**10*u**3 + 28*s2*t**9*u**4 + 92*s2*t**8*u**5 + 188*s2*t**7*u**6 + 264*s2*t**6*u**7 + 264*s2*t**5*u**8 + 188*s2*t**4*u**9 + 92*s2*t**3*u**10 + 28*s2*t**2*u**11 + 4*s2*t*u**12)/(lam**8*q2*s*u**2) + fla*(400*s**7*s2**4 - 896*s**6*s2**5 + 3136*s**6*s2**4*t + 448*s**6*s2**4*u - 64*s**6*s2**3*t**2 - 800*s**6*s2**3*t*u - 64*s**6*s2**3*u**2 - 800*s**5*s2**6 - 9152*s**5*s2**5*t + 4160*s**5*s2**5*u + 7664*s**5*s2**4*t**2 + 7040*s**5*s2**4*t*u - 3536*s**5*s2**4*u**2 - 1216*s**5*s2**3*t**3 - 3840*s**5*s2**3*t**2*u - 1824*s**5*s2**3*t*u**2 + 416*s**5*s2**3*u**3 + 96*s**5*s2**2*t**4 + 96*s**5*s2**2*t**3*u + 144*s**5*s2**2*t**2*u**2 + 96*s**5*s2**2*t*u**3 + 96*s**5*s2**2*u**4 + 3136*s**4*s2**7 + 11200*s**4*s2**6*t - 16192*s**4*s2**6*u - 22192*s**4*s2**5*t**2 - 3200*s**4*s2**5*t*u + 23696*s**4*s2**5*u**2 + 12592*s**4*s2**4*t**3 + 18224*s**4*s2**4*t**2*u - 8880*s**4*s2**4*t*u**2 - 13360*s**4*s2**4*u**3 - 3232*s**4*s2**3*t**4 - 7664*s**4*s2**3*t**3*u - 3280*s**4*s2**3*t**2*u**2 + 4016*s**4*s2**3*t*u**3 + 2512*s**4*s2**3*u**4 + 480*s**4*s2**2*t**5 + 1152*s**4*s2**2*t**4*u + 624*s**4*s2**2*t**3*u**2 + 48*s**4*s2**2*t**2*u**3 + 144*s**4*s2**2*t*u**4 + 48*s**4*s2**2*u**5 - 16*s**4*s2*t**6 - 96*s**4*s2*t**5*u + 48*s**4*s2*t**4*u**2 + 256*s**4*s2*t**3*u**3 + 48*s**4*s2*t**2*u**4 - 96*s**4*s2*t*u**5 - 16*s**4*s2*u**6 - 624*s**3*s2**8 - 17216*s**3*s2**7*t + 12992*s**3*s2**7*u + 41168*s**3*s2**6*t**2 + 10112*s**3*s2**6*t*u - 34416*s**3*s2**6*u**2 - 37024*s**3*s2**5*t**3 - 44256*s**3*s2**5*t**2*u + 31296*s**3*s2**5*t*u**2 + 37376*s**3*s2**5*u**3 + 16872*s**3*s2**4*t**4 + 33472*s**3*s2**4*t**3*u - 2976*s**3*s2**4*t**2*u**2 - 39552*s**3*s2**4*t*u**3 - 19832*s**3*s2**4*u**4 - 4416*s**3*s2**3*t**5 - 10880*s**3*s2**3*t**4*u - 1568*s**3*s2**3*t**3*u**2 + 15648*s**3*s2**3*t**2*u**3 + 15808*s**3*s2**3*t*u**4 + 5056*s**3*s2**3*u**5 + 704*s**3*s2**2*t**6 + 2064*s**3*s2**2*t**5*u + 120*s**3*s2**2*t**4*u**2 - 4016*s**3*s2**2*t**3*u**3 - 4128*s**3*s2**2*t**2*u**4 - 1824*s**3*s2**2*t*u**5 - 472*s**3*s2**2*u**6 - 64*s**3*s2*t**7 - 256*s**3*s2*t**6*u - 96*s**3*s2*t**5*u**2 + 544*s**3*s2*t**4*u**3 + 592*s**3*s2*t**3*u**4 + 48*s**3*s2*t**2*u**5 - 112*s**3*s2*t*u**6 - 16*s**3*s2*u**7 + 4*s**3*t**8 + 8*s**3*t**7*u - 8*s**3*t**6*u**2 - 40*s**3*t**5*u**3 - 56*s**3*t**4*u**4 - 40*s**3*t**3*u**5 - 8*s**3*t**2*u**6 + 8*s**3*t*u**7 + 4*s**3*u**8 - 3904*s**2*s2**9 + 28928*s**2*s2**8*t + 9856*s**2*s2**8*u - 67856*s**2*s2**7*t**2 - 73184*s**2*s2**7*t*u - 4432*s**2*s2**7*u**2 + 78320*s**2*s2**6*t**3 + 149232*s**2*s2**6*t**2*u + 59856*s**2*s2**6*t*u**2 - 10672*s**2*s2**6*u**3 - 51488*s**2*s2**5*t**4 - 139408*s**2*s2**5*t**3*u - 108336*s**2*s2**5*t**2*u**2 - 3440*s**2*s2**5*t*u**3 + 17168*s**2*s2**5*u**4 + 20288*s**2*s2**4*t**5 + 68768*s**2*s2**4*t**4*u + 74896*s**2*s2**4*t**3*u**2 + 15056*s**2*s2**4*t**2*u**3 - 22672*s**2*s2**4*t*u**4 - 11312*s**2*s2**4*u**5 - 4784*s**2*s2**3*t**6 - 18336*s**2*s2**3*t**5*u - 21864*s**2*s2**3*t**4*u**2 - 1744*s**2*s2**3*t**3*u**3 + 16608*s**2*s2**3*t**2*u**4 + 13968*s**2*s2**3*t*u**5 + 3928*s**2*s2**3*u**6 + 656*s**2*s2**2*t**7 + 2512*s**2*s2**2*t**6*u + 1896*s**2*s2**2*t**5*u**2 - 4136*s**2*s2**2*t**4*u**3 - 9184*s**2*s2**2*t**3*u**4 - 7680*s**2*s2**2*t**2*u**5 - 3352*s**2*s2**2*t*u**6 - 680*s**2*s2**2*u**7 - 56*s**2*s2*t**8 - 176*s**2*s2*t**7*u + 128*s**2*s2*t**6*u**2 + 1280*s**2*s2*t**5*u**3 + 2312*s**2*s2*t**4*u**4 + 2032*s**2*s2*t**3*u**5 + 976*s**2*s2*t**2*u**6 + 256*s**2*s2*t*u**7 + 32*s**2*s2*u**8 + 4*s**2*t**9 + 12*s**2*t**8*u - 48*s**2*t**6*u**3 - 96*s**2*t**5*u**4 - 96*s**2*t**4*u**5 - 48*s**2*t**3*u**6 + 12*s**2*t*u**8 + 4*s**2*u**9 + 3712*s*s2**10 - 24064*s*s2**9*t - 17408*s*s2**9*u + 63040*s*s2**8*t**2 + 98432*s*s2**8*t*u + 35392*s*s2**8*u**2 - 91072*s*s2**7*t**3 - 223040*s*s2**7*t**2*u - 172608*s*s2**7*t*u**2 - 40640*s*s2**7*u**3 + 81608*s*s2**6*t**4 + 273568*s*s2**6*t**3*u + 331504*s*s2**6*t**2*u**2 + 168224*s*s2**6*t*u**3 + 28552*s*s2**6*u**4 - 47632*s*s2**5*t**5 - 202352*s*s2**5*t**4*u - 334624*s*s2**5*t**3*u**2 - 265696*s*s2**5*t**2*u**3 - 98000*s*s2**5*t*u**4 - 12208*s*s2**5*u**5 + 18280*s*s2**4*t**6 + 93488*s*s2**4*t**5*u + 194712*s*s2**4*t**4*u**2 + 209952*s*s2**4*t**3*u**3 + 121112*s*s2**4*t**2*u**4 + 33456*s*s2**4*t*u**5 + 2792*s*s2**4*u**6 - 4496*s*s2**3*t**7 - 26560*s*s2**3*t**6*u - 65728*s*s2**3*t**5*u**2 - 88048*s*s2**3*t**4*u**3 - 68048*s*s2**3*t**3*u**4 - 29152*s*s2**3*t**2*u**5 - 5600*s*s2**3*t*u**6 - 112*s*s2**3*u**7 + 658*s*s2**2*t**8 + 4280*s*s2**2*t**7*u + 11836*s*s2**2*t**6*u**2 + 18080*s*s2**2*t**5*u**3 + 16432*s*s2**2*t**4*u**4 + 8696*s*s2**2*t**3*u**5 + 2212*s*s2**2*t**2*u**6 - 16*s*s2**2*t*u**7 - 98*s*s2**2*u**8 - 48*s*s2*t**9 - 308*s*s2*t**8*u - 816*s*s2*t**7*u**2 - 1096*s*s2*t**6*u**3 - 640*s*s2*t**5*u**4 + 192*s*s2*t**4*u**5 + 592*s*s2*t**3*u**6 + 424*s*s2*t**2*u**7 + 144*s*s2*t*u**8 + 20*s*s2*u**9 + s*t**10 + 2*s*t**9*u - 17*s*t**8*u**2 - 96*s*t**7*u**3 - 234*s*t**6*u**4 - 340*s*t**5*u**5 - 318*s*t**4*u**6 - 192*s*t**3*u**7 - 71*s*t**2*u**8 - 14*s*t*u**9 - s*u**10 - 1024*s2**11 + 7168*s2**10*t + 6144*s2**10*u - 21760*s2**9*t**2 - 38400*s2**9*t*u - 16640*s2**9*u**2 + 38400*s2**8*t**3 + 103680*s2**8*t**2*u + 92160*s2**8*t*u**2 + 26880*s2**8*u**3 - 44160*s2**7*t**4 - 161280*s2**7*t**3*u - 218880*s2**7*t**2*u**2 - 130560*s2**7*t*u**3 - 28800*s2**7*u**4 + 34944*s2**6*t**5 + 161280*s2**6*t**4*u + 295680*s2**6*t**3*u**2 + 268800*s2**6*t**2*u**3 + 120960*s2**6*t*u**4 + 21504*s2**6*u**5 - 19488*s2**5*t**6 - 108864*s2**5*t**5*u - 252000*s2**5*t**4*u**2 - 309120*s2**5*t**3*u**3 - 211680*s2**5*t**2*u**4 - 76608*s2**5*t*u**5 - 11424*s2**5*u**6 + 7680*s2**4*t**7 + 50400*s2**4*t**6*u + 141120*s2**4*t**5*u**2 + 218400*s2**4*t**4*u**3 + 201600*s2**4*t**3*u**4 + 110880*s2**4*t**2*u**5 + 33600*s2**4*t*u**6 + 4320*s2**4*u**7 - 2100*s2**3*t**8 - 15840*s2**3*t**7*u - 52080*s2**3*t**6*u**2 - 97440*s2**3*t**5*u**3 - 113400*s2**3*t**4*u**4 - 84000*s2**3*t**3*u**5 - 38640*s2**3*t**2*u**6 - 10080*s2**3*t*u**7 - 1140*s2**3*u**8 + 380*s2**2*t**9 + 3240*s2**2*t**8*u + 12240*s2**2*t**7*u**2 + 26880*s2**2*t**6*u**3 + 37800*s2**2*t**5*u**4 + 35280*s2**2*t**4*u**5 + 21840*s2**2*t**3*u**6 + 8640*s2**2*t**2*u**7 + 1980*s2**2*t*u**8 + 200*s2**2*u**9 - 41*s2*t**10 - 390*s2*t**9*u - 1665*s2*t**8*u**2 - 4200*s2*t**7*u**3 - 6930*s2*t**6*u**4 - 7812*s2*t**5*u**5 - 6090*s2*t**4*u**6 - 3240*s2*t**3*u**7 - 1125*s2*t**2*u**8 - 230*s2*t*u**9 - 21*s2*u**10 + 2*t**11 + 21*t**10*u + 100*t**9*u**2 + 285*t**8*u**3 + 540*t**7*u**4 + 714*t**6*u**5 + 672*t**5*u**6 + 450*t**4*u**7 + 210*t**3*u**8 + 65*t**2*u**9 + 12*t*u**10 + u**11)/(lam**9*s*(q2 + s - s2))) + d_st*d_su*d_t*ftu*(-2*s**2*s2 + 4*s*s2**2 - 2*s*s2*t - 2*s*s2*u - 2*s2**3 + 2*s2**2*u + 2*s2*t**2 - 2*t**2*u) + d_st*d_t*flt*(-2*s**2*t + 5*s*s2*t - 4*s*t**2 - s*t*u - 4*s2**2*t + 6*s2*t**2 + 2*s2*t*u - 2*t**3 - 2*t**2*u)/(q2 + s - s2) + d_st*fsu*(-2*s**2*s2**2 + 4*s*s2**3 - 3*s*s2**2*t - s*s2**2*u - 2*s*s2*u**2 + s*u**3 - 2*s2**4 + 3*s2**3*t + s2**3*u - s2**2*t**2 - s2**2*t*u + 2*s2**2*u**2 - s2*t*u**2 - s2*u**3)/(u**2*(q2 + s - s2)) + d_su*d_t*fst*(-2*s**2*s2 + 4*s*s2**2 - 3*s*s2*u - s*t**2 - 2*s2**3 + s2**2*t + 3*s2**2*u - s2*t*u - s2*u**2)/(q2 + s - s2) + d_su*flu*(-2*s*s2 + s*u + 2*s2**2 - s2*t - 3*s2*u + t*u + u**2)/(q2 + s - s2) + d_t**2*(-s2**4 + 2*s2**3*t - s2**2*t**2 - 3*s2**2*u**2 + 2*s2*t*u**2 - 3*t**2*u**2)*log(2)/u**2 + 2*d_t*fs2*t + 2*d_t*fstu*t + fla*(8*s**4*s2**2 - 96*s**3*s2**3 + 80*s**3*s2**2*t + 48*s**3*s2**2*u - 8*s**3*s2*t**2 - 8*s**3*s2*t*u - 8*s**3*s2*u**2 + 264*s**2*s2**4 - 496*s**2*s2**3*t - 368*s**2*s2**3*u + 260*s**2*s2**2*t**2 + 416*s**2*s2**2*t*u + 148*s**2*s2**2*u**2 - 40*s**2*s2*t**3 - 104*s**2*s2*t**2*u - 80*s**2*s2*t*u**2 - 16*s**2*s2*u**3 + 4*s**2*t**3*u + 8*s**2*t**2*u**2 + 4*s**2*t*u**3 - 272*s*s2**5 + 800*s*s2**4*t + 640*s*s2**4*u - 820*s*s2**3*t**2 - 1416*s*s2**3*t*u - 548*s*s2**3*u**2 + 372*s*s2**2*t**3 + 1012*s*s2**2*t**2*u + 844*s*s2**2*t*u**2 + 204*s*s2**2*u**3 - 72*s*s2*t**4 - 272*s*s2*t**3*u - 356*s*s2*t**2*u**2 - 184*s*s2*t*u**3 - 28*s*s2*u**4 + 4*s*t**5 + 20*s*t**4*u + 36*s*t**3*u**2 + 28*s*t**2*u**3 + 8*s*t*u**4 + 96*s2**6 - 384*s2**5*t - 320*s2**5*u + 592*s2**4*t**2 + 1056*s2**4*t*u + 432*s2**4*u**2 - 464*s2**3*t**3 - 1296*s2**3*t**2*u - 1136*s2**3*t*u**2 - 304*s2**3*u**3 + 198*s2**2*t**4 + 760*s2**2*t**3*u + 1044*s2**2*t**2*u**2 + 600*s2**2*t*u**3 + 118*s2**2*u**4 - 44*s2*t**5 - 216*s2*t**4*u - 408*s2*t**3*u**2 - 368*s2*t**2*u**3 - 156*s2*t*u**4 - 24*s2*u**5 + 4*t**6 + 24*t**5*u + 58*t**4*u**2 + 72*t**3*u**3 + 48*t**2*u**4 + 16*t*u**5 + 2*u**6)/(lam**5*(q2 + s - s2)) + (32*s**3*s2**4 - 32*s**3*s2**3*u + 12*s**3*s2**2*u**2 - 96*s**2*s2**5 + 96*s**2*s2**4*t + 192*s**2*s2**4*u - 16*s**2*s2**3*t**2 - 144*s**2*s2**3*t*u - 136*s**2*s2**3*u**2 + 16*s**2*s2**2*t**2*u + 72*s**2*s2**2*t*u**2 + 40*s**2*s2**2*u**3 - 4*s**2*s2*t**2*u**2 - 12*s**2*s2*t*u**3 - 4*s**2*s2*u**4 + 96*s*s2**6 - 192*s*s2**5*t - 288*s*s2**5*u + 128*s*s2**4*t**2 + 480*s*s2**4*t*u + 332*s*s2**4*u**2 - 32*s*s2**3*t**3 - 256*s*s2**3*t**2*u - 440*s*s2**3*t*u**2 - 184*s*s2**3*u**3 + 2*s*s2**2*t**4 + 48*s*s2**2*t**3*u + 168*s*s2**2*t**2*u**2 + 180*s*s2**2*t*u**3 + 54*s*s2**2*u**4 - 2*s*s2*t**4*u - 20*s*s2*t**3*u**2 - 40*s*s2*t**2*u**3 - 32*s*s2*t*u**4 - 10*s*s2*u**5 + s*t**4*u**2 + 2*s*t**3*u**3 + 2*s*t**2*u**4 + 2*s*t*u**5 + s*u**6 - 32*s2**7 + 96*s2**6*t + 128*s2**6*u - 112*s2**5*t**2 - 336*s2**5*t*u - 208*s2**5*u**2 + 64*s2**4*t**3 + 336*s2**4*t**2*u + 464*s2**4*t*u**2 + 176*s2**4*u**3 - 18*s2**3*t**4 - 160*s2**3*t**3*u - 376*s2**3*t**2*u**2 - 320*s2**3*t*u**3 - 86*s2**3*u**4 + 2*s2**2*t**5 + 36*s2**2*t**4*u + 136*s2**2*t**3*u**2 + 192*s2**2*t**2*u**3 + 118*s2**2*t*u**4 + 28*s2**2*u**5 - 3*s2*t**5*u - 21*s2*t**4*u**2 - 44*s2*t**3*u**3 - 44*s2*t**2*u**4 - 25*s2*t*u**5 - 7*s2*u**6 + t**5*u**2 + 3*t**4*u**3 + 4*t**3*u**4 + 4*t**2*u**5 + 3*t*u**6 + u**7)/(lam**4*q2*u**2))/(Nc*(Nc**2 - 1))', locals=_L)
C['F01L12 = F^{L12}_{01}'] = sympify('-CF*(s2 - u)*(u**2/(s2 - u)**2 + (u/(s2 - u) + 1)**2)/u', locals=_L)
C['F23L12 = F^{L12}_{23}'] = sympify('-CF*(s2 - t)*(t**2/(s2 - t)**2 + (t/(s2 - t) + 1)**2)/t', locals=_L)
C['C^{L12,\\mathrm{reg}}_{gg}'] = sympify('-2*F01L12*c01 - 2*F23L12*c23 + 4*GL12 + 2*fM2*(F01L12 + F23L12) - (2*F01L12 + 2*F23L12)*(fs2 - log(2))', locals=_L)
C['GL12 = G^{L12}_{gg}'] = sympify('(Nc**2*(d_st*d_su*ftu*(2*s**3 - 4*s**2*s2 + 6*s**2*t + 6*s**2*u + 4*s*s2**2 - 10*s*s2*t - 10*s*s2*u + 4*s*t**2 + 12*s*t*u + 4*s*u**2 + 2*s2**2*t + 2*s2**2*u - 2*s2*t**2 - 4*s2*t*u - 2*s2*u**2 + 2*t**2*u + 2*t*u**2)/s + d_st*flt*(4*s**2*s2 - 2*s**2*t - 9*s*s2**2 + 16*s*s2*t + 4*s*s2*u - 6*s*t**2 - 3*s*t*u + 6*s2**3 - 17*s2**2*t - 5*s2**2*u + 15*s2*t**2 + 10*s2*t*u + s2*u**2 - 4*t**3 - 5*t**2*u - t*u**2)/(s*(q2 + s - s2)) + d_st*fsu*(4*s**2*s2 - 8*s*s2**2 + 6*s*s2*t + 4*s*u**2 + 4*s2**3 - 6*s2**2*t - s2**2*u + 2*s2*t**2 + s2*t*u - 3*s2*u**2 + 2*t*u**2 - u**3)/(u*(q2 + s - s2)) + d_su*flu*(4*s**2*s2 - 2*s**2*u - 9*s*s2**2 + 4*s*s2*t + 16*s*s2*u - 3*s*t*u - 6*s*u**2 + 6*s2**3 - 5*s2**2*t - 17*s2**2*u + s2*t**2 + 10*s2*t*u + 15*s2*u**2 - t**2*u - 5*t*u**2 - 4*u**3)/(s*(q2 + s - s2)) + d_su*fst*(4*s**2*s2 - 8*s*s2**2 + 6*s*s2*u + 4*s*t**2 + 4*s2**3 - s2**2*t - 6*s2**2*u - 3*s2*t**2 + s2*t*u + 2*s2*u**2 - t**3 + 2*t**2*u)/(t*(q2 + s - s2)) + d_t*d_u*(2*s2**3*t + 2*s2**3*u - 2*s2**2*t**2 - 2*s2**2*u**2 + 2*s2*t**2*u + 2*s2*t*u**2 - 4*t**2*u**2)*log(2)/(t*u) + d_t*d_u*(-512*s**6*s2**7*t - 512*s**6*s2**7*u + 512*s**6*s2**6*t**2 - 1136*s**6*s2**6*t*u + 512*s**6*s2**6*u**2 - 400*s**6*s2**5*t**2*u - 400*s**6*s2**5*t*u**2 + 1936*s**6*s2**4*t**2*u**2 + 2560*s**5*s2**8*t + 2560*s**5*s2**8*u - 5120*s**5*s2**7*t**2 + 1888*s**5*s2**7*t*u - 5120*s**5*s2**7*u**2 + 3072*s**5*s2**6*t**3 - 1120*s**5*s2**6*t**2*u - 1120*s**5*s2**6*t*u**2 + 3072*s**5*s2**6*u**3 - 512*s**5*s2**5*t**4 - 1344*s**5*s2**5*t**3*u - 10688*s**5*s2**5*t**2*u**2 - 1344*s**5*s2**5*t*u**3 - 512*s**5*s2**5*u**4 + 64*s**5*s2**4*t**4*u + 10336*s**5*s2**4*t**3*u**2 + 10336*s**5*s2**4*t**2*u**3 + 64*s**5*s2**4*t*u**4 - 1600*s**5*s2**3*t**4*u**2 - 3872*s**5*s2**3*t**3*u**3 - 1600*s**5*s2**3*t**2*u**4 - 5120*s**4*s2**9*t - 5120*s**4*s2**9*u + 15360*s**4*s2**8*t**2 + 2656*s**4*s2**8*t*u + 15360*s**4*s2**8*u**2 - 17408*s**4*s2**7*t**3 + 736*s**4*s2**7*t**2*u + 736*s**4*s2**7*t*u**2 - 17408*s**4*s2**7*u**3 + 9216*s**4*s2**6*t**4 + 3640*s**4*s2**6*t**3*u + 5360*s**4*s2**6*t**2*u**2 + 3640*s**4*s2**6*t*u**3 + 9216*s**4*s2**6*u**4 - 2240*s**4*s2**5*t**5 - 3272*s**4*s2**5*t**4*u - 35288*s**4*s2**5*t**3*u**2 - 35288*s**4*s2**5*t**2*u**3 - 3272*s**4*s2**5*t*u**4 - 2240*s**4*s2**5*u**5 + 192*s**4*s2**4*t**6 + 688*s**4*s2**4*t**5*u + 25784*s**4*s2**4*t**4*u**2 + 54336*s**4*s2**4*t**3*u**3 + 25784*s**4*s2**4*t**2*u**4 + 688*s**4*s2**4*t*u**5 + 192*s**4*s2**4*u**6 - 96*s**4*s2**3*t**6*u - 6736*s**4*s2**3*t**5*u**2 - 21504*s**4*s2**3*t**4*u**3 - 21504*s**4*s2**3*t**3*u**4 - 6736*s**4*s2**3*t**2*u**5 - 96*s**4*s2**3*t*u**6 + 672*s**4*s2**2*t**6*u**2 + 2400*s**4*s2**2*t**5*u**3 + 3600*s**4*s2**2*t**4*u**4 + 2400*s**4*s2**2*t**3*u**5 + 672*s**4*s2**2*t**2*u**6 + 5120*s**3*s2**10*t + 5120*s**3*s2**10*u - 20480*s**3*s2**9*t**2 - 6784*s**3*s2**9*t*u - 20480*s**3*s2**9*u**2 + 33792*s**3*s2**8*t**3 + 1600*s**3*s2**8*t**2*u + 1600*s**3*s2**8*t*u**2 + 33792*s**3*s2**8*u**3 - 29696*s**3*s2**7*t**4 - 3656*s**3*s2**7*t**3*u + 37712*s**3*s2**7*t**2*u**2 - 3656*s**3*s2**7*t*u**3 - 29696*s**3*s2**7*u**4 + 14912*s**3*s2**6*t**5 + 7744*s**3*s2**6*t**4*u - 3616*s**3*s2**6*t**3*u**2 - 3616*s**3*s2**6*t**2*u**3 + 7744*s**3*s2**6*t*u**4 + 14912*s**3*s2**6*u**5 - 4224*s**3*s2**5*t**6 - 5528*s**3*s2**5*t**5*u - 40440*s**3*s2**5*t**4*u**2 - 86112*s**3*s2**5*t**3*u**3 - 40440*s**3*s2**5*t**2*u**4 - 5528*s**3*s2**5*t*u**5 - 4224*s**3*s2**5*u**6 + 608*s**3*s2**4*t**7 + 1992*s**3*s2**4*t**6*u + 33808*s**3*s2**4*t**5*u**2 + 104136*s**3*s2**4*t**4*u**3 + 104136*s**3*s2**4*t**3*u**4 + 33808*s**3*s2**4*t**2*u**5 + 1992*s**3*s2**4*t*u**6 + 608*s**3*s2**4*u**7 - 32*s**3*s2**3*t**8 - 376*s**3*s2**3*t**7*u - 12240*s**3*s2**3*t**6*u**2 - 46680*s**3*s2**3*t**5*u**3 - 69824*s**3*s2**3*t**4*u**4 - 46680*s**3*s2**3*t**3*u**5 - 12240*s**3*s2**3*t**2*u**6 - 376*s**3*s2**3*t*u**7 - 32*s**3*s2**3*u**8 + 16*s**3*s2**2*t**8*u + 2104*s**3*s2**2*t**7*u**2 + 9336*s**3*s2**2*t**6*u**3 + 17312*s**3*s2**2*t**5*u**4 + 17312*s**3*s2**2*t**4*u**5 + 9336*s**3*s2**2*t**3*u**6 + 2104*s**3*s2**2*t**2*u**7 + 16*s**3*s2**2*t*u**8 - 112*s**3*s2*t**8*u**2 - 672*s**3*s2*t**7*u**3 - 1392*s**3*s2*t**6*u**4 - 1664*s**3*s2*t**5*u**5 - 1392*s**3*s2*t**4*u**6 - 672*s**3*s2*t**3*u**7 - 112*s**3*s2*t**2*u**8 - 2560*s**2*s2**11*t - 2560*s**2*s2**11*u + 12800*s**2*s2**10*t**2 + 2576*s**2*s2**10*t*u + 12800*s**2*s2**10*u**2 - 27648*s**2*s2**9*t**3 + 7984*s**2*s2**9*t**2*u + 7984*s**2*s2**9*t*u**2 - 27648*s**2*s2**9*u**3 + 33792*s**2*s2**8*t**4 - 16856*s**2*s2**8*t**3*u - 96064*s**2*s2**8*t**2*u**2 - 16856*s**2*s2**8*t*u**3 + 33792*s**2*s2**8*u**4 - 25664*s**2*s2**7*t**5 + 11736*s**2*s2**7*t**4*u + 139464*s**2*s2**7*t**3*u**2 + 139464*s**2*s2**7*t**2*u**3 + 11736*s**2*s2**7*t*u**4 - 25664*s**2*s2**7*u**5 + 12480*s**2*s2**6*t**6 - 1744*s**2*s2**6*t**5*u - 78552*s**2*s2**6*t**4*u**2 - 120928*s**2*s2**6*t**3*u**3 - 78552*s**2*s2**6*t**2*u**4 - 1744*s**2*s2**6*t*u**5 + 12480*s**2*s2**6*u**6 - 3840*s**2*s2**5*t**7 - 2440*s**2*s2**5*t**6*u + 4984*s**2*s2**5*t**5*u**2 - 13696*s**2*s2**5*t**4*u**3 - 13696*s**2*s2**5*t**3*u**4 + 4984*s**2*s2**5*t**2*u**5 - 2440*s**2*s2**5*t*u**6 - 3840*s**2*s2**5*u**7 + 704*s**2*s2**4*t**8 + 1704*s**2*s2**4*t**7*u + 17208*s**2*s2**4*t**6*u**2 + 71360*s**2*s2**4*t**5*u**3 + 110256*s**2*s2**4*t**4*u**4 + 71360*s**2*s2**4*t**3*u**5 + 17208*s**2*s2**4*t**2*u**6 + 1704*s**2*s2**4*t*u**7 + 704*s**2*s2**4*u**8 - 66*s**2*s2**3*t**9 - 458*s**2*s2**3*t**8*u - 9696*s**2*s2**3*t**7*u**2 - 43592*s**2*s2**3*t**6*u**3 - 83852*s**2*s2**3*t**5*u**4 - 83852*s**2*s2**3*t**4*u**5 - 43592*s**2*s2**3*t**3*u**6 - 9696*s**2*s2**3*t**2*u**7 - 458*s**2*s2**3*t*u**8 - 66*s**2*s2**3*u**9 + 2*s**2*s2**2*t**10 + 54*s**2*s2**2*t**9*u + 2306*s**2*s2**2*t**8*u**2 + 12184*s**2*s2**2*t**7*u**3 + 27524*s**2*s2**2*t**6*u**4 + 35188*s**2*s2**2*t**5*u**5 + 27524*s**2*s2**2*t**4*u**6 + 12184*s**2*s2**2*t**3*u**7 + 2306*s**2*s2**2*t**2*u**8 + 54*s**2*s2**2*t*u**9 + 2*s**2*s2**2*u**10 - 4*s**2*s2*t**10*u - 244*s**2*s2*t**9*u**2 - 1528*s**2*s2*t**8*u**3 - 4008*s**2*s2*t**7*u**4 - 6056*s**2*s2*t**6*u**5 - 6056*s**2*s2*t**5*u**6 - 4008*s**2*s2*t**4*u**7 - 1528*s**2*s2*t**3*u**8 - 244*s**2*s2*t**2*u**9 - 4*s**2*s2*t*u**10 + 10*s**2*t**10*u**2 + 56*s**2*t**9*u**3 + 160*s**2*t**8*u**4 + 296*s**2*t**7*u**5 + 364*s**2*t**6*u**6 + 296*s**2*t**5*u**7 + 160*s**2*t**4*u**8 + 56*s**2*t**3*u**9 + 10*s**2*t**2*u**10 + 512*s*s2**12*t + 512*s*s2**12*u - 3072*s*s2**11*t**2 + 1952*s*s2**11*t*u - 3072*s*s2**11*u**2 + 8192*s*s2**10*t**3 - 15712*s*s2**10*t**2*u - 15712*s*s2**10*t*u**2 + 8192*s*s2**10*u**3 - 12800*s*s2**9*t**4 + 36840*s*s2**9*t**3*u + 99376*s*s2**9*t**2*u**2 + 36840*s*s2**9*t*u**3 - 12800*s*s2**9*u**4 + 12992*s*s2**8*t**5 - 46032*s*s2**8*t**4*u - 202096*s*s2**8*t**3*u**2 - 202096*s*s2**8*t**2*u**3 - 46032*s*s2**8*t*u**4 + 12992*s*s2**8*u**5 - 8960*s*s2**7*t**6 + 34992*s*s2**7*t**5*u + 217592*s*s2**7*t**4*u**2 + 343664*s*s2**7*t**3*u**3 + 217592*s*s2**7*t**2*u**4 + 34992*s*s2**7*t*u**5 - 8960*s*s2**7*u**6 + 4256*s*s2**6*t**7 - 16536*s*s2**6*t**6*u - 138288*s*s2**6*t**5*u**2 - 292504*s*s2**6*t**4*u**3 - 292504*s*s2**6*t**3*u**4 - 138288*s*s2**6*t**2*u**5 - 16536*s*s2**6*t*u**6 + 4256*s*s2**6*u**7 - 1376*s*s2**5*t**8 + 4528*s*s2**5*t**7*u + 50768*s*s2**5*t**6*u**2 + 130216*s*s2**5*t**5*u**3 + 170992*s*s2**5*t**4*u**4 + 130216*s*s2**5*t**3*u**5 + 50768*s*s2**5*t**2*u**6 + 4528*s*s2**5*t*u**7 - 1376*s*s2**5*u**8 + 290*s*s2**4*t**9 - 494*s*s2**4*t**8*u - 8136*s*s2**4*t**7*u**2 - 20232*s*s2**4*t**6*u**3 - 27236*s*s2**4*t**5*u**4 - 27236*s*s2**4*t**4*u**5 - 20232*s*s2**4*t**3*u**6 - 8136*s*s2**4*t**2*u**7 - 494*s*s2**4*t*u**8 + 290*s*s2**4*u**9 - 36*s*s2**3*t**10 - 80*s*s2**3*t**9*u - 1052*s*s2**3*t**8*u**2 - 7688*s*s2**3*t**7*u**3 - 20184*s*s2**3*t**6*u**4 - 27008*s*s2**3*t**5*u**5 - 20184*s*s2**3*t**4*u**6 - 7688*s*s2**3*t**3*u**7 - 1052*s*s2**3*t**2*u**8 - 80*s*s2**3*t*u**9 - 36*s*s2**3*u**10 + 2*s*s2**2*t**11 + 34*s*s2**2*t**10*u + 738*s*s2**2*t**9*u**2 + 4490*s*s2**2*t**8*u**3 + 12364*s*s2**2*t**7*u**4 + 19524*s*s2**2*t**6*u**5 + 19524*s*s2**2*t**5*u**6 + 12364*s*s2**2*t**4*u**7 + 4490*s*s2**2*t**3*u**8 + 738*s*s2**2*t**2*u**9 + 34*s*s2**2*t*u**10 + 2*s*s2**2*u**11 - 4*s*s2*t**11*u - 136*s*s2*t**10*u**2 - 876*s*s2*t**9*u**3 - 2696*s*s2*t**8*u**4 - 4976*s*s2*t**7*u**5 - 6048*s*s2*t**6*u**6 - 4976*s*s2*t**5*u**7 - 2696*s*s2*t**4*u**8 - 876*s*s2*t**3*u**9 - 136*s*s2*t**2*u**10 - 4*s*s2*t*u**11 + 10*s*t**11*u**2 + 66*s*t**10*u**3 + 216*s*t**9*u**4 + 456*s*t**8*u**5 + 660*s*t**7*u**6 + 660*s*t**6*u**7 + 456*s*t**5*u**8 + 216*s*t**4*u**9 + 66*s*t**3*u**10 + 10*s*t**2*u**11 - 1152*s2**12*t*u + 6912*s2**11*t**2*u + 6912*s2**11*t*u**2 - 18624*s2**10*t**3*u - 37632*s2**10*t**2*u**2 - 18624*s2**10*t*u**3 + 29760*s2**9*t**4*u + 91200*s2**9*t**3*u**2 + 91200*s2**9*t**2*u**3 + 29760*s2**9*t*u**4 - 31304*s2**8*t**5*u - 129760*s2**8*t**4*u**2 - 196272*s2**8*t**3*u**3 - 129760*s2**8*t**2*u**4 - 31304*s2**8*t*u**5 + 22688*s2**7*t**6*u + 120096*s2**7*t**5*u**2 + 244288*s2**7*t**4*u**3 + 244288*s2**7*t**3*u**4 + 120096*s2**7*t**2*u**5 + 22688*s2**7*t*u**6 - 11488*s2**6*t**7*u - 75480*s2**6*t**6*u**2 - 194112*s2**6*t**5*u**3 - 260368*s2**6*t**4*u**4 - 194112*s2**6*t**3*u**5 - 75480*s2**6*t**2*u**6 - 11488*s2**6*t*u**7 + 4016*s2**5*t**8*u + 32536*s2**5*t**7*u**2 + 102168*s2**5*t**6*u**3 + 172320*s2**5*t**5*u**4 + 172320*s2**5*t**4*u**5 + 102168*s2**5*t**3*u**6 + 32536*s2**5*t**2*u**7 + 4016*s2**5*t*u**8 - 928*s2**4*t**9*u - 9448*s2**4*t**8*u**2 - 35592*s2**4*t**7*u**3 - 72632*s2**4*t**6*u**4 - 91120*s2**4*t**5*u**5 - 72632*s2**4*t**4*u**6 - 35592*s2**4*t**3*u**7 - 9448*s2**4*t**2*u**8 - 928*s2**4*t*u**9 + 128*s2**3*t**10*u + 1752*s2**3*t**9*u**2 + 7896*s2**3*t**8*u**3 + 19048*s2**3*t**7*u**4 + 28776*s2**3*t**6*u**5 + 28776*s2**3*t**5*u**6 + 19048*s2**3*t**4*u**7 + 7896*s2**3*t**3*u**8 + 1752*s2**3*t**2*u**9 + 128*s2**3*t*u**10 - 8*s2**2*t**11*u - 184*s2**2*t**10*u**2 - 1008*s2**2*t**9*u**3 - 2840*s2**2*t**8*u**4 - 5032*s2**2*t**7*u**5 - 6048*s2**2*t**6*u**6 - 5032*s2**2*t**5*u**7 - 2840*s2**2*t**4*u**8 - 1008*s2**2*t**3*u**9 - 184*s2**2*t**2*u**10 - 8*s2**2*t*u**11 + 8*s2*t**11*u**2 + 56*s2*t**10*u**3 + 184*s2*t**9*u**4 + 376*s2*t**8*u**5 + 528*s2*t**7*u**6 + 528*s2*t**6*u**7 + 376*s2*t**5*u**8 + 184*s2*t**4*u**9 + 56*s2*t**3*u**10 + 8*s2*t**2*u**11)/(lam**8*q2*s*t*u) + fla*(-800*s**7*s2**4 + 7680*s**6*s2**5 - 3584*s**6*s2**4*t - 3584*s**6*s2**4*u + 128*s**6*s2**3*t**2 + 1600*s**6*s2**3*t*u + 128*s**6*s2**3*u**2 - 30144*s**5*s2**6 + 34176*s**5*s2**5*t + 34176*s**5*s2**5*u - 9504*s**5*s2**4*t**2 - 26112*s**5*s2**4*t*u - 9504*s**5*s2**4*u**2 + 800*s**5*s2**3*t**3 + 5664*s**5*s2**3*t**2*u + 5664*s**5*s2**3*t*u**2 + 800*s**5*s2**3*u**3 - 192*s**5*s2**2*t**4 - 192*s**5*s2**2*t**3*u - 288*s**5*s2**2*t**2*u**2 - 192*s**5*s2**2*t*u**3 - 192*s**5*s2**2*u**4 + 65920*s**4*s2**7 - 127104*s**4*s2**6*t - 127104*s**4*s2**6*u + 83488*s**4*s2**5*t**2 + 181248*s**4*s2**5*t*u + 83488*s**4*s2**5*u**2 - 21632*s**4*s2**4*t**3 - 79872*s**4*s2**4*t**2*u - 79872*s**4*s2**4*t*u**2 - 21632*s**4*s2**4*u**3 + 2688*s**4*s2**3*t**4 + 11904*s**4*s2**3*t**3*u + 19136*s**4*s2**3*t**2*u**2 + 11904*s**4*s2**3*t*u**3 + 2688*s**4*s2**3*u**4 - 528*s**4*s2**2*t**5 - 1296*s**4*s2**2*t**4*u - 672*s**4*s2**2*t**3*u**2 - 672*s**4*s2**2*t**2*u**3 - 1296*s**4*s2**2*t*u**4 - 528*s**4*s2**2*u**5 + 32*s**4*s2*t**6 + 192*s**4*s2*t**5*u - 96*s**4*s2*t**4*u**2 - 512*s**4*s2*t**3*u**3 - 96*s**4*s2*t**2*u**4 + 192*s**4*s2*t*u**5 + 32*s**4*s2*u**6 - 87840*s**3*s2**8 + 247936*s**3*s2**7*t + 247936*s**3*s2**7*u - 275040*s**3*s2**6*t**2 - 563712*s**3*s2**6*t*u - 275040*s**3*s2**6*u**2 + 150816*s**3*s2**5*t**3 + 475680*s**3*s2**5*t**2*u + 475680*s**3*s2**5*t*u**2 + 150816*s**3*s2**5*u**3 - 42384*s**3*s2**4*t**4 - 179136*s**3*s2**4*t**3*u - 273792*s**3*s2**4*t**2*u**2 - 179136*s**3*s2**4*t*u**3 - 42384*s**3*s2**4*u**4 + 6016*s**3*s2**3*t**5 + 28736*s**3*s2**3*t**4*u + 53632*s**3*s2**3*t**3*u**2 + 53632*s**3*s2**3*t**2*u**3 + 28736*s**3*s2**3*t*u**4 + 6016*s**3*s2**3*u**5 - 576*s**3*s2**2*t**6 - 2256*s**3*s2**2*t**5*u - 960*s**3*s2**2*t**4*u**2 + 1440*s**3*s2**2*t**3*u**3 - 960*s**3*s2**2*t**2*u**4 - 2256*s**3*s2**2*t*u**5 - 576*s**3*s2**2*u**6 + 80*s**3*s2*t**7 + 368*s**3*s2*t**6*u + 48*s**3*s2*t**5*u**2 - 1136*s**3*s2*t**4*u**3 - 1136*s**3*s2*t**3*u**4 + 48*s**3*s2*t**2*u**5 + 368*s**3*s2*t*u**6 + 80*s**3*s2*u**7 - 8*s**3*t**8 - 16*s**3*t**7*u + 16*s**3*t**6*u**2 + 80*s**3*t**5*u**3 + 112*s**3*t**4*u**4 + 80*s**3*t**3*u**5 + 16*s**3*t**2*u**6 - 16*s**3*t*u**7 - 8*s**3*u**8 + 71040*s**2*s2**9 - 269184*s**2*s2**8*t - 269184*s**2*s2**8*u + 431712*s**2*s2**7*t**2 + 869568*s**2*s2**7*t*u + 431712*s**2*s2**7*u**2 - 380096*s**2*s2**6*t**3 - 1154880*s**2*s2**6*t**2*u - 1154880*s**2*s2**6*t*u**2 - 380096*s**2*s2**6*u**3 + 198720*s**2*s2**5*t**4 + 806208*s**2*s2**5*t**3*u + 1214592*s**2*s2**5*t**2*u**2 + 806208*s**2*s2**5*t*u**3 + 198720*s**2*s2**5*u**4 - 61872*s**2*s2**4*t**5 - 311856*s**2*s2**4*t**4*u - 622752*s**2*s2**4*t**3*u**2 - 622752*s**2*s2**4*t**2*u**3 - 311856*s**2*s2**4*t*u**4 - 61872*s**2*s2**4*u**5 + 10736*s**2*s2**3*t**6 + 63408*s**2*s2**3*t**5*u + 152496*s**2*s2**3*t**4*u**2 + 199648*s**2*s2**3*t**3*u**3 + 152496*s**2*s2**3*t**2*u**4 + 63408*s**2*s2**3*t*u**5 + 10736*s**2*s2**3*u**6 - 888*s**2*s2**2*t**7 - 5400*s**2*s2**2*t**6*u - 12648*s**2*s2**2*t**5*u**2 - 17160*s**2*s2**2*t**4*u**3 - 17160*s**2*s2**2*t**3*u**4 - 12648*s**2*s2**2*t**2*u**5 - 5400*s**2*s2**2*t*u**6 - 888*s**2*s2**2*u**7 + 48*s**2*s2*t**8 + 96*s**2*s2*t**7*u - 528*s**2*s2*t**6*u**2 - 2208*s**2*s2*t**5*u**3 - 3264*s**2*s2*t**4*u**4 - 2208*s**2*s2*t**3*u**5 - 528*s**2*s2*t**2*u**6 + 96*s**2*s2*t*u**7 + 48*s**2*s2*u**8 - 8*s**2*t**9 - 24*s**2*t**8*u + 96*s**2*t**6*u**3 + 192*s**2*t**5*u**4 + 192*s**2*t**4*u**5 + 96*s**2*t**3*u**6 - 24*s**2*t*u**8 - 8*s**2*u**9 - 32000*s*s2**10 + 153600*s*s2**9*t + 153600*s*s2**9*u - 325504*s*s2**8*t**2 - 652032*s*s2**8*t*u - 325504*s*s2**8*u**2 + 399872*s*s2**7*t**3 + 1202688*s*s2**7*t**2*u + 1202688*s*s2**7*t*u**2 + 399872*s*s2**7*u**3 - 313872*s*s2**6*t**4 - 1258944*s*s2**6*t**3*u - 1889888*s*s2**6*t**2*u**2 - 1258944*s*s2**6*t*u**3 - 313872*s*s2**6*u**4 + 163168*s*s2**5*t**5 + 817632*s*s2**5*t**4*u + 1635520*s*s2**5*t**3*u**2 + 1635520*s*s2**5*t**2*u**3 + 817632*s*s2**5*t*u**4 + 163168*s*s2**5*u**5 - 56096*s*s2**4*t**6 - 336768*s*s2**4*t**5*u - 839904*s*s2**4*t**4*u**2 - 1118464*s*s2**4*t**3*u**3 - 839904*s*s2**4*t**2*u**4 - 336768*s*s2**4*t*u**5 - 56096*s*s2**4*u**6 + 12264*s*s2**3*t**7 + 85464*s*s2**3*t**6*u + 254216*s*s2**3*t**5*u**2 + 421176*s*s2**3*t**4*u**3 + 421176*s*s2**3*t**3*u**4 + 254216*s*s2**3*t**2*u**5 + 85464*s*s2**3*t*u**6 + 12264*s*s2**3*u**7 - 1540*s*s2**2*t**8 - 12024*s*s2**2*t**7*u - 41008*s*s2**2*t**6*u**2 - 80456*s*s2**2*t**5*u**3 - 99864*s*s2**2*t**4*u**4 - 80456*s*s2**2*t**3*u**5 - 41008*s*s2**2*t**2*u**6 - 12024*s*s2**2*t*u**7 - 1540*s*s2**2*u**8 + 84*s*s2*t**9 + 660*s*s2*t**8*u + 2352*s*s2*t**7*u**2 + 5040*s*s2*t**6*u**3 + 7224*s*s2*t**5*u**4 + 7224*s*s2*t**4*u**5 + 5040*s*s2*t**3*u**6 + 2352*s*s2*t**2*u**7 + 660*s*s2*t*u**8 + 84*s*s2*u**9 + 12*s*t**9*u + 88*s*t**8*u**2 + 288*s*t**7*u**3 + 552*s*t**6*u**4 + 680*s*t**5*u**5 + 552*s*t**4*u**6 + 288*s*t**3*u**7 + 88*s*t**2*u**8 + 12*s*t*u**9 + 6144*s2**11 - 35840*s2**10*t - 35840*s2**10*u + 94720*s2**9*t**2 + 189440*s2**9*t*u + 94720*s2**9*u**2 - 149760*s2**8*t**3 - 449280*s2**8*t**2*u - 449280*s2**8*t*u**2 - 149760*s2**8*u**3 + 157440*s2**7*t**4 + 629760*s2**7*t**3*u + 944640*s2**7*t**2*u**2 + 629760*s2**7*t*u**3 + 157440*s2**7*u**4 - 115584*s2**6*t**5 - 577920*s2**6*t**4*u - 1155840*s2**6*t**3*u**2 - 1155840*s2**6*t**2*u**3 - 577920*s2**6*t*u**4 - 115584*s2**6*u**5 + 60480*s2**5*t**6 + 362880*s2**5*t**5*u + 907200*s2**5*t**4*u**2 + 1209600*s2**5*t**3*u**3 + 907200*s2**5*t**2*u**4 + 362880*s2**5*t*u**5 + 60480*s2**5*u**6 - 22560*s2**4*t**7 - 157920*s2**4*t**6*u - 473760*s2**4*t**5*u**2 - 789600*s2**4*t**4*u**3 - 789600*s2**4*t**3*u**4 - 473760*s2**4*t**2*u**5 - 157920*s2**4*t*u**6 - 22560*s2**4*u**7 + 5880*s2**3*t**8 + 47040*s2**3*t**7*u + 164640*s2**3*t**6*u**2 + 329280*s2**3*t**5*u**3 + 411600*s2**3*t**4*u**4 + 329280*s2**3*t**3*u**5 + 164640*s2**3*t**2*u**6 + 47040*s2**3*t*u**7 + 5880*s2**3*u**8 - 1020*s2**2*t**9 - 9180*s2**2*t**8*u - 36720*s2**2*t**7*u**2 - 85680*s2**2*t**6*u**3 - 128520*s2**2*t**5*u**4 - 128520*s2**2*t**4*u**5 - 85680*s2**2*t**3*u**6 - 36720*s2**2*t**2*u**7 - 9180*s2**2*t*u**8 - 1020*s2**2*u**9 + 106*s2*t**10 + 1060*s2*t**9*u + 4770*s2*t**8*u**2 + 12720*s2*t**7*u**3 + 22260*s2*t**6*u**4 + 26712*s2*t**5*u**5 + 22260*s2*t**4*u**6 + 12720*s2*t**3*u**7 + 4770*s2*t**2*u**8 + 1060*s2*t*u**9 + 106*s2*u**10 - 5*t**11 - 55*t**10*u - 275*t**9*u**2 - 825*t**8*u**3 - 1650*t**7*u**4 - 2310*t**6*u**5 - 2310*t**5*u**6 - 1650*t**4*u**7 - 825*t**3*u**8 - 275*t**2*u**9 - 55*t*u**10 - 5*u**11)/(lam**9*s*(q2 + s - s2))) + d_st*d_su*d_t*d_u*ftu*(-2*s**2*s2**2 - 2*s**2*t*u + 4*s*s2**3 - 4*s*s2**2*t - 4*s*s2**2*u + 2*s*s2*t**2 + 8*s*s2*t*u + 2*s*s2*u**2 - 4*s*t**2*u - 4*s*t*u**2 - 4*s2**4 + 8*s2**3*t + 8*s2**3*u - 6*s2**2*t**2 - 20*s2**2*t*u - 6*s2**2*u**2 + 2*s2*t**3 + 14*s2*t**2*u + 14*s2*t*u**2 + 2*s2*u**3 - 2*t**3*u - 8*t**2*u**2 - 2*t*u**3) + d_st*d_t*flt*(-4*s**2*s2 + 2*s**2*t + 9*s*s2**2 - 16*s*s2*t - 4*s*s2*u + 6*s*t**2 + 3*s*t*u - 6*s2**3 + 17*s2**2*t + 5*s2**2*u - 15*s2*t**2 - 10*s2*t*u - s2*u**2 + 4*t**3 + 5*t**2*u + t*u**2)/(q2 + s - s2) + d_st*d_u*fsu*(-4*s**2*s2**2 + 2*s**2*s2*u + 8*s*s2**3 - 6*s*s2**2*t - 5*s*s2**2*u + 3*s*s2*t*u - 3*s*s2*u**2 + s*u**3 - 4*s2**4 + 6*s2**3*t + 4*s2**3*u - 2*s2**2*t**2 - 5*s2**2*t*u + s2**2*u**2 + s2*t**2*u + s2*u**3 - t*u**3 - u**4)/(u*(q2 + s - s2)) + d_su*d_t*fst*(-4*s**2*s2**2 + 2*s**2*s2*t + 8*s*s2**3 - 5*s*s2**2*t - 6*s*s2**2*u - 3*s*s2*t**2 + 3*s*s2*t*u + s*t**3 - 4*s2**4 + 4*s2**3*t + 6*s2**3*u + s2**2*t**2 - 5*s2**2*t*u - 2*s2**2*u**2 + s2*t**3 + s2*t*u**2 - t**4 - t**3*u)/(t*(q2 + s - s2)) + d_su*d_u*flu*(-4*s**2*s2 + 2*s**2*u + 9*s*s2**2 - 4*s*s2*t - 16*s*s2*u + 3*s*t*u + 6*s*u**2 - 6*s2**3 + 5*s2**2*t + 17*s2**2*u - s2*t**2 - 10*s2*t*u - 15*s2*u**2 + t**2*u + 5*t*u**2 + 4*u**3)/(q2 + s - s2) + d_t*d_u*fs2*(4*s2**2 - 2*s2*t - 2*s2*u + 4*t*u) + d_t*d_u*fstu*(4*s2**2 - 2*s2*t - 2*s2*u + 4*t*u) + d_t*d_u*(-2*s2**3*t - 2*s2**3*u + 2*s2**2*t**2 + 2*s2**2*u**2 - 2*s2*t**2*u - 2*s2*t*u**2 + 4*t**2*u**2)*log(2)/(t*u) + fla*(-16*s**4*s2**2 + 256*s**3*s2**3 - 128*s**3*s2**2*t - 128*s**3*s2**2*u + 16*s**3*s2*t**2 + 16*s**3*s2*t*u + 16*s**3*s2*u**2 - 784*s**2*s2**4 + 1120*s**2*s2**3*t + 1120*s**2*s2**3*u - 472*s**2*s2**2*t**2 - 960*s**2*s2**2*t*u - 472*s**2*s2**2*u**2 + 56*s**2*s2*t**3 + 184*s**2*s2*t**2*u + 184*s**2*s2*t*u**2 + 56*s**2*s2*u**3 - 8*s**2*t**3*u - 16*s**2*t**2*u**2 - 8*s**2*t*u**3 + 864*s*s2**5 - 2080*s*s2**4*t - 2080*s*s2**4*u + 1848*s*s2**3*t**2 + 3792*s*s2**3*t*u + 1848*s*s2**3*u**2 - 736*s*s2**2*t**3 - 2336*s*s2**2*t**2*u - 2336*s*s2**2*t*u**2 - 736*s*s2**2*u**3 + 120*s*s2*t**4 + 536*s*s2*t**3*u + 832*s*s2*t**2*u**2 + 536*s*s2*t*u**3 + 120*s*s2*u**4 - 4*s*t**5 - 28*s*t**4*u - 64*s*t**3*u**2 - 64*s*t**2*u**3 - 28*s*t*u**4 - 4*s*u**5 - 320*s2**6 + 1088*s2**5*t + 1088*s2**5*u - 1504*s2**4*t**2 - 3072*s2**4*t*u - 1504*s2**4*u**2 + 1088*s2**3*t**3 + 3392*s2**3*t**2*u + 3392*s2**3*t*u**2 + 1088*s2**3*u**3 - 436*s2**2*t**4 - 1840*s2**2*t**3*u - 2808*s2**2*t**2*u**2 - 1840*s2**2*t*u**3 - 436*s2**2*u**4 + 92*s2*t**5 + 492*s2*t**4*u + 1016*s2*t**3*u**2 + 1016*s2*t**2*u**3 + 492*s2*t*u**4 + 92*s2*u**5 - 8*t**6 - 52*t**5*u - 136*t**4*u**2 - 184*t**3*u**3 - 136*t**2*u**4 - 52*t*u**5 - 8*u**6)/(lam**5*(q2 + s - s2)) + (32*s**3*s2**3*t + 32*s**3*s2**3*u - 24*s**3*s2**2*t*u - 96*s**2*s2**4*t - 96*s**2*s2**4*u + 96*s**2*s2**3*t**2 + 240*s**2*s2**3*t*u + 96*s**2*s2**3*u**2 - 16*s**2*s2**2*t**3 - 112*s**2*s2**2*t**2*u - 112*s**2*s2**2*t*u**2 - 16*s**2*s2**2*u**3 + 8*s**2*s2*t**3*u + 24*s**2*s2*t**2*u**2 + 8*s**2*s2*t*u**3 + 96*s*s2**5*t + 96*s*s2**5*u - 192*s*s2**4*t**2 - 408*s*s2**4*t*u - 192*s*s2**4*u**2 + 128*s*s2**3*t**3 + 464*s*s2**3*t**2*u + 464*s*s2**3*t*u**2 + 128*s*s2**3*u**3 - 32*s*s2**2*t**4 - 192*s*s2**2*t**3*u - 328*s*s2**2*t**2*u**2 - 192*s*s2**2*t*u**3 - 32*s*s2**2*u**4 + 2*s*s2*t**5 + 30*s*s2*t**4*u + 72*s*s2*t**3*u**2 + 72*s*s2*t**2*u**3 + 30*s*s2*t*u**4 + 2*s*s2*u**5 - 2*s*t**5*u - 4*s*t**4*u**2 - 4*s*t**3*u**3 - 4*s*t**2*u**4 - 2*s*t*u**5 - 32*s2**6*t - 32*s2**6*u + 96*s2**5*t**2 + 192*s2**5*t*u + 96*s2**5*u**2 - 112*s2**4*t**3 - 352*s2**4*t**2*u - 352*s2**4*t*u**2 - 112*s2**4*u**3 + 64*s2**3*t**4 + 288*s2**3*t**3*u + 448*s2**3*t**2*u**2 + 288*s2**3*t*u**3 + 64*s2**3*u**4 - 18*s2**2*t**5 - 118*s2**2*t**4*u - 248*s2**2*t**3*u**2 - 248*s2**2*t**2*u**3 - 118*s2**2*t*u**4 - 18*s2**2*u**5 + 2*s2*t**6 + 24*s2*t**5*u + 62*s2*t**4*u**2 + 80*s2*t**3*u**3 + 62*s2*t**2*u**4 + 24*s2*t*u**5 + 2*s2*u**6 - 2*t**6*u - 6*t**5*u**2 - 8*t**4*u**3 - 8*t**3*u**4 - 6*t**2*u**5 - 2*t*u**6)/(lam**4*q2*t*u))/(Nc*(Nc**2 - 1))', locals=_L)


==> anc/hard_gg.txt <==
# NLO helicity cross sections of V+jet: sector "hard_gg"
# g g -> V q qbar hard coefficient functions C^{beta,reg}_{gg} for beta = L1, L12 (regular only), assembled from the building block G^beta and the collinear bridge F_01, F_23 defined in the file; L2 follows from L1 by t <-> u with the atom relabelling of README.txt
# Symbols: CF, F01L1, F01L12, F23L1, F23L12, GL1, GL12, Nc, c01, c23, d_st, d_su, d_t, d_u, fM2, fla, flt, flu, fs2, fst, fstu, fsu, ftu, lam, q2, s, s2, t, u  (conventions: README.txt)

[zA = z_A]
-u/(s2 - u)

[zB = z_B]
-t/(s2 - t)

[c01 = c_{01}]
-2*u*(u/(s2 - u) + 1)/((s2 - u)*(2*u*(u/(s2 - u) + 1)/(s2 - u) + 1))

[c23 = c_{23}]
-2*t*(t/(s2 - t) + 1)/((s2 - t)*(2*t*(t/(s2 - t) + 1)/(s2 - t) + 1))

[F01L1 = F^{L1}_{01}]
-CF*(s2 - u)**2*(u**2/(s2 - u)**2 + (u/(s2 - u) + 1)**2)/(2*u**2)

[F23L1 = F^{L1}_{23}]
-CF*(t**2/(s2 - t)**2 + (t/(s2 - t) + 1)**2)

[C^{L1,\mathrm{reg}}_{gg}]
-2*F01L1*c01 - 2*F23L1*c23 + 4*GL1 + 2*fM2*(F01L1 + F23L1) - (2*F01L1 + 2*F23L1)*(fs2 - log(2))

[GL1 = G^{L1}_{gg}]
(Nc**2*(d_st*d_su*ftu*(2*s**2*s2 - 2*s**2*u - 4*s*s2**2 + 4*s*s2*t + 6*s*s2*u - 4*s*t*u - 2*s*u**2 + 2*s2**3 - 2*s2**2*t - 4*s2**2*u + 4*s2*t*u + 2*s2*u**2 - 2*t*u**2)/s + d_st*flt*(2*s**2*t - 5*s*s2*t + 4*s*t**2 + s*t*u + 4*s2**2*t - 6*s2*t**2 - 2*s2*t*u + 2*t**3 + 2*t**2*u)/(s*(q2 + s - s2)) + d_st*fsu*(2*s**2*s2**2 - 2*s**2*u**2 - 4*s*s2**3 + 3*s*s2**2*t + s*s2**2*u + 6*s*s2*u**2 - 3*s*t*u**2 - 3*s*u**3 + 2*s2**4 - 3*s2**3*t - s2**3*u + s2**2*t**2 + s2**2*t*u - 4*s2**2*u**2 + 4*s2*t*u**2 + 3*s2*u**3 - t**2*u**2 - 2*t*u**3)/(u**2*(q2 + s - s2)) + d_su*flu*(2*s*s2**2 - 3*s*s2*u + s*u**2 - 2*s2**3 + s2**2*t + 5*s2**2*u - 2*s2*t*u - 4*s2*u**2 + t*u**2 + u**3)/(s*(q2 + s - s2)) + d_su*fst*(2*s**2 - 4*s*s2 - s*t + 3*s*u + 2*s2**2 - 3*s2*u + u**2)/(q2 + s - s2) + d_t**2*(s2**4 - 2*s2**3*t + s2**2*t**2 + 3*s2**2*u**2 - 2*s2*t*u**2 + 3*t**2*u**2)*log(2)/u**2 + d_t**2*(-512*s**6*s2**8 + 1024*s**6*s2**7*t + 512*s**6*s2**7*u - 512*s**6*s2**6*t**2 - 1024*s**6*s2**6*t*u - 968*s**6*s2**6*u**2 + 512*s**6*s2**5*t**2*u - 112*s**6*s2**5*t*u**2 - 968*s**6*s2**4*t**2*u**2 + 2560*s**5*s2**9 - 7680*s**5*s2**8*t - 5120*s**5*s2**8*u + 8192*s**5*s2**7*t**2 + 14080*s**5*s2**7*t*u + 8080*s**5*s2**7*u**2 - 3584*s**5*s2**6*t**3 - 13312*s**5*s2**6*t**2*u - 11328*s**5*s2**6*t*u**2 - 5600*s**5*s2**6*u**3 + 512*s**5*s2**5*t**4 + 4864*s**5*s2**5*t**3*u + 10480*s**5*s2**5*t**2*u**2 + 1872*s**5*s2**5*t*u**3 + 800*s**5*s2**5*u**4 - 512*s**5*s2**4*t**4*u - 5984*s**5*s2**4*t**3*u**2 - 4352*s**5*s2**4*t**2*u**3 + 448*s**5*s2**4*t*u**4 + 800*s**5*s2**3*t**4*u**2 + 1936*s**5*s2**3*t**3*u**3 + 800*s**5*s2**3*t**2*u**4 - 5120*s**4*s2**10 + 20480*s**4*s2**9*t + 15360*s**4*s2**9*u - 32768*s**4*s2**8*t**2 - 56320*s**4*s2**8*t*u - 28336*s**4*s2**8*u**2 + 26624*s**4*s2**7*t**3 + 80896*s**4*s2**7*t**2*u + 75904*s**4*s2**7*t*u**2 + 31392*s**4*s2**7*u**3 - 11456*s**4*s2**6*t**4 - 57344*s**4*s2**6*t**3*u - 89948*s**4*s2**6*t**2*u**2 - 50696*s**4*s2**6*t*u**3 - 17356*s**4*s2**6*u**4 + 2432*s**4*s2**5*t**5 + 20672*s**4*s2**5*t**4*u + 60760*s**4*s2**5*t**3*u**2 + 48176*s**4*s2**5*t**2*u**3 + 12840*s**4*s2**5*t*u**4 + 4080*s**4*s2**5*u**5 - 192*s**4*s2**4*t**6 - 3456*s**4*s2**4*t**5*u - 23164*s**4*s2**4*t**4*u**2 - 34168*s**4*s2**4*t**3*u**3 - 12276*s**4*s2**4*t**2*u**4 - 144*s**4*s2**4*t*u**5 - 336*s**4*s2**4*u**6 + 192*s**4*s2**3*t**6*u + 4352*s**4*s2**3*t**5*u**2 + 11616*s**4*s2**3*t**4*u**3 + 9888*s**4*s2**3*t**3*u**4 + 2384*s**4*s2**3*t**2*u**5 - 96*s**4*s2**3*t*u**6 - 336*s**4*s2**2*t**6*u**2 - 1200*s**4*s2**2*t**5*u**3 - 1800*s**4*s2**2*t**4*u**4 - 1200*s**4*s2**2*t**3*u**5 - 336*s**4*s2**2*t**2*u**6 + 5120*s**3*s2**11 - 25600*s**3*s2**10*t - 20480*s**3*s2**10*u + 54272*s**3*s2**9*t**2 + 94720*s**3*s2**9*t*u + 46784*s**3*s2**9*u**2 - 63488*s**3*s2**8*t**3 - 183296*s**3*s2**8*t**2*u - 177440*s**3*s2**8*t*u**2 - 69152*s**3*s2**8*u**3 + 44608*s**3*s2**7*t**4 + 192512*s**3*s2**7*t**3*u + 291092*s**3*s2**7*t**2*u**2 + 194200*s**3*s2**7*t*u**3 + 62324*s**3*s2**7*u**4 - 19136*s**3*s2**6*t**5 - 118912*s**3*s2**6*t**4*u - 268988*s**3*s2**6*t**3*u**2 - 251420*s**3*s2**6*t**2*u**3 - 120196*s**3*s2**6*t*u**4 - 32708*s**3*s2**6*u**5 + 4832*s**3*s2**5*t**6 + 43616*s**3*s2**5*t**5*u + 151612*s**3*s2**5*t**4*u**2 + 202384*s**3*s2**5*t**3*u**3 + 115700*s**3*s2**5*t**2*u**4 + 39288*s**3*s2**5*t*u**5 + 9416*s**3*s2**5*u**6 - 640*s**3*s2**4*t**7 - 9056*s**3*s2**4*t**6*u - 52740*s**3*s2**4*t**5*u**2 - 105228*s**3*s2**4*t**4*u**3 - 84388*s**3*s2**4*t**3*u**4 - 28252*s**3*s2**4*t**2*u**5 - 5880*s**3*s2**4*t*u**6 - 1304*s**3*s2**4*u**7 + 32*s**3*s2**3*t**8 + 928*s**3*s2**3*t**7*u + 11032*s**3*s2**3*t**6*u**2 + 32624*s**3*s2**3*t**5*u**3 + 39920*s**3*s2**3*t**4*u**4 + 21920*s**3*s2**3*t**3*u**5 + 4816*s**3*s2**3*t**2*u**6 + 256*s**3*s2**3*t*u**7 + 56*s**3*s2**3*u**8 - 32*s**3*s2**2*t**8*u - 1280*s**3*s2**2*t**7*u**2 - 5280*s**3*s2**2*t**6*u**3 - 9064*s**3*s2**2*t**5*u**4 - 8248*s**3*s2**2*t**4*u**5 - 4056*s**3*s2**2*t**3*u**6 - 824*s**3*s2**2*t**2*u**7 + 16*s**3*s2**2*t*u**8 + 56*s**3*s2*t**8*u**2 + 336*s**3*s2*t**7*u**3 + 696*s**3*s2*t**6*u**4 + 832*s**3*s2*t**5*u**5 + 696*s**3*s2*t**4*u**6 + 336*s**3*s2*t**3*u**7 + 56*s**3*s2*t**2*u**8 - 2560*s**2*s2**12 + 15360*s**2*s2**11*t + 12800*s**2*s2**11*u - 40448*s**2*s2**10*t**2 - 71680*s**2*s2**10*t*u - 36616*s**2*s2**10*u**2 + 61440*s**2*s2**9*t**3 + 174592*s**2*s2**9*t**2*u + 176496*s**2*s2**9*t*u**2 + 69984*s**2*s2**9*u**3 - 59456*s**2*s2**8*t**4 - 242688*s**2*s2**8*t**3*u - 374092*s**2*s2**8*t**2*u**2 - 272856*s**2*s2**8*t*u**3 - 87652*s**2*s2**8*u**4 + 38144*s**2*s2**7*t**5 + 212160*s**2*s2**7*t**4*u + 457392*s**2*s2**7*t**3*u**2 + 475816*s**2*s2**7*t**2*u**3 + 267408*s**2*s2**7*t*u**4 + 71032*s**2*s2**7*u**5 - 16320*s**2*s2**6*t**6 - 121024*s**2*s2**6*t**5*u - 355204*s**2*s2**6*t**4*u**2 - 492264*s**2*s2**6*t**3*u**3 - 366540*s**2*s2**6*t**2*u**4 - 165232*s**2*s2**6*t*u**5 - 36736*s**2*s2**6*u**6 + 4544*s**2*s2**5*t**7 + 45120*s**2*s2**5*t**6*u + 181896*s**2*s2**5*t**5*u**2 + 332960*s**2*s2**5*t**4*u**3 + 311000*s**2*s2**5*t**3*u**4 + 170984*s**2*s2**5*t**2*u**5 + 63024*s**2*s2**5*t*u**6 + 11640*s**2*s2**5*u**7 - 770*s**2*s2**4*t**8 - 10656*s**2*s2**4*t**7*u - 61888*s**2*s2**4*t**6*u**2 - 151104*s**2*s2**4*t**5*u**3 - 181148*s**2*s2**4*t**4*u**4 - 118464*s**2*s2**4*t**3*u**5 - 48196*s**2*s2**4*t**2*u**6 - 13864*s**2*s2**4*t*u**7 - 2062*s**2*s2**4*u**8 + 68*s**2*s2**3*t**9 + 1474*s**2*s2**3*t**8*u + 13776*s**2*s2**3*t**7*u**2 + 45312*s**2*s2**3*t**6*u**3 + 70952*s**2*s2**3*t**5*u**4 + 60556*s**2*s2**3*t**4*u**5 + 29600*s**2*s2**3*t**3*u**6 + 8360*s**2*s2**3*t**2*u**7 + 1476*s**2*s2**3*t*u**8 + 170*s**2*s2**3*u**9 - 2*s**2*s2**2*t**10 - 100*s**2*s2**2*t**9*u - 1909*s**2*s2**2*t**8*u**2 - 8476*s**2*s2**2*t**7*u**3 - 17044*s**2*s2**2*t**6*u**4 - 19436*s**2*s2**2*t**5*u**5 - 13610*s**2*s2**2*t**4*u**6 - 5516*s**2*s2**2*t**3*u**7 - 1006*s**2*s2**2*t**2*u**8 - 48*s**2*s2**2*t*u**9 - 5*s**2*s2**2*u**10 + 2*s**2*s2*t**10*u + 146*s**2*s2*t**9*u**2 + 848*s**2*s2*t**8*u**3 + 2112*s**2*s2*t**7*u**4 + 3076*s**2*s2*t**6*u**5 + 2980*s**2*s2*t**5*u**6 + 1896*s**2*s2*t**4*u**7 + 680*s**2*s2*t**3*u**8 + 98*s**2*s2*t**2*u**9 + 2*s**2*s2*t*u**10 - 5*s**2*t**10*u**2 - 28*s**2*t**9*u**3 - 80*s**2*t**8*u**4 - 148*s**2*t**7*u**5 - 182*s**2*t**6*u**6 - 148*s**2*t**5*u**7 - 80*s**2*t**4*u**8 - 28*s**2*t**3*u**9 - 5*s**2*t**2*u**10 + 512*s*s2**13 - 3584*s*s2**12*t - 3072*s*s2**12*u + 11264*s*s2**11*t**2 + 20224*s*s2**11*t*u + 11632*s*s2**11*u**2 - 20992*s*s2**10*t**3 - 59392*s*s2**10*t**2*u - 66976*s*s2**10*t*u**2 - 30080*s*s2**10*u**3 + 25792*s*s2**9*t**4 + 102656*s*s2**9*t**3*u + 172748*s*s2**9*t**2*u**2 + 146296*s*s2**9*t*u**3 + 51196*s*s2**9*u**4 - 21952*s*s2**8*t**5 - 115968*s*s2**8*t**4*u - 263180*s*s2**8*t**3*u**2 - 318940*s*s2**8*t**2*u**3 - 208660*s*s2**8*t*u**4 - 57796*s*s2**8*u**5 + 13216*s*s2**7*t**6 + 89824*s*s2**7*t**5*u + 262704*s*s2**7*t**4*u**2 + 412496*s*s2**7*t**3*u**3 + 376948*s*s2**7*t**2*u**4 + 196248*s*s2**7*t*u**5 + 43924*s*s2**7*u**6 - 5632*s*s2**6*t**7 - 48608*s*s2**6*t**6*u - 180096*s*s2**6*t**5*u**2 - 351808*s*s2**6*t**4*u**3 - 402780*s*s2**6*t**3*u**4 - 288644*s*s2**6*t**2*u**5 - 122900*s*s2**6*t*u**6 - 22444*s*s2**6*u**7 + 1666*s*s2**5*t**8 + 18336*s*s2**5*t**7*u + 86452*s*s2**5*t**6*u**2 + 207436*s*s2**5*t**5*u**3 + 285240*s*s2**5*t**4*u**4 + 248616*s*s2**5*t**3*u**5 + 144080*s*s2**5*t**2*u**6 + 50708*s*s2**5*t*u**7 + 7514*s*s2**5*u**8 - 326*s*s2**4*t**9 - 4708*s*s2**4*t**8*u - 29092*s*s2**4*t**7*u**2 - 86036*s*s2**4*t**6*u**3 - 140736*s*s2**4*t**5*u**4 - 143012*s*s2**4*t**4*u**5 - 97984*s*s2**4*t**3*u**6 - 46032*s*s2**4*t**2*u**7 - 13206*s*s2**4*t*u**8 - 1556*s*s2**4*u**9 + 38*s*s2**3*t**10 + 779*s*s2**3*t**9*u + 6759*s*s2**3*t**8*u**2 + 24960*s*s2**3*t**7*u**3 + 48804*s*s2**3*t**6*u**4 + 58098*s*s2**3*t**5*u**5 + 45698*s*s2**3*t**4*u**6 + 24560*s*s2**3*t**3*u**7 + 8914*s*s2**3*t**2*u**8 + 1995*s*s2**3*t*u**9 + 179*s*s2**3*u**10 - 2*s*s2**2*t**11 - 74*s*s2**2*t**10*u - 1047*s*s2**2*t**9*u**2 - 4885*s*s2**2*t**8*u**3 - 11492*s*s2**2*t**7*u**4 - 16364*s*s2**2*t**6*u**5 - 15354*s*s2**2*t**5*u**6 - 9638*s*s2**2*t**4*u**7 - 3902*s*s2**2*t**3*u**8 - 982*s*s2**2*t**2*u**9 - 155*s*s2**2*t*u**10 - 9*s*s2**2*u**11 + 3*s*s2*t**11*u + 101*s*s2*t**10*u**2 + 586*s*s2*t**9*u**3 + 1652*s*s2*t**8*u**4 + 2858*s*s2*t**7*u**5 + 3314*s*s2*t**6*u**6 + 2616*s*s2*t**5*u**7 + 1356*s*s2*t**4*u**8 + 427*s*s2*t**3*u**9 + 73*s*s2*t**2*u**10 + 6*s*s2*t*u**11 - 5*s*t**11*u**2 - 33*s*t**10*u**3 - 108*s*t**9*u**4 - 228*s*t**8*u**5 - 330*s*t**7*u**6 - 330*s*t**6*u**7 - 228*s*t**5*u**8 - 108*s*t**4*u**9 - 33*s*t**3*u**10 - 5*s*t**2*u**11 - 576*s2**12*u**2 + 3456*s2**11*t*u**2 + 3456*s2**11*u**3 - 9312*s2**10*t**2*u**2 - 18816*s2**10*t*u**3 - 9312*s2**10*u**4 + 14880*s2**9*t**3*u**2 + 45600*s2**9*t**2*u**3 + 45600*s2**9*t*u**4 + 14880*s2**9*u**5 - 15652*s2**8*t**4*u**2 - 64880*s2**8*t**3*u**3 - 98136*s2**8*t**2*u**4 - 64880*s2**8*t*u**5 - 15652*s2**8*u**6 + 11344*s2**7*t**5*u**2 + 60048*s2**7*t**4*u**3 + 122144*s2**7*t**3*u**4 + 122144*s2**7*t**2*u**5 + 60048*s2**7*t*u**6 + 11344*s2**7*u**7 - 5744*s2**6*t**6*u**2 - 37740*s2**6*t**5*u**3 - 97056*s2**6*t**4*u**4 - 130184*s2**6*t**3*u**5 - 97056*s2**6*t**2*u**6 - 37740*s2**6*t*u**7 - 5744*s2**6*u**8 + 2008*s2**5*t**7*u**2 + 16268*s2**5*t**6*u**3 + 51084*s2**5*t**5*u**4 + 86160*s2**5*t**4*u**5 + 86160*s2**5*t**3*u**6 + 51084*s2**5*t**2*u**7 + 16268*s2**5*t*u**8 + 2008*s2**5*u**9 - 464*s2**4*t**8*u**2 - 4724*s2**4*t**7*u**3 - 17796*s2**4*t**6*u**4 - 36316*s2**4*t**5*u**5 - 45560*s2**4*t**4*u**6 - 36316*s2**4*t**3*u**7 - 17796*s2**4*t**2*u**8 - 4724*s2**4*t*u**9 - 464*s2**4*u**10 + 64*s2**3*t**9*u**2 + 876*s2**3*t**8*u**3 + 3948*s2**3*t**7*u**4 + 9524*s2**3*t**6*u**5 + 14388*s2**3*t**5*u**6 + 14388*s2**3*t**4*u**7 + 9524*s2**3*t**3*u**8 + 3948*s2**3*t**2*u**9 + 876*s2**3*t*u**10 + 64*s2**3*u**11 - 4*s2**2*t**10*u**2 - 92*s2**2*t**9*u**3 - 504*s2**2*t**8*u**4 - 1420*s2**2*t**7*u**5 - 2516*s2**2*t**6*u**6 - 3024*s2**2*t**5*u**7 - 2516*s2**2*t**4*u**8 - 1420*s2**2*t**3*u**9 - 504*s2**2*t**2*u**10 - 92*s2**2*t*u**11 - 4*s2**2*u**12 + 4*s2*t**10*u**3 + 28*s2*t**9*u**4 + 92*s2*t**8*u**5 + 188*s2*t**7*u**6 + 264*s2*t**6*u**7 + 264*s2*t**5*u**8 + 188*s2*t**4*u**9 + 92*s2*t**3*u**10 + 28*s2*t**2*u**11 + 4*s2*t*u**12)/(lam**8*q2*s*u**2) + fla*(400*s**7*s2**4 - 896*s**6*s2**5 + 3136*s**6*s2**4*t + 448*s**6*s2**4*u - 64*s**6*s2**3*t**2 - 800*s**6*s2**3*t*u - 64*s**6*s2**3*u**2 - 800*s**5*s2**6 - 9152*s**5*s2**5*t + 4160*s**5*s2**5*u + 7664*s**5*s2**4*t**2 + 7040*s**5*s2**4*t*u - 3536*s**5*s2**4*u**2 - 1216*s**5*s2**3*t**3 - 3840*s**5*s2**3*t**2*u - 1824*s**5*s2**3*t*u**2 + 416*s**5*s2**3*u**3 + 96*s**5*s2**2*t**4 + 96*s**5*s2**2*t**3*u + 144*s**5*s2**2*t**2*u**2 + 96*s**5*s2**2*t*u**3 + 96*s**5*s2**2*u**4 + 3136*s**4*s2**7 + 11200*s**4*s2**6*t - 16192*s**4*s2**6*u - 22192*s**4*s2**5*t**2 - 3200*s**4*s2**5*t*u + 23696*s**4*s2**5*u**2 + 12592*s**4*s2**4*t**3 + 18224*s**4*s2**4*t**2*u - 8880*s**4*s2**4*t*u**2 - 13360*s**4*s2**4*u**3 - 3232*s**4*s2**3*t**4 - 7664*s**4*s2**3*t**3*u - 3280*s**4*s2**3*t**2*u**2 + 4016*s**4*s2**3*t*u**3 + 2512*s**4*s2**3*u**4 + 480*s**4*s2**2*t**5 + 1152*s**4*s2**2*t**4*u + 624*s**4*s2**2*t**3*u**2 + 48*s**4*s2**2*t**2*u**3 + 144*s**4*s2**2*t*u**4 + 48*s**4*s2**2*u**5 - 16*s**4*s2*t**6 - 96*s**4*s2*t**5*u + 48*s**4*s2*t**4*u**2 + 256*s**4*s2*t**3*u**3 + 48*s**4*s2*t**2*u**4 - 96*s**4*s2*t*u**5 - 16*s**4*s2*u**6 - 624*s**3*s2**8 - 17216*s**3*s2**7*t + 12992*s**3*s2**7*u + 41168*s**3*s2**6*t**2 + 10112*s**3*s2**6*t*u - 34416*s**3*s2**6*u**2 - 37024*s**3*s2**5*t**3 - 44256*s**3*s2**5*t**2*u + 31296*s**3*s2**5*t*u**2 + 37376*s**3*s2**5*u**3 + 16872*s**3*s2**4*t**4 + 33472*s**3*s2**4*t**3*u - 2976*s**3*s2**4*t**2*u**2 - 39552*s**3*s2**4*t*u**3 - 19832*s**3*s2**4*u**4 - 4416*s**3*s2**3*t**5 - 10880*s**3*s2**3*t**4*u - 1568*s**3*s2**3*t**3*u**2 + 15648*s**3*s2**3*t**2*u**3 + 15808*s**3*s2**3*t*u**4 + 5056*s**3*s2**3*u**5 + 704*s**3*s2**2*t**6 + 2064*s**3*s2**2*t**5*u + 120*s**3*s2**2*t**4*u**2 - 4016*s**3*s2**2*t**3*u**3 - 4128*s**3*s2**2*t**2*u**4 - 1824*s**3*s2**2*t*u**5 - 472*s**3*s2**2*u**6 - 64*s**3*s2*t**7 - 256*s**3*s2*t**6*u - 96*s**3*s2*t**5*u**2 + 544*s**3*s2*t**4*u**3 + 592*s**3*s2*t**3*u**4 + 48*s**3*s2*t**2*u**5 - 112*s**3*s2*t*u**6 - 16*s**3*s2*u**7 + 4*s**3*t**8 + 8*s**3*t**7*u - 8*s**3*t**6*u**2 - 40*s**3*t**5*u**3 - 56*s**3*t**4*u**4 - 40*s**3*t**3*u**5 - 8*s**3*t**2*u**6 + 8*s**3*t*u**7 + 4*s**3*u**8 - 3904*s**2*s2**9 + 28928*s**2*s2**8*t + 9856*s**2*s2**8*u - 67856*s**2*s2**7*t**2 - 73184*s**2*s2**7*t*u - 4432*s**2*s2**7*u**2 + 78320*s**2*s2**6*t**3 + 149232*s**2*s2**6*t**2*u + 59856*s**2*s2**6*t*u**2 - 10672*s**2*s2**6*u**3 - 51488*s**2*s2**5*t**4 - 139408*s**2*s2**5*t**3*u - 108336*s**2*s2**5*t**2*u**2 - 3440*s**2*s2**5*t*u**3 + 17168*s**2*s2**5*u**4 + 20288*s**2*s2**4*t**5 + 68768*s**2*s2**4*t**4*u + 74896*s**2*s2**4*t**3*u**2 + 15056*s**2*s2**4*t**2*u**3 - 22672*s**2*s2**4*t*u**4 - 11312*s**2*s2**4*u**5 - 4784*s**2*s2**3*t**6 - 18336*s**2*s2**3*t**5*u - 21864*s**2*s2**3*t**4*u**2 - 1744*s**2*s2**3*t**3*u**3 + 16608*s**2*s2**3*t**2*u**4 + 13968*s**2*s2**3*t*u**5 + 3928*s**2*s2**3*u**6 + 656*s**2*s2**2*t**7 + 2512*s**2*s2**2*t**6*u + 1896*s**2*s2**2*t**5*u**2 - 4136*s**2*s2**2*t**4*u**3 - 9184*s**2*s2**2*t**3*u**4 - 7680*s**2*s2**2*t**2*u**5 - 3352*s**2*s2**2*t*u**6 - 680*s**2*s2**2*u**7 - 56*s**2*s2*t**8 - 176*s**2*s2*t**7*u + 128*s**2*s2*t**6*u**2 + 1280*s**2*s2*t**5*u**3 + 2312*s**2*s2*t**4*u**4 + 2032*s**2*s2*t**3*u**5 + 976*s**2*s2*t**2*u**6 + 256*s**2*s2*t*u**7 + 32*s**2*s2*u**8 + 4*s**2*t**9 + 12*s**2*t**8*u - 48*s**2*t**6*u**3 - 96*s**2*t**5*u**4 - 96*s**2*t**4*u**5 - 48*s**2*t**3*u**6 + 12*s**2*t*u**8 + 4*s**2*u**9 + 3712*s*s2**10 - 24064*s*s2**9*t - 17408*s*s2**9*u + 63040*s*s2**8*t**2 + 98432*s*s2**8*t*u + 35392*s*s2**8*u**2 - 91072*s*s2**7*t**3 - 223040*s*s2**7*t**2*u - 172608*s*s2**7*t*u**2 - 40640*s*s2**7*u**3 + 81608*s*s2**6*t**4 + 273568*s*s2**6*t**3*u + 331504*s*s2**6*t**2*u**2 + 168224*s*s2**6*t*u**3 + 28552*s*s2**6*u**4 - 47632*s*s2**5*t**5 - 202352*s*s2**5*t**4*u - 334624*s*s2**5*t**3*u**2 - 265696*s*s2**5*t**2*u**3 - 98000*s*s2**5*t*u**4 - 12208*s*s2**5*u**5 + 18280*s*s2**4*t**6 + 93488*s*s2**4*t**5*u + 194712*s*s2**4*t**4*u**2 + 209952*s*s2**4*t**3*u**3 + 121112*s*s2**4*t**2*u**4 + 33456*s*s2**4*t*u**5 + 2792*s*s2**4*u**6 - 4496*s*s2**3*t**7 - 26560*s*s2**3*t**6*u - 65728*s*s2**3*t**5*u**2 - 88048*s*s2**3*t**4*u**3 - 68048*s*s2**3*t**3*u**4 - 29152*s*s2**3*t**2*u**5 - 5600*s*s2**3*t*u**6 - 112*s*s2**3*u**7 + 658*s*s2**2*t**8 + 4280*s*s2**2*t**7*u + 11836*s*s2**2*t**6*u**2 + 18080*s*s2**2*t**5*u**3 + 16432*s*s2**2*t**4*u**4 + 8696*s*s2**2*t**3*u**5 + 2212*s*s2**2*t**2*u**6 - 16*s*s2**2*t*u**7 - 98*s*s2**2*u**8 - 48*s*s2*t**9 - 308*s*s2*t**8*u - 816*s*s2*t**7*u**2 - 1096*s*s2*t**6*u**3 - 640*s*s2*t**5*u**4 + 192*s*s2*t**4*u**5 + 592*s*s2*t**3*u**6 + 424*s*s2*t**2*u**7 + 144*s*s2*t*u**8 + 20*s*s2*u**9 + s*t**10 + 2*s*t**9*u - 17*s*t**8*u**2 - 96*s*t**7*u**3 - 234*s*t**6*u**4 - 340*s*t**5*u**5 - 318*s*t**4*u**6 - 192*s*t**3*u**7 - 71*s*t**2*u**8 - 14*s*t*u**9 - s*u**10 - 1024*s2**11 + 7168*s2**10*t + 6144*s2**10*u - 21760*s2**9*t**2 - 38400*s2**9*t*u - 16640*s2**9*u**2 + 38400*s2**8*t**3 + 103680*s2**8*t**2*u + 92160*s2**8*t*u**2 + 26880*s2**8*u**3 - 44160*s2**7*t**4 - 161280*s2**7*t**3*u - 218880*s2**7*t**2*u**2 - 130560*s2**7*t*u**3 - 28800*s2**7*u**4 + 34944*s2**6*t**5 + 161280*s2**6*t**4*u + 295680*s2**6*t**3*u**2 + 268800*s2**6*t**2*u**3 + 120960*s2**6*t*u**4 + 21504*s2**6*u**5 - 19488*s2**5*t**6 - 108864*s2**5*t**5*u - 252000*s2**5*t**4*u**2 - 309120*s2**5*t**3*u**3 - 211680*s2**5*t**2*u**4 - 76608*s2**5*t*u**5 - 11424*s2**5*u**6 + 7680*s2**4*t**7 + 50400*s2**4*t**6*u + 141120*s2**4*t**5*u**2 + 218400*s2**4*t**4*u**3 + 201600*s2**4*t**3*u**4 + 110880*s2**4*t**2*u**5 + 33600*s2**4*t*u**6 + 4320*s2**4*u**7 - 2100*s2**3*t**8 - 15840*s2**3*t**7*u - 52080*s2**3*t**6*u**2 - 97440*s2**3*t**5*u**3 - 113400*s2**3*t**4*u**4 - 84000*s2**3*t**3*u**5 - 38640*s2**3*t**2*u**6 - 10080*s2**3*t*u**7 - 1140*s2**3*u**8 + 380*s2**2*t**9 + 3240*s2**2*t**8*u + 12240*s2**2*t**7*u**2 + 26880*s2**2*t**6*u**3 + 37800*s2**2*t**5*u**4 + 35280*s2**2*t**4*u**5 + 21840*s2**2*t**3*u**6 + 8640*s2**2*t**2*u**7 + 1980*s2**2*t*u**8 + 200*s2**2*u**9 - 41*s2*t**10 - 390*s2*t**9*u - 1665*s2*t**8*u**2 - 4200*s2*t**7*u**3 - 6930*s2*t**6*u**4 - 7812*s2*t**5*u**5 - 6090*s2*t**4*u**6 - 3240*s2*t**3*u**7 - 1125*s2*t**2*u**8 - 230*s2*t*u**9 - 21*s2*u**10 + 2*t**11 + 21*t**10*u + 100*t**9*u**2 + 285*t**8*u**3 + 540*t**7*u**4 + 714*t**6*u**5 + 672*t**5*u**6 + 450*t**4*u**7 + 210*t**3*u**8 + 65*t**2*u**9 + 12*t*u**10 + u**11)/(lam**9*s*(q2 + s - s2))) + d_st*d_su*d_t*ftu*(-2*s**2*s2 + 4*s*s2**2 - 2*s*s2*t - 2*s*s2*u - 2*s2**3 + 2*s2**2*u + 2*s2*t**2 - 2*t**2*u) + d_st*d_t*flt*(-2*s**2*t + 5*s*s2*t - 4*s*t**2 - s*t*u - 4*s2**2*t + 6*s2*t**2 + 2*s2*t*u - 2*t**3 - 2*t**2*u)/(q2 + s - s2) + d_st*fsu*(-2*s**2*s2**2 + 4*s*s2**3 - 3*s*s2**2*t - s*s2**2*u - 2*s*s2*u**2 + s*u**3 - 2*s2**4 + 3*s2**3*t + s2**3*u - s2**2*t**2 - s2**2*t*u + 2*s2**2*u**2 - s2*t*u**2 - s2*u**3)/(u**2*(q2 + s - s2)) + d_su*d_t*fst*(-2*s**2*s2 + 4*s*s2**2 - 3*s*s2*u - s*t**2 - 2*s2**3 + s2**2*t + 3*s2**2*u - s2*t*u - s2*u**2)/(q2 + s - s2) + d_su*flu*(-2*s*s2 + s*u + 2*s2**2 - s2*t - 3*s2*u + t*u + u**2)/(q2 + s - s2) + d_t**2*(-s2**4 + 2*s2**3*t - s2**2*t**2 - 3*s2**2*u**2 + 2*s2*t*u**2 - 3*t**2*u**2)*log(2)/u**2 + 2*d_t*fs2*t + 2*d_t*fstu*t + fla*(8*s**4*s2**2 - 96*s**3*s2**3 + 80*s**3*s2**2*t + 48*s**3*s2**2*u - 8*s**3*s2*t**2 - 8*s**3*s2*t*u - 8*s**3*s2*u**2 + 264*s**2*s2**4 - 496*s**2*s2**3*t - 368*s**2*s2**3*u + 260*s**2*s2**2*t**2 + 416*s**2*s2**2*t*u + 148*s**2*s2**2*u**2 - 40*s**2*s2*t**3 - 104*s**2*s2*t**2*u - 80*s**2*s2*t*u**2 - 16*s**2*s2*u**3 + 4*s**2*t**3*u + 8*s**2*t**2*u**2 + 4*s**2*t*u**3 - 272*s*s2**5 + 800*s*s2**4*t + 640*s*s2**4*u - 820*s*s2**3*t**2 - 1416*s*s2**3*t*u - 548*s*s2**3*u**2 + 372*s*s2**2*t**3 + 1012*s*s2**2*t**2*u + 844*s*s2**2*t*u**2 + 204*s*s2**2*u**3 - 72*s*s2*t**4 - 272*s*s2*t**3*u - 356*s*s2*t**2*u**2 - 184*s*s2*t*u**3 - 28*s*s2*u**4 + 4*s*t**5 + 20*s*t**4*u + 36*s*t**3*u**2 + 28*s*t**2*u**3 + 8*s*t*u**4 + 96*s2**6 - 384*s2**5*t - 320*s2**5*u + 592*s2**4*t**2 + 1056*s2**4*t*u + 432*s2**4*u**2 - 464*s2**3*t**3 - 1296*s2**3*t**2*u - 1136*s2**3*t*u**2 - 304*s2**3*u**3 + 198*s2**2*t**4 + 760*s2**2*t**3*u + 1044*s2**2*t**2*u**2 + 600*s2**2*t*u**3 + 118*s2**2*u**4 - 44*s2*t**5 - 216*s2*t**4*u - 408*s2*t**3*u**2 - 368*s2*t**2*u**3 - 156*s2*t*u**4 - 24*s2*u**5 + 4*t**6 + 24*t**5*u + 58*t**4*u**2 + 72*t**3*u**3 + 48*t**2*u**4 + 16*t*u**5 + 2*u**6)/(lam**5*(q2 + s - s2)) + (32*s**3*s2**4 - 32*s**3*s2**3*u + 12*s**3*s2**2*u**2 - 96*s**2*s2**5 + 96*s**2*s2**4*t + 192*s**2*s2**4*u - 16*s**2*s2**3*t**2 - 144*s**2*s2**3*t*u - 136*s**2*s2**3*u**2 + 16*s**2*s2**2*t**2*u + 72*s**2*s2**2*t*u**2 + 40*s**2*s2**2*u**3 - 4*s**2*s2*t**2*u**2 - 12*s**2*s2*t*u**3 - 4*s**2*s2*u**4 + 96*s*s2**6 - 192*s*s2**5*t - 288*s*s2**5*u + 128*s*s2**4*t**2 + 480*s*s2**4*t*u + 332*s*s2**4*u**2 - 32*s*s2**3*t**3 - 256*s*s2**3*t**2*u - 440*s*s2**3*t*u**2 - 184*s*s2**3*u**3 + 2*s*s2**2*t**4 + 48*s*s2**2*t**3*u + 168*s*s2**2*t**2*u**2 + 180*s*s2**2*t*u**3 + 54*s*s2**2*u**4 - 2*s*s2*t**4*u - 20*s*s2*t**3*u**2 - 40*s*s2*t**2*u**3 - 32*s*s2*t*u**4 - 10*s*s2*u**5 + s*t**4*u**2 + 2*s*t**3*u**3 + 2*s*t**2*u**4 + 2*s*t*u**5 + s*u**6 - 32*s2**7 + 96*s2**6*t + 128*s2**6*u - 112*s2**5*t**2 - 336*s2**5*t*u - 208*s2**5*u**2 + 64*s2**4*t**3 + 336*s2**4*t**2*u + 464*s2**4*t*u**2 + 176*s2**4*u**3 - 18*s2**3*t**4 - 160*s2**3*t**3*u - 376*s2**3*t**2*u**2 - 320*s2**3*t*u**3 - 86*s2**3*u**4 + 2*s2**2*t**5 + 36*s2**2*t**4*u + 136*s2**2*t**3*u**2 + 192*s2**2*t**2*u**3 + 118*s2**2*t*u**4 + 28*s2**2*u**5 - 3*s2*t**5*u - 21*s2*t**4*u**2 - 44*s2*t**3*u**3 - 44*s2*t**2*u**4 - 25*s2*t*u**5 - 7*s2*u**6 + t**5*u**2 + 3*t**4*u**3 + 4*t**3*u**4 + 4*t**2*u**5 + 3*t*u**6 + u**7)/(lam**4*q2*u**2))/(Nc*(Nc**2 - 1))

[F01L12 = F^{L12}_{01}]
-CF*(s2 - u)*(u**2/(s2 - u)**2 + (u/(s2 - u) + 1)**2)/u

[F23L12 = F^{L12}_{23}]
-CF*(s2 - t)*(t**2/(s2 - t)**2 + (t/(s2 - t) + 1)**2)/t

[C^{L12,\mathrm{reg}}_{gg}]
-2*F01L12*c01 - 2*F23L12*c23 + 4*GL12 + 2*fM2*(F01L12 + F23L12) - (2*F01L12 + 2*F23L12)*(fs2 - log(2))

[GL12 = G^{L12}_{gg}]
(Nc**2*(d_st*d_su*ftu*(2*s**3 - 4*s**2*s2 + 6*s**2*t + 6*s**2*u + 4*s*s2**2 - 10*s*s2*t - 10*s*s2*u + 4*s*t**2 + 12*s*t*u + 4*s*u**2 + 2*s2**2*t + 2*s2**2*u - 2*s2*t**2 - 4*s2*t*u - 2*s2*u**2 + 2*t**2*u + 2*t*u**2)/s + d_st*flt*(4*s**2*s2 - 2*s**2*t - 9*s*s2**2 + 16*s*s2*t + 4*s*s2*u - 6*s*t**2 - 3*s*t*u + 6*s2**3 - 17*s2**2*t - 5*s2**2*u + 15*s2*t**2 + 10*s2*t*u + s2*u**2 - 4*t**3 - 5*t**2*u - t*u**2)/(s*(q2 + s - s2)) + d_st*fsu*(4*s**2*s2 - 8*s*s2**2 + 6*s*s2*t + 4*s*u**2 + 4*s2**3 - 6*s2**2*t - s2**2*u + 2*s2*t**2 + s2*t*u - 3*s2*u**2 + 2*t*u**2 - u**3)/(u*(q2 + s - s2)) + d_su*flu*(4*s**2*s2 - 2*s**2*u - 9*s*s2**2 + 4*s*s2*t + 16*s*s2*u - 3*s*t*u - 6*s*u**2 + 6*s2**3 - 5*s2**2*t - 17*s2**2*u + s2*t**2 + 10*s2*t*u + 15*s2*u**2 - t**2*u - 5*t*u**2 - 4*u**3)/(s*(q2 + s - s2)) + d_su*fst*(4*s**2*s2 - 8*s*s2**2 + 6*s*s2*u + 4*s*t**2 + 4*s2**3 - s2**2*t - 6*s2**2*u - 3*s2*t**2 + s2*t*u + 2*s2*u**2 - t**3 + 2*t**2*u)/(t*(q2 + s - s2)) + d_t*d_u*(2*s2**3*t + 2*s2**3*u - 2*s2**2*t**2 - 2*s2**2*u**2 + 2*s2*t**2*u + 2*s2*t*u**2 - 4*t**2*u**2)*log(2)/(t*u) + d_t*d_u*(-512*s**6*s2**7*t - 512*s**6*s2**7*u + 512*s**6*s2**6*t**2 - 1136*s**6*s2**6*t*u + 512*s**6*s2**6*u**2 - 400*s**6*s2**5*t**2*u - 400*s**6*s2**5*t*u**2 + 1936*s**6*s2**4*t**2*u**2 + 2560*s**5*s2**8*t + 2560*s**5*s2**8*u - 5120*s**5*s2**7*t**2 + 1888*s**5*s2**7*t*u - 5120*s**5*s2**7*u**2 + 3072*s**5*s2**6*t**3 - 1120*s**5*s2**6*t**2*u - 1120*s**5*s2**6*t*u**2 + 3072*s**5*s2**6*u**3 - 512*s**5*s2**5*t**4 - 1344*s**5*s2**5*t**3*u - 10688*s**5*s2**5*t**2*u**2 - 1344*s**5*s2**5*t*u**3 - 512*s**5*s2**5*u**4 + 64*s**5*s2**4*t**4*u + 10336*s**5*s2**4*t**3*u**2 + 10336*s**5*s2**4*t**2*u**3 + 64*s**5*s2**4*t*u**4 - 1600*s**5*s2**3*t**4*u**2 - 3872*s**5*s2**3*t**3*u**3 - 1600*s**5*s2**3*t**2*u**4 - 5120*s**4*s2**9*t - 5120*s**4*s2**9*u + 15360*s**4*s2**8*t**2 + 2656*s**4*s2**8*t*u + 15360*s**4*s2**8*u**2 - 17408*s**4*s2**7*t**3 + 736*s**4*s2**7*t**2*u + 736*s**4*s2**7*t*u**2 - 17408*s**4*s2**7*u**3 + 9216*s**4*s2**6*t**4 + 3640*s**4*s2**6*t**3*u + 5360*s**4*s2**6*t**2*u**2 + 3640*s**4*s2**6*t*u**3 + 9216*s**4*s2**6*u**4 - 2240*s**4*s2**5*t**5 - 3272*s**4*s2**5*t**4*u - 35288*s**4*s2**5*t**3*u**2 - 35288*s**4*s2**5*t**2*u**3 - 3272*s**4*s2**5*t*u**4 - 2240*s**4*s2**5*u**5 + 192*s**4*s2**4*t**6 + 688*s**4*s2**4*t**5*u + 25784*s**4*s2**4*t**4*u**2 + 54336*s**4*s2**4*t**3*u**3 + 25784*s**4*s2**4*t**2*u**4 + 688*s**4*s2**4*t*u**5 + 192*s**4*s2**4*u**6 - 96*s**4*s2**3*t**6*u - 6736*s**4*s2**3*t**5*u**2 - 21504*s**4*s2**3*t**4*u**3 - 21504*s**4*s2**3*t**3*u**4 - 6736*s**4*s2**3*t**2*u**5 - 96*s**4*s2**3*t*u**6 + 672*s**4*s2**2*t**6*u**2 + 2400*s**4*s2**2*t**5*u**3 + 3600*s**4*s2**2*t**4*u**4 + 2400*s**4*s2**2*t**3*u**5 + 672*s**4*s2**2*t**2*u**6 + 5120*s**3*s2**10*t + 5120*s**3*s2**10*u - 20480*s**3*s2**9*t**2 - 6784*s**3*s2**9*t*u - 20480*s**3*s2**9*u**2 + 33792*s**3*s2**8*t**3 + 1600*s**3*s2**8*t**2*u + 1600*s**3*s2**8*t*u**2 + 33792*s**3*s2**8*u**3 - 29696*s**3*s2**7*t**4 - 3656*s**3*s2**7*t**3*u + 37712*s**3*s2**7*t**2*u**2 - 3656*s**3*s2**7*t*u**3 - 29696*s**3*s2**7*u**4 + 14912*s**3*s2**6*t**5 + 7744*s**3*s2**6*t**4*u - 3616*s**3*s2**6*t**3*u**2 - 3616*s**3*s2**6*t**2*u**3 + 7744*s**3*s2**6*t*u**4 + 14912*s**3*s2**6*u**5 - 4224*s**3*s2**5*t**6 - 5528*s**3*s2**5*t**5*u - 40440*s**3*s2**5*t**4*u**2 - 86112*s**3*s2**5*t**3*u**3 - 40440*s**3*s2**5*t**2*u**4 - 5528*s**3*s2**5*t*u**5 - 4224*s**3*s2**5*u**6 + 608*s**3*s2**4*t**7 + 1992*s**3*s2**4*t**6*u + 33808*s**3*s2**4*t**5*u**2 + 104136*s**3*s2**4*t**4*u**3 + 104136*s**3*s2**4*t**3*u**4 + 33808*s**3*s2**4*t**2*u**5 + 1992*s**3*s2**4*t*u**6 + 608*s**3*s2**4*u**7 - 32*s**3*s2**3*t**8 - 376*s**3*s2**3*t**7*u - 12240*s**3*s2**3*t**6*u**2 - 46680*s**3*s2**3*t**5*u**3 - 69824*s**3*s2**3*t**4*u**4 - 46680*s**3*s2**3*t**3*u**5 - 12240*s**3*s2**3*t**2*u**6 - 376*s**3*s2**3*t*u**7 - 32*s**3*s2**3*u**8 + 16*s**3*s2**2*t**8*u + 2104*s**3*s2**2*t**7*u**2 + 9336*s**3*s2**2*t**6*u**3 + 17312*s**3*s2**2*t**5*u**4 + 17312*s**3*s2**2*t**4*u**5 + 9336*s**3*s2**2*t**3*u**6 + 2104*s**3*s2**2*t**2*u**7 + 16*s**3*s2**2*t*u**8 - 112*s**3*s2*t**8*u**2 - 672*s**3*s2*t**7*u**3 - 1392*s**3*s2*t**6*u**4 - 1664*s**3*s2*t**5*u**5 - 1392*s**3*s2*t**4*u**6 - 672*s**3*s2*t**3*u**7 - 112*s**3*s2*t**2*u**8 - 2560*s**2*s2**11*t - 2560*s**2*s2**11*u + 12800*s**2*s2**10*t**2 + 2576*s**2*s2**10*t*u + 12800*s**2*s2**10*u**2 - 27648*s**2*s2**9*t**3 + 7984*s**2*s2**9*t**2*u + 7984*s**2*s2**9*t*u**2 - 27648*s**2*s2**9*u**3 + 33792*s**2*s2**8*t**4 - 16856*s**2*s2**8*t**3*u - 96064*s**2*s2**8*t**2*u**2 - 16856*s**2*s2**8*t*u**3 + 33792*s**2*s2**8*u**4 - 25664*s**2*s2**7*t**5 + 11736*s**2*s2**7*t**4*u + 139464*s**2*s2**7*t**3*u**2 + 139464*s**2*s2**7*t**2*u**3 + 11736*s**2*s2**7*t*u**4 - 25664*s**2*s2**7*u**5 + 12480*s**2*s2**6*t**6 - 1744*s**2*s2**6*t**5*u - 78552*s**2*s2**6*t**4*u**2 - 120928*s**2*s2**6*t**3*u**3 - 78552*s**2*s2**6*t**2*u**4 - 1744*s**2*s2**6*t*u**5 + 12480*s**2*s2**6*u**6 - 3840*s**2*s2**5*t**7 - 2440*s**2*s2**5*t**6*u + 4984*s**2*s2**5*t**5*u**2 - 13696*s**2*s2**5*t**4*u**3 - 13696*s**2*s2**5*t**3*u**4 + 4984*s**2*s2**5*t**2*u**5 - 2440*s**2*s2**5*t*u**6 - 3840*s**2*s2**5*u**7 + 704*s**2*s2**4*t**8 + 1704*s**2*s2**4*t**7*u + 17208*s**2*s2**4*t**6*u**2 + 71360*s**2*s2**4*t**5*u**3 + 110256*s**2*s2**4*t**4*u**4 + 71360*s**2*s2**4*t**3*u**5 + 17208*s**2*s2**4*t**2*u**6 + 1704*s**2*s2**4*t*u**7 + 704*s**2*s2**4*u**8 - 66*s**2*s2**3*t**9 - 458*s**2*s2**3*t**8*u - 9696*s**2*s2**3*t**7*u**2 - 43592*s**2*s2**3*t**6*u**3 - 83852*s**2*s2**3*t**5*u**4 - 83852*s**2*s2**3*t**4*u**5 - 43592*s**2*s2**3*t**3*u**6 - 9696*s**2*s2**3*t**2*u**7 - 458*s**2*s2**3*t*u**8 - 66*s**2*s2**3*u**9 + 2*s**2*s2**2*t**10 + 54*s**2*s2**2*t**9*u + 2306*s**2*s2**2*t**8*u**2 + 12184*s**2*s2**2*t**7*u**3 + 27524*s**2*s2**2*t**6*u**4 + 35188*s**2*s2**2*t**5*u**5 + 27524*s**2*s2**2*t**4*u**6 + 12184*s**2*s2**2*t**3*u**7 + 2306*s**2*s2**2*t**2*u**8 + 54*s**2*s2**2*t*u**9 + 2*s**2*s2**2*u**10 - 4*s**2*s2*t**10*u - 244*s**2*s2*t**9*u**2 - 1528*s**2*s2*t**8*u**3 - 4008*s**2*s2*t**7*u**4 - 6056*s**2*s2*t**6*u**5 - 6056*s**2*s2*t**5*u**6 - 4008*s**2*s2*t**4*u**7 - 1528*s**2*s2*t**3*u**8 - 244*s**2*s2*t**2*u**9 - 4*s**2*s2*t*u**10 + 10*s**2*t**10*u**2 + 56*s**2*t**9*u**3 + 160*s**2*t**8*u**4 + 296*s**2*t**7*u**5 + 364*s**2*t**6*u**6 + 296*s**2*t**5*u**7 + 160*s**2*t**4*u**8 + 56*s**2*t**3*u**9 + 10*s**2*t**2*u**10 + 512*s*s2**12*t + 512*s*s2**12*u - 3072*s*s2**11*t**2 + 1952*s*s2**11*t*u - 3072*s*s2**11*u**2 + 8192*s*s2**10*t**3 - 15712*s*s2**10*t**2*u - 15712*s*s2**10*t*u**2 + 8192*s*s2**10*u**3 - 12800*s*s2**9*t**4 + 36840*s*s2**9*t**3*u + 99376*s*s2**9*t**2*u**2 + 36840*s*s2**9*t*u**3 - 12800*s*s2**9*u**4 + 12992*s*s2**8*t**5 - 46032*s*s2**8*t**4*u - 202096*s*s2**8*t**3*u**2 - 202096*s*s2**8*t**2*u**3 - 46032*s*s2**8*t*u**4 + 12992*s*s2**8*u**5 - 8960*s*s2**7*t**6 + 34992*s*s2**7*t**5*u + 217592*s*s2**7*t**4*u**2 + 343664*s*s2**7*t**3*u**3 + 217592*s*s2**7*t**2*u**4 + 34992*s*s2**7*t*u**5 - 8960*s*s2**7*u**6 + 4256*s*s2**6*t**7 - 16536*s*s2**6*t**6*u - 138288*s*s2**6*t**5*u**2 - 292504*s*s2**6*t**4*u**3 - 292504*s*s2**6*t**3*u**4 - 138288*s*s2**6*t**2*u**5 - 16536*s*s2**6*t*u**6 + 4256*s*s2**6*u**7 - 1376*s*s2**5*t**8 + 4528*s*s2**5*t**7*u + 50768*s*s2**5*t**6*u**2 + 130216*s*s2**5*t**5*u**3 + 170992*s*s2**5*t**4*u**4 + 130216*s*s2**5*t**3*u**5 + 50768*s*s2**5*t**2*u**6 + 4528*s*s2**5*t*u**7 - 1376*s*s2**5*u**8 + 290*s*s2**4*t**9 - 494*s*s2**4*t**8*u - 8136*s*s2**4*t**7*u**2 - 20232*s*s2**4*t**6*u**3 - 27236*s*s2**4*t**5*u**4 - 27236*s*s2**4*t**4*u**5 - 20232*s*s2**4*t**3*u**6 - 8136*s*s2**4*t**2*u**7 - 494*s*s2**4*t*u**8 + 290*s*s2**4*u**9 - 36*s*s2**3*t**10 - 80*s*s2**3*t**9*u - 1052*s*s2**3*t**8*u**2 - 7688*s*s2**3*t**7*u**3 - 20184*s*s2**3*t**6*u**4 - 27008*s*s2**3*t**5*u**5 - 20184*s*s2**3*t**4*u**6 - 7688*s*s2**3*t**3*u**7 - 1052*s*s2**3*t**2*u**8 - 80*s*s2**3*t*u**9 - 36*s*s2**3*u**10 + 2*s*s2**2*t**11 + 34*s*s2**2*t**10*u + 738*s*s2**2*t**9*u**2 + 4490*s*s2**2*t**8*u**3 + 12364*s*s2**2*t**7*u**4 + 19524*s*s2**2*t**6*u**5 + 19524*s*s2**2*t**5*u**6 + 12364*s*s2**2*t**4*u**7 + 4490*s*s2**2*t**3*u**8 + 738*s*s2**2*t**2*u**9 + 34*s*s2**2*t*u**10 + 2*s*s2**2*u**11 - 4*s*s2*t**11*u - 136*s*s2*t**10*u**2 - 876*s*s2*t**9*u**3 - 2696*s*s2*t**8*u**4 - 4976*s*s2*t**7*u**5 - 6048*s*s2*t**6*u**6 - 4976*s*s2*t**5*u**7 - 2696*s*s2*t**4*u**8 - 876*s*s2*t**3*u**9 - 136*s*s2*t**2*u**10 - 4*s*s2*t*u**11 + 10*s*t**11*u**2 + 66*s*t**10*u**3 + 216*s*t**9*u**4 + 456*s*t**8*u**5 + 660*s*t**7*u**6 + 660*s*t**6*u**7 + 456*s*t**5*u**8 + 216*s*t**4*u**9 + 66*s*t**3*u**10 + 10*s*t**2*u**11 - 1152*s2**12*t*u + 6912*s2**11*t**2*u + 6912*s2**11*t*u**2 - 18624*s2**10*t**3*u - 37632*s2**10*t**2*u**2 - 18624*s2**10*t*u**3 + 29760*s2**9*t**4*u + 91200*s2**9*t**3*u**2 + 91200*s2**9*t**2*u**3 + 29760*s2**9*t*u**4 - 31304*s2**8*t**5*u - 129760*s2**8*t**4*u**2 - 196272*s2**8*t**3*u**3 - 129760*s2**8*t**2*u**4 - 31304*s2**8*t*u**5 + 22688*s2**7*t**6*u + 120096*s2**7*t**5*u**2 + 244288*s2**7*t**4*u**3 + 244288*s2**7*t**3*u**4 + 120096*s2**7*t**2*u**5 + 22688*s2**7*t*u**6 - 11488*s2**6*t**7*u - 75480*s2**6*t**6*u**2 - 194112*s2**6*t**5*u**3 - 260368*s2**6*t**4*u**4 - 194112*s2**6*t**3*u**5 - 75480*s2**6*t**2*u**6 - 11488*s2**6*t*u**7 + 4016*s2**5*t**8*u + 32536*s2**5*t**7*u**2 + 102168*s2**5*t**6*u**3 + 172320*s2**5*t**5*u**4 + 172320*s2**5*t**4*u**5 + 102168*s2**5*t**3*u**6 + 32536*s2**5*t**2*u**7 + 4016*s2**5*t*u**8 - 928*s2**4*t**9*u - 9448*s2**4*t**8*u**2 - 35592*s2**4*t**7*u**3 - 72632*s2**4*t**6*u**4 - 91120*s2**4*t**5*u**5 - 72632*s2**4*t**4*u**6 - 35592*s2**4*t**3*u**7 - 9448*s2**4*t**2*u**8 - 928*s2**4*t*u**9 + 128*s2**3*t**10*u + 1752*s2**3*t**9*u**2 + 7896*s2**3*t**8*u**3 + 19048*s2**3*t**7*u**4 + 28776*s2**3*t**6*u**5 + 28776*s2**3*t**5*u**6 + 19048*s2**3*t**4*u**7 + 7896*s2**3*t**3*u**8 + 1752*s2**3*t**2*u**9 + 128*s2**3*t*u**10 - 8*s2**2*t**11*u - 184*s2**2*t**10*u**2 - 1008*s2**2*t**9*u**3 - 2840*s2**2*t**8*u**4 - 5032*s2**2*t**7*u**5 - 6048*s2**2*t**6*u**6 - 5032*s2**2*t**5*u**7 - 2840*s2**2*t**4*u**8 - 1008*s2**2*t**3*u**9 - 184*s2**2*t**2*u**10 - 8*s2**2*t*u**11 + 8*s2*t**11*u**2 + 56*s2*t**10*u**3 + 184*s2*t**9*u**4 + 376*s2*t**8*u**5 + 528*s2*t**7*u**6 + 528*s2*t**6*u**7 + 376*s2*t**5*u**8 + 184*s2*t**4*u**9 + 56*s2*t**3*u**10 + 8*s2*t**2*u**11)/(lam**8*q2*s*t*u) + fla*(-800*s**7*s2**4 + 7680*s**6*s2**5 - 3584*s**6*s2**4*t - 3584*s**6*s2**4*u + 128*s**6*s2**3*t**2 + 1600*s**6*s2**3*t*u + 128*s**6*s2**3*u**2 - 30144*s**5*s2**6 + 34176*s**5*s2**5*t + 34176*s**5*s2**5*u - 9504*s**5*s2**4*t**2 - 26112*s**5*s2**4*t*u - 9504*s**5*s2**4*u**2 + 800*s**5*s2**3*t**3 + 5664*s**5*s2**3*t**2*u + 5664*s**5*s2**3*t*u**2 + 800*s**5*s2**3*u**3 - 192*s**5*s2**2*t**4 - 192*s**5*s2**2*t**3*u - 288*s**5*s2**2*t**2*u**2 - 192*s**5*s2**2*t*u**3 - 192*s**5*s2**2*u**4 + 65920*s**4*s2**7 - 127104*s**4*s2**6*t - 127104*s**4*s2**6*u + 83488*s**4*s2**5*t**2 + 181248*s**4*s2**5*t*u + 83488*s**4*s2**5*u**2 - 21632*s**4*s2**4*t**3 - 79872*s**4*s2**4*t**2*u - 79872*s**4*s2**4*t*u**2 - 21632*s**4*s2**4*u**3 + 2688*s**4*s2**3*t**4 + 11904*s**4*s2**3*t**3*u + 19136*s**4*s2**3*t**2*u**2 + 11904*s**4*s2**3*t*u**3 + 2688*s**4*s2**3*u**4 - 528*s**4*s2**2*t**5 - 1296*s**4*s2**2*t**4*u - 672*s**4*s2**2*t**3*u**2 - 672*s**4*s2**2*t**2*u**3 - 1296*s**4*s2**2*t*u**4 - 528*s**4*s2**2*u**5 + 32*s**4*s2*t**6 + 192*s**4*s2*t**5*u - 96*s**4*s2*t**4*u**2 - 512*s**4*s2*t**3*u**3 - 96*s**4*s2*t**2*u**4 + 192*s**4*s2*t*u**5 + 32*s**4*s2*u**6 - 87840*s**3*s2**8 + 247936*s**3*s2**7*t + 247936*s**3*s2**7*u - 275040*s**3*s2**6*t**2 - 563712*s**3*s2**6*t*u - 275040*s**3*s2**6*u**2 + 150816*s**3*s2**5*t**3 + 475680*s**3*s2**5*t**2*u + 475680*s**3*s2**5*t*u**2 + 150816*s**3*s2**5*u**3 - 42384*s**3*s2**4*t**4 - 179136*s**3*s2**4*t**3*u - 273792*s**3*s2**4*t**2*u**2 - 179136*s**3*s2**4*t*u**3 - 42384*s**3*s2**4*u**4 + 6016*s**3*s2**3*t**5 + 28736*s**3*s2**3*t**4*u + 53632*s**3*s2**3*t**3*u**2 + 53632*s**3*s2**3*t**2*u**3 + 28736*s**3*s2**3*t*u**4 + 6016*s**3*s2**3*u**5 - 576*s**3*s2**2*t**6 - 2256*s**3*s2**2*t**5*u - 960*s**3*s2**2*t**4*u**2 + 1440*s**3*s2**2*t**3*u**3 - 960*s**3*s2**2*t**2*u**4 - 2256*s**3*s2**2*t*u**5 - 576*s**3*s2**2*u**6 + 80*s**3*s2*t**7 + 368*s**3*s2*t**6*u + 48*s**3*s2*t**5*u**2 - 1136*s**3*s2*t**4*u**3 - 1136*s**3*s2*t**3*u**4 + 48*s**3*s2*t**2*u**5 + 368*s**3*s2*t*u**6 + 80*s**3*s2*u**7 - 8*s**3*t**8 - 16*s**3*t**7*u + 16*s**3*t**6*u**2 + 80*s**3*t**5*u**3 + 112*s**3*t**4*u**4 + 80*s**3*t**3*u**5 + 16*s**3*t**2*u**6 - 16*s**3*t*u**7 - 8*s**3*u**8 + 71040*s**2*s2**9 - 269184*s**2*s2**8*t - 269184*s**2*s2**8*u + 431712*s**2*s2**7*t**2 + 869568*s**2*s2**7*t*u + 431712*s**2*s2**7*u**2 - 380096*s**2*s2**6*t**3 - 1154880*s**2*s2**6*t**2*u - 1154880*s**2*s2**6*t*u**2 - 380096*s**2*s2**6*u**3 + 198720*s**2*s2**5*t**4 + 806208*s**2*s2**5*t**3*u + 1214592*s**2*s2**5*t**2*u**2 + 806208*s**2*s2**5*t*u**3 + 198720*s**2*s2**5*u**4 - 61872*s**2*s2**4*t**5 - 311856*s**2*s2**4*t**4*u - 622752*s**2*s2**4*t**3*u**2 - 622752*s**2*s2**4*t**2*u**3 - 311856*s**2*s2**4*t*u**4 - 61872*s**2*s2**4*u**5 + 10736*s**2*s2**3*t**6 + 63408*s**2*s2**3*t**5*u + 152496*s**2*s2**3*t**4*u**2 + 199648*s**2*s2**3*t**3*u**3 + 152496*s**2*s2**3*t**2*u**4 + 63408*s**2*s2**3*t*u**5 + 10736*s**2*s2**3*u**6 - 888*s**2*s2**2*t**7 - 5400*s**2*s2**2*t**6*u - 12648*s**2*s2**2*t**5*u**2 - 17160*s**2*s2**2*t**4*u**3 - 17160*s**2*s2**2*t**3*u**4 - 12648*s**2*s2**2*t**2*u**5 - 5400*s**2*s2**2*t*u**6 - 888*s**2*s2**2*u**7 + 48*s**2*s2*t**8 + 96*s**2*s2*t**7*u - 528*s**2*s2*t**6*u**2 - 2208*s**2*s2*t**5*u**3 - 3264*s**2*s2*t**4*u**4 - 2208*s**2*s2*t**3*u**5 - 528*s**2*s2*t**2*u**6 + 96*s**2*s2*t*u**7 + 48*s**2*s2*u**8 - 8*s**2*t**9 - 24*s**2*t**8*u + 96*s**2*t**6*u**3 + 192*s**2*t**5*u**4 + 192*s**2*t**4*u**5 + 96*s**2*t**3*u**6 - 24*s**2*t*u**8 - 8*s**2*u**9 - 32000*s*s2**10 + 153600*s*s2**9*t + 153600*s*s2**9*u - 325504*s*s2**8*t**2 - 652032*s*s2**8*t*u - 325504*s*s2**8*u**2 + 399872*s*s2**7*t**3 + 1202688*s*s2**7*t**2*u + 1202688*s*s2**7*t*u**2 + 399872*s*s2**7*u**3 - 313872*s*s2**6*t**4 - 1258944*s*s2**6*t**3*u - 1889888*s*s2**6*t**2*u**2 - 1258944*s*s2**6*t*u**3 - 313872*s*s2**6*u**4 + 163168*s*s2**5*t**5 + 817632*s*s2**5*t**4*u + 1635520*s*s2**5*t**3*u**2 + 1635520*s*s2**5*t**2*u**3 + 817632*s*s2**5*t*u**4 + 163168*s*s2**5*u**5 - 56096*s*s2**4*t**6 - 336768*s*s2**4*t**5*u - 839904*s*s2**4*t**4*u**2 - 1118464*s*s2**4*t**3*u**3 - 839904*s*s2**4*t**2*u**4 - 336768*s*s2**4*t*u**5 - 56096*s*s2**4*u**6 + 12264*s*s2**3*t**7 + 85464*s*s2**3*t**6*u + 254216*s*s2**3*t**5*u**2 + 421176*s*s2**3*t**4*u**3 + 421176*s*s2**3*t**3*u**4 + 254216*s*s2**3*t**2*u**5 + 85464*s*s2**3*t*u**6 + 12264*s*s2**3*u**7 - 1540*s*s2**2*t**8 - 12024*s*s2**2*t**7*u - 41008*s*s2**2*t**6*u**2 - 80456*s*s2**2*t**5*u**3 - 99864*s*s2**2*t**4*u**4 - 80456*s*s2**2*t**3*u**5 - 41008*s*s2**2*t**2*u**6 - 12024*s*s2**2*t*u**7 - 1540*s*s2**2*u**8 + 84*s*s2*t**9 + 660*s*s2*t**8*u + 2352*s*s2*t**7*u**2 + 5040*s*s2*t**6*u**3 + 7224*s*s2*t**5*u**4 + 7224*s*s2*t**4*u**5 + 5040*s*s2*t**3*u**6 + 2352*s*s2*t**2*u**7 + 660*s*s2*t*u**8 + 84*s*s2*u**9 + 12*s*t**9*u + 88*s*t**8*u**2 + 288*s*t**7*u**3 + 552*s*t**6*u**4 + 680*s*t**5*u**5 + 552*s*t**4*u**6 + 288*s*t**3*u**7 + 88*s*t**2*u**8 + 12*s*t*u**9 + 6144*s2**11 - 35840*s2**10*t - 35840*s2**10*u + 94720*s2**9*t**2 + 189440*s2**9*t*u + 94720*s2**9*u**2 - 149760*s2**8*t**3 - 449280*s2**8*t**2*u - 449280*s2**8*t*u**2 - 149760*s2**8*u**3 + 157440*s2**7*t**4 + 629760*s2**7*t**3*u + 944640*s2**7*t**2*u**2 + 629760*s2**7*t*u**3 + 157440*s2**7*u**4 - 115584*s2**6*t**5 - 577920*s2**6*t**4*u - 1155840*s2**6*t**3*u**2 - 1155840*s2**6*t**2*u**3 - 577920*s2**6*t*u**4 - 115584*s2**6*u**5 + 60480*s2**5*t**6 + 362880*s2**5*t**5*u + 907200*s2**5*t**4*u**2 + 1209600*s2**5*t**3*u**3 + 907200*s2**5*t**2*u**4 + 362880*s2**5*t*u**5 + 60480*s2**5*u**6 - 22560*s2**4*t**7 - 157920*s2**4*t**6*u - 473760*s2**4*t**5*u**2 - 789600*s2**4*t**4*u**3 - 789600*s2**4*t**3*u**4 - 473760*s2**4*t**2*u**5 - 157920*s2**4*t*u**6 - 22560*s2**4*u**7 + 5880*s2**3*t**8 + 47040*s2**3*t**7*u + 164640*s2**3*t**6*u**2 + 329280*s2**3*t**5*u**3 + 411600*s2**3*t**4*u**4 + 329280*s2**3*t**3*u**5 + 164640*s2**3*t**2*u**6 + 47040*s2**3*t*u**7 + 5880*s2**3*u**8 - 1020*s2**2*t**9 - 9180*s2**2*t**8*u - 36720*s2**2*t**7*u**2 - 85680*s2**2*t**6*u**3 - 128520*s2**2*t**5*u**4 - 128520*s2**2*t**4*u**5 - 85680*s2**2*t**3*u**6 - 36720*s2**2*t**2*u**7 - 9180*s2**2*t*u**8 - 1020*s2**2*u**9 + 106*s2*t**10 + 1060*s2*t**9*u + 4770*s2*t**8*u**2 + 12720*s2*t**7*u**3 + 22260*s2*t**6*u**4 + 26712*s2*t**5*u**5 + 22260*s2*t**4*u**6 + 12720*s2*t**3*u**7 + 4770*s2*t**2*u**8 + 1060*s2*t*u**9 + 106*s2*u**10 - 5*t**11 - 55*t**10*u - 275*t**9*u**2 - 825*t**8*u**3 - 1650*t**7*u**4 - 2310*t**6*u**5 - 2310*t**5*u**6 - 1650*t**4*u**7 - 825*t**3*u**8 - 275*t**2*u**9 - 55*t*u**10 - 5*u**11)/(lam**9*s*(q2 + s - s2))) + d_st*d_su*d_t*d_u*ftu*(-2*s**2*s2**2 - 2*s**2*t*u + 4*s*s2**3 - 4*s*s2**2*t - 4*s*s2**2*u + 2*s*s2*t**2 + 8*s*s2*t*u + 2*s*s2*u**2 - 4*s*t**2*u - 4*s*t*u**2 - 4*s2**4 + 8*s2**3*t + 8*s2**3*u - 6*s2**2*t**2 - 20*s2**2*t*u - 6*s2**2*u**2 + 2*s2*t**3 + 14*s2*t**2*u + 14*s2*t*u**2 + 2*s2*u**3 - 2*t**3*u - 8*t**2*u**2 - 2*t*u**3) + d_st*d_t*flt*(-4*s**2*s2 + 2*s**2*t + 9*s*s2**2 - 16*s*s2*t - 4*s*s2*u + 6*s*t**2 + 3*s*t*u - 6*s2**3 + 17*s2**2*t + 5*s2**2*u - 15*s2*t**2 - 10*s2*t*u - s2*u**2 + 4*t**3 + 5*t**2*u + t*u**2)/(q2 + s - s2) + d_st*d_u*fsu*(-4*s**2*s2**2 + 2*s**2*s2*u + 8*s*s2**3 - 6*s*s2**2*t - 5*s*s2**2*u + 3*s*s2*t*u - 3*s*s2*u**2 + s*u**3 - 4*s2**4 + 6*s2**3*t + 4*s2**3*u - 2*s2**2*t**2 - 5*s2**2*t*u + s2**2*u**2 + s2*t**2*u + s2*u**3 - t*u**3 - u**4)/(u*(q2 + s - s2)) + d_su*d_t*fst*(-4*s**2*s2**2 + 2*s**2*s2*t + 8*s*s2**3 - 5*s*s2**2*t - 6*s*s2**2*u - 3*s*s2*t**2 + 3*s*s2*t*u + s*t**3 - 4*s2**4 + 4*s2**3*t + 6*s2**3*u + s2**2*t**2 - 5*s2**2*t*u - 2*s2**2*u**2 + s2*t**3 + s2*t*u**2 - t**4 - t**3*u)/(t*(q2 + s - s2)) + d_su*d_u*flu*(-4*s**2*s2 + 2*s**2*u + 9*s*s2**2 - 4*s*s2*t - 16*s*s2*u + 3*s*t*u + 6*s*u**2 - 6*s2**3 + 5*s2**2*t + 17*s2**2*u - s2*t**2 - 10*s2*t*u - 15*s2*u**2 + t**2*u + 5*t*u**2 + 4*u**3)/(q2 + s - s2) + d_t*d_u*fs2*(4*s2**2 - 2*s2*t - 2*s2*u + 4*t*u) + d_t*d_u*fstu*(4*s2**2 - 2*s2*t - 2*s2*u + 4*t*u) + d_t*d_u*(-2*s2**3*t - 2*s2**3*u + 2*s2**2*t**2 + 2*s2**2*u**2 - 2*s2*t**2*u - 2*s2*t*u**2 + 4*t**2*u**2)*log(2)/(t*u) + fla*(-16*s**4*s2**2 + 256*s**3*s2**3 - 128*s**3*s2**2*t - 128*s**3*s2**2*u + 16*s**3*s2*t**2 + 16*s**3*s2*t*u + 16*s**3*s2*u**2 - 784*s**2*s2**4 + 1120*s**2*s2**3*t + 1120*s**2*s2**3*u - 472*s**2*s2**2*t**2 - 960*s**2*s2**2*t*u - 472*s**2*s2**2*u**2 + 56*s**2*s2*t**3 + 184*s**2*s2*t**2*u + 184*s**2*s2*t*u**2 + 56*s**2*s2*u**3 - 8*s**2*t**3*u - 16*s**2*t**2*u**2 - 8*s**2*t*u**3 + 864*s*s2**5 - 2080*s*s2**4*t - 2080*s*s2**4*u + 1848*s*s2**3*t**2 + 3792*s*s2**3*t*u + 1848*s*s2**3*u**2 - 736*s*s2**2*t**3 - 2336*s*s2**2*t**2*u - 2336*s*s2**2*t*u**2 - 736*s*s2**2*u**3 + 120*s*s2*t**4 + 536*s*s2*t**3*u + 832*s*s2*t**2*u**2 + 536*s*s2*t*u**3 + 120*s*s2*u**4 - 4*s*t**5 - 28*s*t**4*u - 64*s*t**3*u**2 - 64*s*t**2*u**3 - 28*s*t*u**4 - 4*s*u**5 - 320*s2**6 + 1088*s2**5*t + 1088*s2**5*u - 1504*s2**4*t**2 - 3072*s2**4*t*u - 1504*s2**4*u**2 + 1088*s2**3*t**3 + 3392*s2**3*t**2*u + 3392*s2**3*t*u**2 + 1088*s2**3*u**3 - 436*s2**2*t**4 - 1840*s2**2*t**3*u - 2808*s2**2*t**2*u**2 - 1840*s2**2*t*u**3 - 436*s2**2*u**4 + 92*s2*t**5 + 492*s2*t**4*u + 1016*s2*t**3*u**2 + 1016*s2*t**2*u**3 + 492*s2*t*u**4 + 92*s2*u**5 - 8*t**6 - 52*t**5*u - 136*t**4*u**2 - 184*t**3*u**3 - 136*t**2*u**4 - 52*t*u**5 - 8*u**6)/(lam**5*(q2 + s - s2)) + (32*s**3*s2**3*t + 32*s**3*s2**3*u - 24*s**3*s2**2*t*u - 96*s**2*s2**4*t - 96*s**2*s2**4*u + 96*s**2*s2**3*t**2 + 240*s**2*s2**3*t*u + 96*s**2*s2**3*u**2 - 16*s**2*s2**2*t**3 - 112*s**2*s2**2*t**2*u - 112*s**2*s2**2*t*u**2 - 16*s**2*s2**2*u**3 + 8*s**2*s2*t**3*u + 24*s**2*s2*t**2*u**2 + 8*s**2*s2*t*u**3 + 96*s*s2**5*t + 96*s*s2**5*u - 192*s*s2**4*t**2 - 408*s*s2**4*t*u - 192*s*s2**4*u**2 + 128*s*s2**3*t**3 + 464*s*s2**3*t**2*u + 464*s*s2**3*t*u**2 + 128*s*s2**3*u**3 - 32*s*s2**2*t**4 - 192*s*s2**2*t**3*u - 328*s*s2**2*t**2*u**2 - 192*s*s2**2*t*u**3 - 32*s*s2**2*u**4 + 2*s*s2*t**5 + 30*s*s2*t**4*u + 72*s*s2*t**3*u**2 + 72*s*s2*t**2*u**3 + 30*s*s2*t*u**4 + 2*s*s2*u**5 - 2*s*t**5*u - 4*s*t**4*u**2 - 4*s*t**3*u**3 - 4*s*t**2*u**4 - 2*s*t*u**5 - 32*s2**6*t - 32*s2**6*u + 96*s2**5*t**2 + 192*s2**5*t*u + 96*s2**5*u**2 - 112*s2**4*t**3 - 352*s2**4*t**2*u - 352*s2**4*t*u**2 - 112*s2**4*u**3 + 64*s2**3*t**4 + 288*s2**3*t**3*u + 448*s2**3*t**2*u**2 + 288*s2**3*t*u**3 + 64*s2**3*u**4 - 18*s2**2*t**5 - 118*s2**2*t**4*u - 248*s2**2*t**3*u**2 - 248*s2**2*t**2*u**3 - 118*s2**2*t*u**4 - 18*s2**2*u**5 + 2*s2*t**6 + 24*s2*t**5*u + 62*s2*t**4*u**2 + 80*s2*t**3*u**3 + 62*s2*t**2*u**4 + 24*s2*t*u**5 + 2*s2*u**6 - 2*t**6*u - 6*t**5*u**2 - 8*t**4*u**3 - 8*t**3*u**4 - 6*t**2*u**5 - 2*t*u**6)/(lam**4*q2*t*u))/(Nc*(Nc**2 - 1))



==> anc/hard_qg.py <==
"""NLO helicity cross sections of V+jet: sector "hard_qg"
q g -> V q g hard coefficient functions for beta = L1, L12, L2; the g q channel follows by t <-> u with L1 <-> L2 (README.txt)
Symbols: CF, I1_10, I1_11, I1_12, I2_11, I2_12, Nc, d_st, d_t, d_u, fM2, fla, flt, fs2, fst, fstu, fsu, ftu, lam, q2, s, s2, t, u  (conventions: README.txt)
C maps each label (paper notation) to a sympy expression."""
from sympy import Symbol, sympify
_L = {n: Symbol(n) for n in ['CF', 'I1_10', 'I1_11', 'I1_12', 'I2_11', 'I2_12', 'Nc', 'd_st', 'd_t', 'd_u', 'fM2', 'fla', 'flt', 'fs2', 'fst', 'fstu', 'fsu', 'ftu', 'lam', 'q2', 's', 's2', 't', 'u']}
C = {}
C['C^{L1,\\log}_{qg}'] = sympify('-CF*u - 2*Nc*u', locals=_L)
C['C^{L1,1}_{qg}'] = sympify('-CF*(8*I1_10*s*u*(t + u) - 16*fM2*s*u + 8*fsu*s*u - 16*ftu*u**2 - 12*s*u)/(16*s) + Nc*(-d_st*(I1_10*(8*s**4*(8*s2 + u) + 4*s**3*(-7*s2**2 + 3*s2*t + t**2 + u*(-6*s2 + 5*t + 2*u)) + 2*s**2*(-45*s2**3 - 4*s2*t*(-21*s2 + 10*t) + 3*t**3 + u**2*(-15*s2 + 7*t + u) + u*(38*s2**2 - 42*s2*t + 9*t**2)) + s*(-2*s2 + t + u)*(s2**2*(-25*s2 + 47*t) - s2*u*(-19*s2 + 5*u) + t**2*(-23*s2 + 2*t) + t*u*(-21*s2 + 4*t + 2*u) + 2*s2*(s2 - t)*(-s2**2 - t*(-3*s2 + t) + u*(-s2 - t + u))/s)) + I1_11*(s2 - u)*(4*s**3*(-2*s2 + t) + 4*s**2*(-s2*(-4*s2 + 3*t + 2*u) + t**2) + s*s2*(s2 - u)*(-5*s2 + 4*t + u) - 2*s2*(s2 - t)*(s2 - u)**2) + I1_12*(s2 - u)**2*(-2*s**2*(-3*s2 + t + u) - s*s2*(11*s2 - 10*t - 9*u) - 2*s*t*(t + u) + 2*s2*(s2 - t)*(s2 - u)) - I2_11*(s2 - t)*(4*s**3*(s2 + t + 2*u) + 4*s**2*(5*s2**2 + t*u - (t + u)*(8*s2 - 2*t - u)) + s*(-11*s2**3 + 2*s2**2*(17*t + 10*u) + s2*t**2 + 4*t**2*(-6*s2 + t) + 4*t*u*(-7*s2 + 2*t) + 4*u**2*(-2*s2 + t)) + 2*s2*(s2 - t)**2*(-7*s2 + 3*t + 4*u)) + I2_12*(s2 - t)**2*(2*s**2*(t + u) - 7*s*s2**2 + s*t*(-s2 + 2*t + 2*u) - 2*s2*(s2 - t)*(-5*s2 + 3*t + 2*u)))/(32*s**2) - u*(-fM2 + fst/4 + fstu - fsu/4 + ftu*u/(2*s)) + (2*s*u + (t + u)**2)/(8*s))', locals=_L)
C['C^{L1,\\mathrm{reg}}_{qg}'] = sympify('CF*d_t**3*fM2*(q2**5 - 5*q2**4*s - 2*q2**4*t - 2*q2**4*u + 10*q2**3*s**2 + 8*q2**3*s*t + 8*q2**3*s*u + q2**3*t**2 + 5*q2**3*t*u + 2*q2**3*u**2 - 10*q2**2*s**3 - 12*q2**2*s**2*t - 12*q2**2*s**2*u - 3*q2**2*s*t**2 - 15*q2**2*s*t*u - 7*q2**2*s*u**2 - 3*q2**2*t**2*u - 3*q2**2*t*u**2 - 4*q2**2*u**3 + 5*q2*s**4 + 8*q2*s**3*t + 8*q2*s**3*u + 3*q2*s**2*t**2 + 15*q2*s**2*t*u + 8*q2*s**2*u**2 + 6*q2*s*t**2*u + 8*q2*s*t*u**2 + 10*q2*s*u**3 + 3*q2*t**2*u**2 - q2*t*u**3 + 5*q2*u**4 - s**5 - 2*s**4*t - 2*s**4*u - s**3*t**2 - 5*s**3*t*u - 3*s**3*u**2 - 3*s**2*t**2*u - 5*s**2*t*u**2 - 6*s**2*u**3 - 5*s*t**2*u**2 - s*t*u**3 - 6*s*u**4 - t**2*u**3 + t*u**4 - 2*u**5)/(2*u**2) + CF*d_t**3*fs2*(-q2**5 + 5*q2**4*s + 2*q2**4*t + 2*q2**4*u - 10*q2**3*s**2 - 8*q2**3*s*t - 8*q2**3*s*u - q2**3*t**2 - 5*q2**3*t*u - 2*q2**3*u**2 + 10*q2**2*s**3 + 12*q2**2*s**2*t + 12*q2**2*s**2*u + 3*q2**2*s*t**2 + 15*q2**2*s*t*u + 7*q2**2*s*u**2 + 3*q2**2*t**2*u + 3*q2**2*t*u**2 + 4*q2**2*u**3 - 5*q2*s**4 - 8*q2*s**3*t - 8*q2*s**3*u - 3*q2*s**2*t**2 - 15*q2*s**2*t*u - 8*q2*s**2*u**2 - 6*q2*s*t**2*u - 8*q2*s*t*u**2 - 10*q2*s*u**3 - 3*q2*t**2*u**2 + q2*t*u**3 - 5*q2*u**4 + s**5 + 2*s**4*t + 2*s**4*u + s**3*t**2 + 5*s**3*t*u + 3*s**3*u**2 + 3*s**2*t**2*u + 5*s**2*t*u**2 + 6*s**2*u**3 + 5*s*t**2*u**2 + s*t*u**3 + 6*s*u**4 + t**2*u**3 - t*u**4 + 2*u**5)/(2*u**2) + CF*d_t**3*(128*q2**12*s - 1024*q2**11*s**2 - 640*q2**11*s*t - 896*q2**11*s*u + 80*q2**11*u**2 + 3584*q2**10*s**3 + 4480*q2**10*s**2*t + 6272*q2**10*s**2*u + 1376*q2**10*s*t**2 + 4288*q2**10*s*t*u + 2216*q2**10*s*u**2 - 416*q2**10*t*u**2 - 384*q2**10*u**3 - 7168*q2**9*s**4 - 13440*q2**9*s**3*t - 18816*q2**9*s**3*u - 8352*q2**9*s**2*t**2 - 26048*q2**9*s**2*t*u - 15136*q2**9*s**2*u**2 - 1664*q2**9*s*t**3 - 8768*q2**9*s*t**2*u - 9880*q2**9*s*t*u**2 - 2936*q2**9*s*u**3 + 936*q2**9*t**2*u**2 + 1872*q2**9*t*u**3 + 792*q2**9*u**4 + 8960*q2**8*s**5 + 22400*q2**8*s**4*t + 31360*q2**8*s**4*u + 21216*q2**8*s**3*t**2 + 66240*q2**8*s**3*t*u + 39672*q2**8*s**3*u**2 + 8704*q2**8*s**2*t**3 + 45696*q2**8*s**2*t**2*u + 59272*q2**8*s**2*t*u**2 + 21248*q2**8*s**2*u**3 + 1240*q2**8*s*t**4 + 10016*q2**8*s*t**3*u + 18706*q2**8*s*t**2*u**2 + 11644*q2**8*s*t*u**3 + 2938*q2**8*s*u**4 - 1192*q2**8*t**3*u**2 - 3912*q2**8*t**2*u**3 - 3576*q2**8*t*u**4 - 920*q2**8*u**5 - 7168*q2**7*s**6 - 22400*q2**7*s**5*t - 31360*q2**7*s**5*u - 28960*q2**7*s**4*t**2 - 90560*q2**7*s**4*t*u - 54480*q2**7*s**4*u**2 - 18560*q2**7*s**3*t**3 - 96960*q2**7*s**3*t**2*u - 132064*q2**7*s**3*t*u**2 - 48120*q2**7*s**3*u**3 - 5584*q2**7*s**2*t**4 - 44384*q2**7*s**2*t**3*u - 98296*q2**7*s**2*t**2*u**2 - 77420*q2**7*s**2*t*u**3 - 21364*q2**7*s**2*u**4 - 584*q2**7*s*t**5 - 7000*q2**7*s*t**4*u - 19524*q2**7*s*t**3*u**2 - 19900*q2**7*s*t**2*u**3 - 9460*q2**7*s*t*u**4 - 3052*q2**7*s*u**5 + 941*q2**7*t**4*u**2 + 4580*q2**7*t**3*u**3 + 6822*q2**7*t**2*u**4 + 3796*q2**7*t*u**5 + 661*q2**7*u**6 + 3584*q2**6*s**7 + 13440*q2**6*s**6*t + 18816*q2**6*s**6*u + 22560*q2**6*s**5*t**2 + 70720*q2**6*s**5*t*u + 41880*q2**6*s**5*u**2 + 20480*q2**6*s**4*t**3 + 106240*q2**6*s**4*t**2*u + 147696*q2**6*s**4*t*u**2 + 52160*q2**6*s**4*u**3 + 9960*q2**6*s**3*t**4 + 77568*q2**6*s**3*t**3*u + 182810*q2**6*s**3*t**2*u**2 + 149744*q2**6*s**3*t*u**3 + 38974*q2**6*s**3*u**4 + 2280*q2**6*s**2*t**5 + 26264*q2**6*s**2*t**4*u + 90324*q2**6*s**2*t**3*u**2 + 121432*q2**6*s**2*t**2*u**3 + 69744*q2**6*s**2*t*u**4 + 16796*q2**6*s**2*u**5 + 170*q2**6*s*t**6 + 3068*q2**6*s*t**5*u + 12194*q2**6*s*t**4*u**2 + 18670*q2**6*s*t**3*u**3 + 14162*q2**6*s*t**2*u**4 + 7554*q2**6*s*t*u**5 + 2982*q2**6*s*u**6 - 472*q2**6*t**5*u**2 - 3286*q2**6*t**4*u**3 - 7168*q2**6*t**3*u**4 - 6476*q2**6*t**2*u**5 - 2456*q2**6*t*u**6 - 302*q2**6*u**7 - 1024*q2**5*s**8 - 4480*q2**5*s**7*t - 6272*q2**5*s**7*u - 9696*q2**5*s**6*t**2 - 30528*q2**5*s**6*t*u - 17216*q2**5*s**6*u**2 - 12160*q2**5*s**5*t**3 - 62400*q2**5*s**5*t**2*u - 86488*q2**5*s**5*t*u**2 - 28136*q2**5*s**5*u**3 - 8800*q2**5*s**4*t**4 - 66752*q2**5*s**4*t**3*u - 160024*q2**5*s**4*t**2*u**2 - 129320*q2**5*s**4*t*u**3 - 30016*q2**5*s**4*u**4 - 3408*q2**5*s**3*t**5 - 37488*q2**5*s**3*t**4*u - 137120*q2**5*s**3*t**3*u**2 - 192840*q2**5*s**3*t**2*u**3 - 107976*q2**5*s**3*t*u**4 - 21688*q2**5*s**3*u**5 - 586*q2**5*s**2*t**6 - 9780*q2**5*s**2*t**5*u - 50647*q2**5*s**2*t**4*u**2 - 105522*q2**5*s**2*t**3*u**3 - 100876*q2**5*s**2*t**2*u**4 - 46006*q2**5*s**2*t*u**5 - 10015*q2**5*s**2*u**6 - 28*q2**5*s*t**7 - 824*q2**5*s*t**6*u - 4608*q2**5*s*t**5*u**2 - 10228*q2**5*s*t**4*u**3 - 12238*q2**5*s*t**3*u**4 - 9590*q2**5*s*t**2*u**5 - 5942*q2**5*s*t*u**6 - 2142*q2**5*s*u**7 + 147*q2**5*t**6*u**2 + 1478*q2**5*t**5*u**3 + 4520*q2**5*t**4*u**4 + 5920*q2**5*t**3*u**5 + 3655*q2**5*t**2*u**6 + 994*q2**5*t*u**7 + 86*q2**5*u**8 + 128*q2**4*s**9 + 640*q2**4*s**8*t + 896*q2**4*s**8*u + 1952*q2**4*s**7*t**2 + 6208*q2**4*s**7*t*u + 3016*q2**4*s**7*u**2 + 3584*q2**4*s**6*t**3 + 18048*q2**4*s**6*t**2*u + 23976*q2**4*s**6*t*u**2 + 6336*q2**4*s**6*u**3 + 3880*q2**4*s**5*t**4 + 28448*q2**4*s**5*t**3*u + 65926*q2**4*s**5*t**2*u**2 + 49724*q2**4*s**5*t*u**3 + 9142*q2**4*s**5*u**4 + 2384*q2**4*s**4*t**5 + 24880*q2**4*s**4*t**4*u + 89192*q2**4*s**4*t**3*u**2 + 122200*q2**4*s**4*t**2*u**3 + 62920*q2**4*s**4*t*u**4 + 9888*q2**4*s**4*u**5 + 740*q2**4*s**3*t**6 + 11352*q2**4*s**3*t**5*u + 60872*q2**4*s**3*t**4*u**2 + 130192*q2**4*s**3*t**3*u**3 + 121804*q2**4*s**3*t**2*u**4 + 49180*q2**4*s**3*t*u**5 + 7980*q2**4*s**3*u**6 + 88*q2**4*s**2*t**7 + 2264*q2**4*s**2*t**6*u + 17928*q2**4*s**2*t**5*u**2 + 55052*q2**4*s**2*t**4*u**3 + 79900*q2**4*s**2*t**3*u**4 + 57520*q2**4*s**2*t**2*u**5 + 21444*q2**4*s**2*t*u**6 + 4180*q2**4*s**2*u**7 + 2*q2**4*s*t**8 + 124*q2**4*s*t**7*u + 1005*q2**4*s*t**6*u**2 + 3212*q2**4*s*t**5*u**3 + 6299*q2**4*s*t**4*u**4 + 7776*q2**4*s*t**3*u**5 + 6173*q2**4*s*t**2*u**6 + 3484*q2**4*s*t*u**7 + 1013*q2**4*s*u**8 - 26*q2**4*t**7*u**2 - 406*q2**4*t**6*u**3 - 1738*q2**4*t**5*u**4 - 3130*q2**4*t**4*u**5 - 2790*q2**4*t**3*u**6 - 1250*q2**4*t**2*u**7 - 246*q2**4*t*u**8 - 14*q2**4*u**9 - 96*q2**3*s**8*t**2 - 320*q2**3*s**8*t*u - 32*q2**3*s**8*u**2 - 384*q2**3*s**7*t**3 - 1856*q2**3*s**7*t**2*u - 2096*q2**3*s**7*t*u**2 - 168*q2**3*s**7*u**3 - 720*q2**3*s**6*t**4 - 5088*q2**3*s**6*t**3*u - 10328*q2**3*s**6*t**2*u**2 - 6332*q2**3*s**6*t*u**3 - 484*q2**3*s**6*u**4 - 744*q2**3*s**5*t**5 - 7352*q2**3*s**5*t**4*u - 23548*q2**3*s**5*t**3*u**2 - 28636*q2**3*s**5*t**2*u**3 - 12132*q2**3*s**5*t*u**4 - 1116*q2**3*s**5*u**5 - 404*q2**3*s**4*t**6 - 5672*q2**3*s**4*t**5*u - 27621*q2**3*s**4*t**4*u**2 - 54820*q2**3*s**4*t**3*u**3 - 46394*q2**3*s**4*t**2*u**4 - 15712*q2**3*s**4*t*u**5 - 1785*q2**3*s**4*u**6 - 96*q2**3*s**3*t**7 - 2136*q2**3*s**3*t**6*u - 16216*q2**3*s**3*t**5*u**2 - 48988*q2**3*s**3*t**4*u**3 - 67756*q2**3*s**3*t**3*u**4 - 44076*q2**3*s**3*t**2*u**5 - 13416*q2**3*s**3*t*u**6 - 1820*q2**3*s**3*u**7 - 6*q2**3*s**2*t**8 - 302*q2**3*s**2*t**7*u - 3957*q2**3*s**2*t**6*u**2 - 17410*q2**3*s**2*t**5*u**3 - 36229*q2**3*s**2*t**4*u**4 - 38316*q2**3*s**2*t**3*u**5 - 21173*q2**3*s**2*t**2*u**6 - 6592*q2**3*s**2*t*u**7 - 1095*q2**3*s**2*u**8 - 8*q2**3*s*t**8*u - 110*q2**3*s*t**7*u**2 - 521*q2**3*s*t**6*u**3 - 1874*q2**3*s*t**5*u**4 - 3901*q2**3*s*t**4*u**5 - 4274*q2**3*s*t**3*u**6 - 2827*q2**3*s*t**2*u**7 - 1294*q2**3*s*t*u**8 - 295*q2**3*s*u**9 + 2*q2**3*t**8*u**2 + 62*q2**3*t**7*u**3 + 392*q2**3*t**6*u**4 + 954*q2**3*t**5*u**5 + 1155*q2**3*t**4*u**6 + 750*q2**3*t**3*u**7 + 250*q2**3*t**2*u**8 + 34*q2**3*t*u**9 + q2**3*u**10 + 24*q2**2*s**7*t**4 + 192*q2**2*s**7*t**3*u + 270*q2**2*s**7*t**2*u**2 + 88*q2**2*s**7*t*u**3 + 18*q2**2*s**7*u**4 + 72*q2**2*s**6*t**5 + 696*q2**2*s**6*t**4*u + 1868*q2**2*s**6*t**3*u**2 + 1656*q2**2*s**6*t**2*u**3 + 480*q2**2*s**6*t*u**4 + 92*q2**2*s**6*u**5 + 82*q2**2*s**5*t**6 + 1068*q2**2*s**5*t**5*u + 4374*q2**2*s**5*t**4*u**2 + 7010*q2**2*s**5*t**3*u**3 + 4546*q2**2*s**5*t**2*u**4 + 1218*q2**2*s**5*t*u**5 + 174*q2**2*s**5*u**6 + 40*q2**2*s**4*t**7 + 776*q2**2*s**4*t**6*u + 4784*q2**2*s**4*t**5*u**2 + 12434*q2**2*s**4*t**4*u**3 + 14548*q2**2*s**4*t**3*u**4 + 7804*q2**2*s**4*t**2*u**5 + 2028*q2**2*s**4*t*u**6 + 202*q2**2*s**4*u**7 + 6*q2**2*s**3*t**8 + 234*q2**2*s**3*t**7*u + 2473*q2**2*s**3*t**6*u**2 + 10046*q2**2*s**3*t**5*u**3 + 19055*q2**2*s**3*t**4*u**4 + 17780*q2**2*s**3*t**3*u**5 + 8375*q2**2*s**3*t**2*u**6 + 2120*q2**2*s**3*t*u**7 + 199*q2**2*s**3*u**8 + 18*q2**2*s**2*t**8*u + 502*q2**2*s**2*t**7*u**2 + 3154*q2**2*s**2*t**6*u**3 + 9066*q2**2*s**2*t**5*u**4 + 13436*q2**2*s**2*t**4*u**5 + 10592*q2**2*s**2*t**3*u**6 + 4612*q2**2*s**2*t**2*u**7 + 1204*q2**2*s**2*t*u**8 + 144*q2**2*s**2*u**9 + 4*q2**2*s*t**8*u**2 + 32*q2**2*s*t**7*u**3 + 309*q2**2*s*t**6*u**4 + 1120*q2**2*s*t**5*u**5 + 1789*q2**2*s*t**4*u**6 + 1494*q2**2*s*t**3*u**7 + 767*q2**2*s*t**2*u**8 + 270*q2**2*s*t*u**9 + 47*q2**2*s*u**10 - 4*q2**2*t**8*u**3 - 46*q2**2*t**7*u**4 - 154*q2**2*t**6*u**5 - 246*q2**2*t**5*u**6 - 216*q2**2*t**4*u**7 - 106*q2**2*t**3*u**8 - 26*q2**2*t**2*u**9 - 2*q2**2*t*u**10 - 2*q2*s**6*t**6 - 36*q2*s**6*t**5*u - 113*q2*s**6*t**4*u**2 - 110*q2*s**6*t**3*u**3 - 64*q2*s**6*t**2*u**4 - 30*q2*s**6*t*u**5 + 3*q2*s**6*u**6 - 4*q2*s**5*t**7 - 80*q2*s**5*t**6*u - 392*q2*s**5*t**5*u**2 - 760*q2*s**5*t**4*u**3 - 630*q2*s**5*t**3*u**4 - 318*q2*s**5*t**2*u**5 - 122*q2*s**5*t*u**6 + 10*q2*s**5*u**7 - 2*q2*s**4*t**8 - 58*q2*s**4*t**7*u - 446*q2*s**4*t**6*u**2 - 1412*q2*s**4*t**5*u**3 - 2087*q2*s**4*t**4*u**4 - 1504*q2*s**4*t**3*u**5 - 642*q2*s**4*t**2*u**6 - 190*q2*s**4*t*u**7 + 13*q2*s**4*u**8 - 12*q2*s**3*t**8*u - 192*q2*s**3*t**7*u**2 - 1017*q2*s**3*t**6*u**3 - 2512*q2*s**3*t**5*u**4 - 3153*q2*s**3*t**4*u**5 - 2080*q2*s**3*t**3*u**6 - 779*q2*s**3*t**2*u**7 - 172*q2*s**3*t*u**8 + 5*q2*s**3*u**9 - 28*q2*s**2*t**8*u**2 - 274*q2*s**2*t**7*u**3 - 1081*q2*s**2*t**6*u**4 - 2182*q2*s**2*t**5*u**5 - 2404*q2*s**2*t**4*u**6 - 1474*q2*s**2*t**3*u**7 - 511*q2*s**2*t**2*u**8 - 98*q2*s**2*t*u**9 - 4*q2*s**2*u**10 - 30*q2*s*t**7*u**4 - 171*q2*s*t**6*u**5 - 382*q2*s*t**5*u**6 - 435*q2*s*t**4*u**7 - 276*q2*s*t**3*u**8 - 103*q2*s*t**2*u**9 - 24*q2*s*t*u**10 - 3*q2*s*u**11 + 2*q2*t**8*u**4 + 10*q2*t**7*u**5 + 21*q2*t**6*u**6 + 24*q2*t**5*u**7 + 16*q2*t**4*u**8 + 6*q2*t**3*u**9 + q2*t**2*u**10 + 2*s**5*t**7*u + 10*s**5*t**6*u**2 + 22*s**5*t**5*u**3 + 26*s**5*t**4*u**4 + 16*s**5*t**3*u**5 + 4*s**5*t**2*u**6 + 2*s**4*t**8*u + 18*s**4*t**7*u**2 + 62*s**4*t**6*u**3 + 114*s**4*t**5*u**4 + 120*s**4*t**4*u**5 + 68*s**4*t**3*u**6 + 16*s**4*t**2*u**7 + 6*s**3*t**8*u**2 + 42*s**3*t**7*u**3 + 126*s**3*t**6*u**4 + 210*s**3*t**5*u**5 + 204*s**3*t**4*u**6 + 108*s**3*t**3*u**7 + 24*s**3*t**2*u**8 + 6*s**2*t**8*u**3 + 38*s**2*t**7*u**4 + 106*s**2*t**6*u**5 + 166*s**2*t**5*u**6 + 152*s**2*t**4*u**7 + 76*s**2*t**3*u**8 + 16*s**2*t**2*u**9 + 2*s*t**8*u**4 + 12*s*t**7*u**5 + 32*s*t**6*u**6 + 48*s*t**5*u**7 + 42*s*t**4*u**8 + 20*s*t**3*u**9 + 4*s*t**2*u**10)/(4*lam**6*q2*s*u**2) + CF*fla*(-256*q2**8 + 1040*q2**7*s + 1024*q2**7*t + 1024*q2**7*u - 1668*q2**6*s**2 - 3224*q2**6*s*t - 3080*q2**6*s*u - 1792*q2**6*t**2 - 3584*q2**6*t*u - 1792*q2**6*u**2 + 1324*q2**5*s**3 + 3746*q2**5*s**2*t + 3278*q2**5*s**2*u + 4244*q2**5*s*t**2 + 7984*q2**5*s*t*u + 3756*q2**5*s*u**2 + 1792*q2**5*t**3 + 5376*q2**5*t**2*u + 5376*q2**5*t*u**2 + 1792*q2**5*u**3 - 524*q2**4*s**4 - 1930*q2**4*s**3*t - 1390*q2**4*s**3*u - 3396*q2**4*s**2*t**2 - 5718*q2**4*s**2*t*u - 2342*q2**4*s**2*u**2 - 3086*q2**4*s*t**3 - 8470*q2**4*s*t**2*u - 7802*q2**4*s*t*u**2 - 2402*q2**4*s*u**3 - 1120*q2**4*t**4 - 4480*q2**4*t**3*u - 6720*q2**4*t**2*u**2 - 4480*q2**4*t*u**3 - 1120*q2**4*u**4 + 84*q2**3*s**5 + 398*q2**3*s**4*t + 146*q2**3*s**4*u + 1024*q2**3*s**3*t**2 + 1412*q2**3*s**3*t*u + 380*q2**3*s**3*u**2 + 1594*q2**3*s**2*t**3 + 3746*q2**3*s**2*t**2*u + 2888*q2**3*s**2*t*u**2 + 716*q2**3*s**2*u**3 + 1350*q2**3*s*t**4 + 4706*q2**3*s*t**3*u + 6254*q2**3*s*t**2*u**2 + 3734*q2**3*s*t*u**3 + 836*q2**3*s*u**4 + 448*q2**3*t**5 + 2240*q2**3*t**4*u + 4480*q2**3*t**3*u**2 + 4480*q2**3*t**2*u**3 + 2240*q2**3*t*u**4 + 448*q2**3*u**5 - 14*q2**2*s**5*t + 22*q2**2*s**5*u - 80*q2**2*s**4*t**2 - 94*q2**2*s**4*t*u - 2*q2**2*s**4*u**2 - 236*q2**2*s**3*t**3 - 448*q2**2*s**3*t**2*u - 240*q2**2*s**3*t*u**2 - 36*q2**2*s**3*u**3 - 414*q2**2*s**2*t**4 - 1124*q2**2*s**2*t**3*u - 1162*q2**2*s**2*t**2*u**2 - 534*q2**2*s**2*t*u**3 - 82*q2**2*s**2*u**4 - 361*q2**2*s*t**5 - 1451*q2**2*s*t**4*u - 2388*q2**2*s*t**3*u**2 - 2008*q2**2*s*t**2*u**3 - 851*q2**2*s*t*u**4 - 141*q2**2*s*u**5 - 112*q2**2*t**6 - 672*q2**2*t**5*u - 1680*q2**2*t**4*u**2 - 2240*q2**2*t**3*u**3 - 1680*q2**2*t**2*u**4 - 672*q2**2*t*u**5 - 112*q2**2*u**6 + 4*q2*s**4*t**3 - 18*q2*s**4*t*u**2 - 2*q2*s**4*u**3 + 24*q2*s**3*t**4 + 36*q2*s**3*t**3*u + 30*q2*s**3*t**2*u**2 + 30*q2*s**3*t*u**3 + 12*q2*s**3*u**4 + 59*q2*s**2*t**5 + 147*q2*s**2*t**4*u + 153*q2*s**2*t**3*u**2 + 105*q2*s**2*t**2*u**3 + 44*q2*s**2*t*u**4 + 4*q2*s**2*u**5 + 56*q2*s*t**6 + 239*q2*s*t**5*u + 427*q2*s*t**4*u**2 + 412*q2*s*t**3*u**3 + 224*q2*s*t**2*u**4 + 61*q2*s*t*u**5 + 5*q2*s*u**6 + 16*q2*t**7 + 112*q2*t**6*u + 336*q2*t**5*u**2 + 560*q2*t**4*u**3 + 560*q2*t**3*u**4 + 336*q2*t**2*u**5 + 112*q2*t*u**6 + 16*q2*u**7 - 2*s**3*t**5 + 2*s**3*t**4*u + 7*s**3*t**3*u**2 + s**3*t**2*u**3 - s**3*t*u**4 + s**3*u**5 - 4*s**2*t**6 - 6*s**2*t**5*u - 5*s**2*t**3*u**3 - 15*s**2*t**2*u**4 - 9*s**2*t*u**5 - s**2*u**6 - 4*s*t**7 - 17*s*t**6*u - 28*s*t**5*u**2 - 21*s*t**4*u**3 - 4*s*t**3*u**4 + 5*s*t**2*u**5 + 4*s*t*u**6 + s*u**7 - t**8 - 8*t**7*u - 28*t**6*u**2 - 56*t**5*u**3 - 70*t**4*u**4 - 56*t**3*u**5 - 28*t**2*u**6 - 8*t*u**7 - u**8)/(2*lam**7*s) + CF*flt*(-2*q2 + t + u)/(2*s) + CF*fsu*(q2**2 - 2*q2*s - 2*q2*t + q2*u + s**2 + 2*s*t - s*u + t**2 - t*u + u**2)/(2*u**2) + CF*ftu*(-q2 + s + t - u)/s + Nc*d_st*d_t**3*(256*q2**11*s**2 - 1536*q2**10*s**3 - 1024*q2**10*s**2*t - 1792*q2**10*s**2*u + 168*q2**10*s*t**2 - 32*q2**10*t**3 + 32*q2**10*t**2*u + 3840*q2**9*s**4 + 5376*q2**9*s**3*t + 9216*q2**9*s**3*u + 780*q2**9*s**2*t**2 + 6784*q2**9*s**2*t*u + 5504*q2**9*s**2*u**2 - 112*q2**9*s*t**3 - 1296*q2**9*s*t**2*u + 96*q2**9*t**4 + 96*q2**9*t**3*u - 192*q2**9*t**2*u**2 - 5120*q2**8*s**5 - 11520*q2**8*s**4*t - 19200*q2**8*s**4*u - 5484*q2**8*s**3*t**2 - 30336*q2**8*s**3*t*u - 23680*q2**8*s**3*u**2 - 1056*q2**8*s**2*t**3 - 4716*q2**8*s**2*t**2*u - 19584*q2**8*s**2*t*u**2 - 9728*q2**8*s**2*u**3 - 318*q2**8*s*t**4 + 1356*q2**8*s*t**3*u + 4178*q2**8*s*t**2*u**2 - 112*q2**8*t**5 - 432*q2**8*t**4*u + 48*q2**8*t**3*u**2 + 496*q2**8*t**2*u**3 + 3840*q2**7*s**6 + 12800*q2**7*s**5*t + 20480*q2**7*s**5*u + 10864*q2**7*s**4*t**2 + 53760*q2**7*s**4*t*u + 39680*q2**7*s**4*u**2 + 5000*q2**7*s**3*t**3 + 28568*q2**7*s**3*t**2*u + 72704*q2**7*s**3*t*u**2 + 33920*q2**7*s**3*u**3 + 2233*q2**7*s**2*t**4 + 4266*q2**7*s**2*t**3*u + 12745*q2**7*s**2*t**2*u**2 + 32256*q2**7*s**2*t*u**3 + 10896*q2**7*s**2*u**4 + 490*q2**7*s*t**5 + 878*q2**7*s*t**4*u - 5130*q2**7*s*t**3*u**2 - 7438*q2**7*s*t**2*u**3 + 64*q2**7*t**6 + 528*q2**7*t**5*u + 720*q2**7*t**4*u**2 - 592*q2**7*t**3*u**3 - 720*q2**7*t**2*u**4 - 1536*q2**6*s**7 - 7680*q2**6*s**6*t - 11520*q2**6*s**6*u - 10096*q2**6*s**5*t**2 - 47360*q2**6*s**5*t*u - 32000*q2**6*s**5*u**2 - 7424*q2**6*s**4*t**3 - 46504*q2**6*s**4*t**2*u - 102656*q2**6*s**4*t*u**2 - 43520*q2**6*s**4*u**3 - 4335*q2**6*s**3*t**4 - 20954*q2**6*s**3*t**3*u - 63055*q2**6*s**3*t**2*u**2 - 96128*q2**6*s**3*t*u**3 - 29504*q2**6*s**3*u**4 - 2206*q2**6*s**2*t**5 - 8185*q2**6*s**2*t**4*u - 7460*q2**6*s**2*t**3*u**2 - 20097*q2**6*s**2*t**2*u**3 - 33312*q2**6*s**2*t*u**4 - 8016*q2**6*s**2*u**5 - 276*q2**6*s*t**6 - 1886*q2**6*s*t**5*u - 96*q2**6*s*t**4*u**2 + 9530*q2**6*s*t**3*u**3 + 8072*q2**6*s*t**2*u**4 - 18*q2**6*t**7 - 294*q2**6*t**6*u - 996*q2**6*t**5*u**2 - 444*q2**6*t**4*u**3 + 1110*q2**6*t**3*u**4 + 642*q2**6*t**2*u**5 + 256*q2**5*s**8 + 2304*q2**5*s**7*t + 3072*q2**5*s**7*u + 4716*q2**5*s**6*t**2 + 21120*q2**5*s**6*t*u + 12160*q2**5*s**6*u**2 + 5184*q2**5*s**5*t**3 + 34128*q2**5*s**5*t**2*u + 67584*q2**5*s**5*t*u**2 + 24320*q2**5*s**5*u**3 + 3166*q2**5*s**4*t**4 + 26772*q2**5*s**4*t**3*u + 80802*q2**5*s**4*t**2*u**2 + 102656*q2**5*s**4*t*u**3 + 26976*q2**5*s**4*u**4 + 2216*q2**5*s**3*t**5 + 14128*q2**5*s**3*t**4*u + 37496*q2**5*s**3*t**3*u**2 + 76428*q2**5*s**3*t**2*u**3 + 76144*q2**5*s**3*t*u**4 + 15872*q2**5*s**3*u**5 + 1075*q2**5*s**2*t**6 + 7465*q2**5*s**2*t**5*u + 11925*q2**5*s**2*t**4*u**2 + 8035*q2**5*s**2*t**3*u**3 + 20168*q2**5*s**2*t**2*u**4 + 22296*q2**5*s**2*t*u**5 + 3872*q2**5*s**2*u**6 + 71*q2**5*s*t**7 + 1039*q2**5*s*t**6*u + 2734*q2**5*s*t**5*u**2 - 2186*q2**5*s*t**4*u**3 - 10021*q2**5*s*t**3*u**4 - 5525*q2**5*s*t**2*u**5 + 2*q2**5*t**8 + 78*q2**5*t**7*u + 540*q2**5*t**6*u**2 + 940*q2**5*t**5*u**3 - 150*q2**5*t**4*u**4 - 1050*q2**5*t**3*u**5 - 360*q2**5*t**2*u**6 - 256*q2**4*s**8*t - 256*q2**4*s**8*u - 1036*q2**4*s**7*t**2 - 4224*q2**4*s**7*t*u - 1664*q2**4*s**7*u**2 - 1920*q2**4*s**6*t**3 - 11980*q2**4*s**6*t**2*u - 20096*q2**4*s**6*t*u**2 - 5120*q2**4*s**6*u**3 - 1272*q2**4*s**5*t**4 - 15576*q2**4*s**5*t**3*u - 44020*q2**4*s**5*t**2*u**2 - 46080*q2**4*s**5*t*u**3 - 9024*q2**4*s**5*u**4 - 632*q2**4*s**4*t**5 - 9406*q2**4*s**4*t**4*u - 39412*q2**4*s**4*t**3*u**2 - 72758*q2**4*s**4*t**2*u**3 - 56976*q2**4*s**4*t*u**4 - 9248*q2**4*s**4*u**5 - 499*q2**4*s**3*t**6 - 5926*q2**4*s**3*t**5*u - 18667*q2**4*s**3*t**4*u**2 - 37508*q2**4*s**3*t**3*u**3 - 55036*q2**4*s**3*t**2*u**4 - 36648*q2**4*s**3*t*u**5 - 5120*q2**4*s**3*u**6 - 259*q2**4*s**2*t**7 - 3216*q2**4*s**2*t**6*u - 9694*q2**4*s**2*t**5*u**2 - 9086*q2**4*s**2*t**4*u**3 - 6475*q2**4*s**2*t**3*u**4 - 13162*q2**4*s**2*t**2*u**5 - 9632*q2**4*s**2*t*u**6 - 1184*q2**4*s**2*u**7 - 7*q2**4*s*t**8 - 244*q2**4*s*t**7*u - 1491*q2**4*s*t**6*u**2 - 1756*q2**4*s*t**5*u**3 + 3189*q2**4*s*t**4*u**4 + 6228*q2**4*s*t**3*u**5 + 2369*q2**4*s*t**2*u**6 - 8*q2**4*t**8*u - 132*q2**4*t**7*u**2 - 500*q2**4*t**6*u**3 - 440*q2**4*t**5*u**4 + 384*q2**4*t**4*u**5 + 572*q2**4*t**3*u**6 + 124*q2**4*t**2*u**7 + 88*q2**3*s**8*t**2 + 256*q2**3*s**8*t*u + 360*q2**3*s**7*t**3 + 1864*q2**3*s**7*t**2*u + 2048*q2**3*s**7*t*u**2 + 128*q2**3*s**7*u**3 + 457*q2**3*s**6*t**4 + 4514*q2**3*s**6*t**3*u + 10405*q2**3*s**6*t**2*u**2 + 7424*q2**3*s**6*t*u**3 + 656*q2**3*s**6*u**4 + 318*q2**3*s**5*t**5 + 3814*q2**3*s**5*t**4*u + 17610*q2**3*s**5*t**3*u**2 + 26782*q2**3*s**5*t**2*u**3 + 14928*q2**3*s**5*t*u**4 + 1408*q2**3*s**5*u**5 + 63*q2**3*s**4*t**6 + 1820*q2**3*s**4*t**5*u + 11363*q2**3*s**4*t**4*u**2 + 30170*q2**3*s**4*t**3*u**3 + 35832*q2**3*s**4*t**2*u**4 + 17048*q2**3*s**4*t*u**5 + 1568*q2**3*s**4*u**6 + 23*q2**3*s**3*t**7 + 1119*q2**3*s**3*t**6*u + 5920*q2**3*s**3*t**5*u**2 + 13439*q2**3*s**3*t**4*u**3 + 22707*q2**3*s**3*t**3*u**4 + 23736*q2**3*s**3*t**2*u**5 + 10328*q2**3*s**3*t*u**6 + 896*q2**3*s**3*u**7 + 25*q2**3*s**2*t**8 + 653*q2**3*s**2*t**7*u + 3483*q2**3*s**2*t**6*u**2 + 6116*q2**3*s**2*t**5*u**3 + 4270*q2**3*s**2*t**4*u**4 + 3993*q2**3*s**2*t**3*u**5 + 5480*q2**3*s**2*t**2*u**6 + 2576*q2**3*s**2*t*u**7 + 208*q2**3*s**2*u**8 + 21*q2**3*s*t**8*u + 306*q2**3*s*t**7*u**2 + 999*q2**3*s*t**6*u**3 + 374*q2**3*s*t**5*u**4 - 1983*q2**3*s*t**4*u**5 - 2248*q2**3*s*t**3*u**6 - 605*q2**3*s*t**2*u**7 + 12*q2**3*t**8*u**2 + 108*q2**3*t**7*u**3 + 240*q2**3*t**6*u**4 + 72*q2**3*t**5*u**5 - 228*q2**3*t**4*u**6 - 180*q2**3*t**3*u**7 - 24*q2**3*t**2*u**8 - 96*q2**2*s**8*t**2*u - 27*q2**2*s**7*t**4 - 474*q2**2*s**7*t**3*u - 863*q2**2*s**7*t**2*u**2 - 128*q2**2*s**7*t*u**3 - 74*q2**2*s**6*t**5 - 825*q2**2*s**6*t**4*u - 3256*q2**2*s**6*t**3*u**2 - 3457*q2**2*s**6*t**2*u**3 - 784*q2**2*s**6*t*u**4 - 16*q2**2*s**6*u**5 - 45*q2**2*s**5*t**6 - 756*q2**2*s**5*t**5*u - 3853*q2**2*s**5*t**4*u**2 - 8982*q2**2*s**5*t**3*u**3 - 7600*q2**2*s**5*t**2*u**4 - 1944*q2**2*s**5*t*u**5 - 64*q2**2*s**5*u**6 - 11*q2**2*s**4*t**7 - 224*q2**2*s**4*t**6*u - 2038*q2**2*s**4*t**5*u**2 - 7116*q2**2*s**4*t**4*u**3 - 12391*q2**2*s**4*t**3*u**4 - 9316*q2**2*s**4*t**2*u**5 - 2432*q2**2*s**4*t*u**6 - 96*q2**2*s**4*u**7 + 3*q2**2*s**3*t**8 - 50*q2**2*s**3*t**7*u - 866*q2**2*s**3*t**6*u**2 - 2970*q2**2*s**3*t**5*u**3 - 5969*q2**2*s**3*t**4*u**4 - 8208*q2**2*s**3*t**3*u**5 - 5852*q2**2*s**3*t**2*u**6 - 1528*q2**2*s**3*t*u**7 - 64*q2**2*s**3*u**8 - 50*q2**2*s**2*t**8*u - 533*q2**2*s**2*t**7*u**2 - 1638*q2**2*s**2*t**6*u**3 - 2024*q2**2*s**2*t**5*u**4 - 1507*q2**2*s**2*t**4*u**5 - 1637*q2**2*s**2*t**3*u**6 - 1367*q2**2*s**2*t**2*u**7 - 384*q2**2*s**2*t*u**8 - 16*q2**2*s**2*u**9 - 21*q2**2*s*t**8*u**2 - 164*q2**2*s*t**7*u**3 - 301*q2**2*s*t**6*u**4 + 74*q2**2*s*t**5*u**5 + 581*q2**2*s*t**4*u**6 + 430*q2**2*s*t**3*u**7 + 81*q2**2*s*t**2*u**8 - 8*q2**2*t**8*u**3 - 42*q2**2*t**7*u**4 - 54*q2**2*t**6*u**5 + 12*q2**2*t**5*u**6 + 60*q2**2*t**4*u**7 + 30*q2**2*t**3*u**8 + 2*q2**2*t**2*u**9 + 28*q2*s**7*t**4*u + 104*q2*s**7*t**3*u**2 + 44*q2*s**7*t**2*u**3 + 2*q2*s**6*t**6 + 99*q2*s**6*t**5*u + 400*q2*s**6*t**4*u**2 + 691*q2*s**6*t**3*u**3 + 308*q2*s**6*t**2*u**4 + 16*q2*s**6*t*u**5 + 2*q2*s**5*t**7 + 76*q2*s**5*t**6*u + 538*q2*s**5*t**5*u**2 + 1449*q2*s**5*t**4*u**3 + 1854*q2*s**5*t**3*u**4 + 845*q2*s**5*t**2*u**5 + 72*q2*s**5*t*u**6 + q2*s**4*t**8 + 19*q2*s**4*t**7*u + 238*q2*s**4*t**6*u**2 + 1030*q2*s**4*t**5*u**3 + 2228*q2*s**4*t**4*u**4 + 2457*q2*s**4*t**3*u**5 + 1127*q2*s**4*t**2*u**6 + 120*q2*s**4*t*u**7 - 3*q2*s**3*t**8*u + 39*q2*s**3*t**7*u**2 + 310*q2*s**3*t**6*u**3 + 908*q2*s**3*t**5*u**4 + 1588*q2*s**3*t**4*u**5 + 1587*q2*s**3*t**3*u**6 + 727*q2*s**3*t**2*u**7 + 88*q2*s**3*t*u**8 + 25*q2*s**2*t**8*u**2 + 143*q2*s**2*t**7*u**3 + 316*q2*s**2*t**6*u**4 + 387*q2*s**2*t**5*u**5 + 402*q2*s**2*t**4*u**6 + 366*q2*s**2*t**3*u**7 + 177*q2*s**2*t**2*u**8 + 24*q2*s**2*t*u**9 + 7*q2*s*t**8*u**3 + 31*q2*s*t**7*u**4 + 30*q2*s*t**6*u**5 - 30*q2*s*t**5*u**6 - 65*q2*s*t**4*u**7 - 33*q2*s*t**3*u**8 - 4*q2*s*t**2*u**9 + 2*q2*t**8*u**4 + 6*q2*t**7*u**5 + 4*q2*t**6*u**6 - 4*q2*t**5*u**7 - 6*q2*t**4*u**8 - 2*q2*t**3*u**9 - 4*s**6*t**6*u - 16*s**6*t**5*u**2 - 28*s**6*t**4*u**3 - 24*s**6*t**3*u**4 - 8*s**6*t**2*u**5 - 4*s**5*t**7*u - 32*s**5*t**6*u**2 - 92*s**5*t**5*u**3 - 136*s**5*t**4*u**4 - 104*s**5*t**3*u**5 - 32*s**5*t**2*u**6 - 12*s**4*t**7*u**2 - 72*s**4*t**6*u**3 - 180*s**4*t**5*u**4 - 240*s**4*t**4*u**5 - 168*s**4*t**3*u**6 - 48*s**4*t**2*u**7 - 12*s**3*t**7*u**3 - 64*s**3*t**6*u**4 - 148*s**3*t**5*u**5 - 184*s**3*t**4*u**6 - 120*s**3*t**3*u**7 - 32*s**3*t**2*u**8 - 4*s**2*t**7*u**4 - 20*s**2*t**6*u**5 - 44*s**2*t**5*u**6 - 52*s**2*t**4*u**7 - 32*s**2*t**3*u**8 - 8*s**2*t**2*u**9)/(8*lam**4*q2*s**2*t**2) + Nc*d_st*fla*(64*q2**8 - 96*q2**7*s - 224*q2**7*t - 288*q2**7*u + 224*q2**6*s**2 + 208*q2**6*s*t + 336*q2**6*s*u + 384*q2**6*t**2 + 800*q2**6*t*u + 608*q2**6*u**2 - 336*q2**5*s**3 - 496*q2**5*s**2*t - 784*q2**5*s**2*u - 224*q2**5*s*t**2 - 480*q2**5*s*t*u - 544*q2**5*s*u**2 - 400*q2**5*t**3 - 1104*q2**5*t**2*u - 1296*q2**5*t*u**2 - 784*q2**5*u**3 + 64*q2**4*s**4 + 536*q2**4*s**3*t + 824*q2**4*s**3*u + 432*q2**4*s**2*t**2 + 1616*q2**4*s**2*t*u + 960*q2**4*s**2*u**2 + 152*q2**4*s*t**3 + 344*q2**4*s*t**2*u + 376*q2**4*s*t*u**2 + 568*q2**4*s*u**3 + 260*q2**4*t**4 + 960*q2**4*t**3*u + 1320*q2**4*t**2*u**2 + 1280*q2**4*t*u**3 + 660*q2**4*u**4 + 80*q2**3*s**5 - 96*q2**3*s**4*t - 208*q2**3*s**3*t**2 - 1296*q2**3*s**3*t*u - 400*q2**3*s**3*u**2 - 192*q2**3*s**2*t**3 - 1328*q2**3*s**2*t**2*u - 1680*q2**3*s**2*t*u**2 - 512*q2**3*s**2*u**3 - 54*q2**3*s*t**4 - 232*q2**3*s*t**3*u + 60*q2**3*s*t**2*u**2 - 168*q2**3*s*t*u**3 - 406*q2**3*s*u**4 - 102*q2**3*t**5 - 530*q2**3*t**4*u - 860*q2**3*t**3*u**2 - 900*q2**3*t**2*u**3 - 830*q2**3*t*u**4 - 362*q2**3*u**5 + 72*q2**2*s**5*t - 88*q2**2*s**5*u + 16*q2**2*s**4*t**2 + 256*q2**2*s**4*t*u - 256*q2**2*s**4*u**2 - 16*q2**2*s**3*t**3 + 520*q2**2*s**3*t**2*u + 776*q2**2*s**3*t*u**2 - 272*q2**2*s**3*u**3 + 40*q2**2*s**2*t**4 + 592*q2**2*s**2*t**3*u + 1104*q2**2*s**2*t**2*u**2 + 672*q2**2*s**2*t*u**3 + 120*q2**2*s**2*u**4 + q2**2*s*t**5 + 117*q2**2*s*t**4*u - 46*q2**2*s*t**3*u**2 - 254*q2**2*s*t**2*u**3 + 93*q2**2*s*t*u**4 + 185*q2**2*s*u**5 + 22*q2**2*t**6 + 174*q2**2*t**5*u + 360*q2**2*t**4*u**2 + 380*q2**2*t**3*u**3 + 390*q2**2*t**2*u**4 + 342*q2**2*t*u**5 + 124*q2**2*u**6 - 96*q2*s**5*t*u + 32*q2*s**5*u**2 - 104*q2*s**4*t**2*u - 168*q2*s**4*t*u**2 + 224*q2*s**4*u**3 + 18*q2*s**3*t**4 - 40*q2*s**3*t**3*u - 276*q2*s**3*t**2*u**2 + 8*q2*s**3*t*u**3 + 226*q2*s**3*u**4 + 4*q2*s**2*t**5 - 152*q2*s**2*t**4*u - 368*q2*s**2*t**3*u**2 - 280*q2*s**2*t**2*u**3 - 84*q2*s**2*t*u**4 - 16*q2*s**2*u**5 + 5*q2*s*t**6 - 28*q2*s*t**5*u - 17*q2*s*t**4*u**2 + 120*q2*s*t**3*u**3 + 107*q2*s*t**2*u**4 - 44*q2*s*t*u**5 - 47*q2*s*u**6 - 2*q2*t**7 - 30*q2*t**6*u - 84*q2*t**5*u**2 - 100*q2*t**4*u**3 - 90*q2*t**3*u**4 - 102*q2*t**2*u**5 - 80*q2*t*u**6 - 24*q2*u**7 + 64*s**4*t**2*u**2 + 32*s**4*t*u**3 - 32*s**4*u**4 - 3*s**3*t**5 - 3*s**3*t**4*u + 22*s**3*t**3*u**2 + 6*s**3*t**2*u**3 - 51*s**3*t*u**4 - 35*s**3*u**5 - 3*s**2*t**6 + 16*s**2*t**5*u + 57*s**2*t**4*u**2 + 48*s**2*t**3*u**3 + 7*s**2*t**2*u**4 + 3*s**2*u**6 - s*t**7 + 2*s*t**6*u + 6*s*t**5*u**2 - 11*s*t**4*u**3 - 29*s*t**3*u**4 - 12*s*t**2*u**5 + 8*s*t*u**6 + 5*s*u**7 + 2*t**7*u + 8*t**6*u**2 + 12*t**5*u**3 + 10*t**4*u**4 + 10*t**3*u**5 + 12*t**2*u**6 + 8*t*u**7 + 2*u**8)/(32*lam**5*s**2) + Nc*d_t**3*fM2*(q2**5 - 4*q2**4*s - 2*q2**4*t - 4*q2**4*u + 6*q2**3*s**2 + 6*q2**3*s*t + 12*q2**3*s*u + 3*q2**3*t**2 + 7*q2**3*t*u + 6*q2**3*u**2 - 4*q2**2*s**3 - 6*q2**2*s**2*t - 12*q2**2*s**2*u - 6*q2**2*s*t**2 - 15*q2**2*s*t*u - 12*q2**2*s*u**2 - 2*q2**2*t**3 - 8*q2**2*t**2*u - 9*q2**2*t*u**2 - 4*q2**2*u**3 + q2*s**4 + 2*q2*s**3*t + 4*q2*s**3*u + 3*q2*s**2*t**2 + 9*q2*s**2*t*u + 6*q2*s**2*u**2 + 2*q2*s*t**3 + 10*q2*s*t**2*u + 12*q2*s*t*u**2 + 4*q2*s*u**3 + q2*t**4 + 3*q2*t**3*u + 7*q2*t**2*u**2 + 5*q2*t*u**3 + q2*u**4 - s**3*t*u - 2*s**2*t**2*u - 3*s**2*t*u**2 - s*t**3*u - 4*s*t**2*u**2 - 3*s*t*u**3 - t**4*u - t**3*u**2 - 2*t**2*u**3 - t*u**4)/t**2 + Nc*d_t**3*fs2*(-2*q2**5 + 8*q2**4*s + 4*q2**4*t + 8*q2**4*u - 12*q2**3*s**2 - 12*q2**3*s*t - 24*q2**3*s*u - 7*q2**3*t**2 - 14*q2**3*t*u - 12*q2**3*u**2 + 8*q2**2*s**3 + 12*q2**2*s**2*t + 24*q2**2*s**2*u + 15*q2**2*s*t**2 + 30*q2**2*s*t*u + 24*q2**2*s*u**2 + 3*q2**2*t**3 + 20*q2**2*t**2*u + 18*q2**2*t*u**2 + 8*q2**2*u**3 - 2*q2*s**4 - 4*q2*s**3*t - 8*q2*s**3*u - 9*q2*s**2*t**2 - 18*q2*s**2*t*u - 12*q2*s**2*u**2 - 2*q2*s*t**3 - 28*q2*s*t**2*u - 24*q2*s*t*u**2 - 8*q2*s*u**3 - 2*q2*t**4 - 4*q2*t**3*u - 19*q2*t**2*u**2 - 10*q2*t*u**3 - 2*q2*u**4 + s**3*t**2 + 2*s**3*t*u - s**2*t**3 + 8*s**2*t**2*u + 6*s**2*t*u**2 + 13*s*t**2*u**2 + 6*s*t*u**3 + 2*t**4*u + t**3*u**2 + 6*t**2*u**3 + 2*t*u**4)/(2*t**2) + Nc*d_t*flt*(-2*q2**2 + q2*t + 3*q2*u - t*u - u**2)/(4*s) + Nc*d_t*fst*(-4*q2**3 + 8*q2**2*s + 8*q2**2*t + 8*q2**2*u - 4*q2*s**2 - 8*q2*s*t - 8*q2*s*u - 6*q2*t**2 - 12*q2*t*u - 4*q2*u**2 + 4*s*t**2 + 4*s*t*u + t**3 + 5*t**2*u + 4*t*u**2)/(4*t**2) + Nc*d_t*fstu*(-q2 + s - t + 2*u)/2 + Nc*d_t*ftu*(-q2**2 + q2*s + q2*t - t*u + u**2)/(2*s) - Nc*fsu/4', locals=_L)
C['C^{L12,\\log}_{qg}'] = sympify('2*CF*u + 4*Nc*u', locals=_L)
C['C^{L12,1}_{qg}'] = sympify('CF*(-d_st*(I1_10*(4*s**3*(2*s2*(2*s2 - 3*t) + (s2 + u)**2) + 2*s**2*s2*(-31*s2**2 + 43*s2*t + s2*u - 14*t**2 + 12*t*u + 8*u**2) - 2*s**2*u*(4*t**2 + 3*t*u + 2*u**2) - s*(5*s2**2*u*(10*s2 - 11*t) - 6*s2**2*(13*s2**2 + 21*t**2) + 4*s2*t*(44*s2**2 + 7*t**2) + 8*t**3*u - u**3*(8*s2 - 5*t - u) + u**2*(7*s2**2 - 18*s2*t + 10*t**2)) + (s2 - t)*(-4*s2**2*(9*s2**2 + 16*t**2) + 11*s2**2*(8*s2*t + 4*s2*u - 7*t*u) + 14*s2*t*(t**2 + u**2) + 2*s2*u*(15*t**2 - u**2) + u**2*(-13*s2**2 + t*u + u**2))) + 2*I1_11*(s2 - u)*(2*s**3*s2 - s**2*(-5*s2*t + 3*s2*(2*s2 - u) + u*(t + 2*u)) + s*(s2**3 + s2*t*(4*s2 - t) + s2*(-s2 + u)**2 - 2*t*u**2 - u*(s2 + t)**2) + s2*t*(s2 - u)*(-3*s2 + 2*t + u)) - I1_12*(s2 - u)**2*(2*s*s2*(s - 3*s2) - s*u*(-4*s2 + t + u) + (-2*s2 + t + u)*(-2*s2**2 + s2*u - t*u)))/(8*s*t) - 2*fM2*u + fsu*u*(1 + u/(2*t)) - ftu*u**2/s + u*(-6*s*t + 2*s*u - u**2)/(4*s*t)) + Nc*(-d_st*(-I1_10*(8*s**4*(s2*(7*q2 - 5*s + 10*t) + u**2) - 4*s**3*(s2*u*(6*s2 - 11*t) + 4*s2*(5*s2**2 - 2*s2*t - 2*t**2) + u**2*(-4*s2 - t + u)) + 2*s**2*(50*s2**3*(2*s2 - 5*t) + s2**2*(8*s2**2 + 3*t**2) + 29*s2*t**2*(7*s2 - 2*t) - 14*s2*u*(6*s2**2 - 8*s2*t + 3*t**2) + u**2*(20*s2**2 - 5*s2*t - 3*s2*u - 2*t**2 - 2*t*u)) + s*s2*(-2*s2 + t + u)*(6*s2**2*(8*s2 - 19*t) + 10*s2*t*(10*t + 7*u) + 10*s2*u**2 - 3*t*(11*t**2 + 3*u**2) - 4*u*(11*s2**2 + 7*t**2)) - 4*s2*t*(s2 - t)**2*(s2 - u)*(-2*s2 + t + u)) + 2*I1_11*(s2 - u)*(2*s**3*(2*t*(2*s2 - t) + u*(s2 - t + u)) - s**2*(s2*t*(16*s2 - 17*t) + 2*s2*u*(s2 - 10*t + u) + 6*t**2*(t + u)) + s*t*(s2**2*(17*s2 - 26*u) - 20*s2*t*(s2 - u) + 2*t**2*(4*s2 - t - 2*u) + u**2*(9*s2 - 2*t)) + 2*s2*t*(s2 - t)*(s2 - u)*(-3*s2 + 2*t + u)) + I1_12*(s2 - u)**2*(-2*s**2*(s2 - 2*t)*(-2*s2 + t + u) + s*(2*s2**2*(9*t + u) - s2*t*(7*t + 25*u) + 4*t**2*u - 4*(s2 - t)**3) + 4*s2*t*(s2 - t)*(-3*s2 + t + 2*u)) + 2*I2_11*(s2 - t)*(2*s**3*(s2*(2*s + 3*u) + 2*t*(3*s2 + t + u)) - s**2*(4*s2**2*(5*s2 - 6*t) + 2*s2*u*(-5*s2 + 10*t + 2*u) + t**2*(17*s2 - 6*t) - 2*t*u*(4*t + u)) + s*(16*s2**3*(s2 - u) + 9*s2*t*u*(4*s2 - u) + s2*t*(-35*s2**2 + 34*s2*t) + 2*s2*u*(2*s2*u - 11*t**2) - 2*t**3*(8*s2 - t) + 2*t**2*u*(2*t + u)) + 2*s2*t*(s2 - t)**2*(-3*s2 + t + 2*u)) + I2_12*(s2 - t)**2*(2*s**2*(s2*(-2*s2 - t + u) - 2*t*(t + u)) - s*(2*s2**2*(-2*s2 + u) - s2*t*(6*s2 + t + 7*u) + 4*t**2*(t + u)) + 4*s2*t*(s2 - t)*(-3*s2 + 2*t + u)))/(32*s**2*t) - u*(2*fM2 - fst/2 - 2*fstu + fsu*(2*t + u)/(4*t) - ftu*u/(2*s) + u/(4*t)))', locals=_L)
C['C^{L12,\\mathrm{reg}}_{qg}'] = sympify('CF*d_st*d_t**2*(128*q2**12 - 512*q2**11*s - 736*q2**11*t - 704*q2**11*u + 640*q2**10*s**2 + 2768*q2**10*s*t + 1920*q2**10*s*u + 1760*q2**10*t**2 + 3968*q2**10*t*u + 1696*q2**10*u**2 + 128*q2**9*s**3 - 3760*q2**9*s**2*t - 384*q2**9*s**2*u - 5632*q2**9*s*t**2 - 11424*q2**9*s*t*u - 2272*q2**9*s*u**2 - 2320*q2**9*t**3 - 9104*q2**9*t**2*u - 9296*q2**9*t*u**2 - 2416*q2**9*u**3 - 1280*q2**8*s**4 + 1696*q2**8*s**3*t - 4096*q2**8*s**3*u + 5840*q2**8*s**2*t**2 + 9616*q2**8*s**2*t*u - 5216*q2**8*s**2*u**2 + 6028*q2**8*s*t**3 + 22568*q2**8*s*t**2*u + 18396*q2**8*s*t*u**2 - 208*q2**8*s*u**3 + 1864*q2**8*t**4 + 11328*q2**8*t**3*u + 20224*q2**8*t**2*u**2 + 12576*q2**8*t*u**3 + 2392*q2**8*u**4 + 1792*q2**7*s**5 + 1280*q2**7*s**4*t + 6400*q2**7*s**4*u - 832*q2**7*s**3*t**2 + 2176*q2**7*s**3*t*u + 13248*q2**7*s**3*u**2 - 3708*q2**7*s**2*t**3 - 13312*q2**7*s**2*t**2*u - 3108*q2**7*s**2*t*u**2 + 13120*q2**7*s**2*u**3 - 3948*q2**7*s*t**4 - 22012*q2**7*s*t**3*u - 35508*q2**7*s*t**2*u**2 - 13796*q2**7*s*t*u**3 + 3008*q2**7*s*u**4 - 942*q2**7*t**5 - 8476*q2**7*t**4*u - 23364*q2**7*t**3*u**2 - 25424*q2**7*t**2*u**3 - 11134*q2**7*t*u**4 - 1892*q2**7*u**5 - 1408*q2**6*s**6 - 2544*q2**6*s**5*t - 4736*q2**6*s**5*u - 2752*q2**6*s**4*t**2 - 10144*q2**6*s**4*t*u - 10912*q2**6*s**4*u**2 - 1880*q2**6*s**3*t**3 - 10096*q2**6*s**3*t**2*u - 17832*q2**6*s**3*t*u**2 - 17280*q2**6*s**3*u**3 + 1008*q2**6*s**2*t**4 + 2812*q2**6*s**2*t**3*u + 1232*q2**6*s**2*t**2*u**2 - 13100*q2**6*s**2*t*u**3 - 14128*q2**6*s**2*u**4 + 1738*q2**6*s*t**5 + 12552*q2**6*s*t**4*u + 30048*q2**6*s*t**3*u**2 + 26800*q2**6*s*t**2*u**3 + 3486*q2**6*s*t*u**4 - 3168*q2**6*s*u**5 + 294*q2**6*t**6 + 3940*q2**6*t**5*u + 15922*q2**6*t**4*u**2 + 26616*q2**6*t**3*u**3 + 20154*q2**6*t**2*u**4 + 7044*q2**6*t*u**5 + 1294*q2**6*u**6 + 640*q2**5*s**7 + 1872*q2**5*s**6*t + 1920*q2**5*s**6*u + 2368*q2**5*s**5*t**2 + 9248*q2**5*s**5*t*u + 3872*q2**5*s**5*u**2 + 2440*q2**5*s**4*t**3 + 17232*q2**5*s**4*t**2*u + 19912*q2**5*s**4*t*u**2 + 7568*q2**5*s**4*u**3 + 1664*q2**5*s**3*t**4 + 17944*q2**5*s**3*t**3*u + 34088*q2**5*s**3*t**2*u**2 + 25976*q2**5*s**3*t*u**3 + 10984*q2**5*s**3*u**4 - 108*q2**5*s**2*t**5 + 3980*q2**5*s**2*t**4*u + 16436*q2**5*s**2*t**3*u**2 + 21144*q2**5*s**2*t**2*u**3 + 18112*q2**5*s**2*t*u**4 + 8276*q2**5*s**2*u**5 - 526*q2**5*s*t**6 - 4698*q2**5*s*t**5*u - 13430*q2**5*s*t**4*u**2 - 17104*q2**5*s*t**3*u**3 - 8350*q2**5*s*t**2*u**4 + 1706*q2**5*s*t*u**5 + 1634*q2**5*s*u**6 - 52*q2**5*t**7 - 1117*q2**5*t**6*u - 6608*q2**5*t**5*u**2 - 15995*q2**5*t**4*u**3 - 18420*q2**5*t**3*u**4 - 10683*q2**5*t**2*u**5 - 3416*q2**5*t*u**6 - 733*q2**5*u**7 - 128*q2**4*s**8 - 640*q2**4*s**7*t - 256*q2**4*s**7*u - 880*q2**4*s**6*t**2 - 4080*q2**4*s**6*t*u - 160*q2**4*s**6*u**2 - 660*q2**4*s**5*t**3 - 9176*q2**4*s**5*t**2*u - 10068*q2**4*s**5*t*u**2 - 208*q2**4*s**5*u**3 - 528*q2**4*s**4*t**4 - 13320*q2**4*s**4*t**3*u - 27600*q2**4*s**4*t**2*u**2 - 15256*q2**4*s**4*t*u**3 - 1536*q2**4*s**4*u**4 - 352*q2**4*s**3*t**5 - 11176*q2**4*s**3*t**4*u - 37636*q2**4*s**3*t**3*u**2 - 38672*q2**4*s**3*t**2*u**3 - 16252*q2**4*s**3*t*u**4 - 3368*q2**4*s**3*u**5 + 12*q2**4*s**2*t**6 - 2636*q2**4*s**2*t**5*u - 17468*q2**4*s**2*t**4*u**2 - 32708*q2**4*s**2*t**3*u**3 - 24264*q2**4*s**2*t**2*u**4 - 10480*q2**4*s**2*t*u**5 - 2792*q2**4*s**2*u**6 + 98*q2**4*s*t**7 + 1211*q2**4*s*t**6*u + 3612*q2**4*s*t**5*u**2 + 3469*q2**4*s*t**4*u**3 + 710*q2**4*s*t**3*u**4 - 1155*q2**4*s*t**2*u**5 - 1580*q2**4*s*t*u**6 - 477*q2**4*s*u**7 + 4*q2**4*t**8 + 177*q2**4*t**7*u + 1634*q2**4*t**6*u**2 + 5663*q2**4*t**5*u**3 + 9300*q2**4*t**4*u**4 + 8031*q2**4*t**3*u**5 + 3922*q2**4*t**2*u**6 + 1297*q2**4*t*u**7 + 308*q2**4*u**8 + 64*q2**3*s**8*t - 64*q2**3*s**8*u + 128*q2**3*s**7*t**2 + 640*q2**3*s**7*t*u - 256*q2**3*s**7*u**2 + 132*q2**3*s**6*t**3 + 1920*q2**3*s**6*t**2*u + 1964*q2**3*s**6*t*u**2 - 608*q2**3*s**6*u**3 - 52*q2**3*s**5*t**4 + 3652*q2**3*s**5*t**3*u + 8044*q2**3*s**5*t**2*u**2 + 3628*q2**3*s**5*t*u**3 - 840*q2**3*s**5*u**4 - 154*q2**3*s**4*t**5 + 4420*q2**3*s**4*t**4*u + 16920*q2**3*s**4*t**3*u**2 + 16736*q2**3*s**4*t**2*u**3 + 4762*q2**3*s**4*t*u**4 - 444*q2**3*s**4*u**5 - 34*q2**3*s**3*t**6 + 3044*q2**3*s**3*t**5*u + 18298*q2**3*s**3*t**4*u**2 + 31564*q2**3*s**3*t**3*u**3 + 19754*q2**3*s**3*t**2*u**4 + 4912*q2**3*s**3*t*u**5 + 350*q2**3*s**3*u**6 - 2*q2**3*s**2*t**7 + 677*q2**3*s**2*t**6*u + 7072*q2**3*s**2*t**5*u**2 + 21339*q2**3*s**2*t**4*u**3 + 24658*q2**3*s**2*t**3*u**4 + 12091*q2**3*s**2*t**2*u**5 + 3232*q2**3*s**2*t*u**6 + 533*q2**3*s**2*u**7 - 8*q2**3*s*t**8 - 190*q2**3*s*t**7*u - 647*q2**3*s*t**6*u**2 + 464*q2**3*s*t**5*u**3 + 3527*q2**3*s*t**4*u**4 + 3958*q2**3*s*t**3*u**5 + 1811*q2**3*s*t**2*u**6 + 536*q2**3*s*t*u**7 + 85*q2**3*s*u**8 - 12*q2**3*t**8*u - 219*q2**3*t**7*u**2 - 1140*q2**3*t**6*u**3 - 2611*q2**3*t**5*u**4 - 3154*q2**3*t**4*u**5 - 2201*q2**3*t**3*u**6 - 1000*q2**3*t**2*u**7 - 361*q2**3*t*u**8 - 86*q2**3*u**9 - 32*q2**2*s**7*t**3 - 32*q2**2*s**7*t**2*u + 32*q2**2*s**7*t*u**2 + 32*q2**2*s**7*u**3 - 8*q2**2*s**6*t**4 - 404*q2**2*s**6*t**3*u - 480*q2**2*s**6*t**2*u**2 - 28*q2**2*s**6*t*u**3 + 120*q2**2*s**6*u**4 + 70*q2**2*s**5*t**5 - 672*q2**2*s**5*t**4*u - 2412*q2**2*s**5*t**3*u**2 - 1856*q2**2*s**5*t**2*u**3 - 242*q2**2*s**5*t*u**4 + 216*q2**2*s**5*u**5 + 66*q2**2*s**4*t**6 - 624*q2**2*s**4*t**5*u - 4570*q2**2*s**4*t**4*u**2 - 7316*q2**2*s**4*t**3*u**3 - 3822*q2**2*s**4*t**2*u**4 - 540*q2**2*s**4*t*u**5 + 198*q2**2*s**4*u**6 + 12*q2**2*s**3*t**7 - 415*q2**2*s**3*t**6*u - 4158*q2**2*s**3*t**5*u**2 - 11357*q2**2*s**3*t**4*u**3 - 11684*q2**2*s**3*t**3*u**4 - 4705*q2**2*s**3*t**2*u**5 - 746*q2**2*s**3*t*u**6 + 45*q2**2*s**3*u**7 - 99*q2**2*s**2*t**7*u - 1400*q2**2*s**2*t**6*u**2 - 6245*q2**2*s**2*t**5*u**3 - 11274*q2**2*s**2*t**4*u**4 - 8953*q2**2*s**2*t**3*u**5 - 3132*q2**2*s**2*t**2*u**6 - 559*q2**2*s**2*t*u**7 - 50*q2**2*s**2*u**8 + 12*q2**2*s*t**8*u + 62*q2**2*s*t**7*u**2 - 299*q2**2*s*t**6*u**3 - 1758*q2**2*s*t**5*u**4 - 2897*q2**2*s*t**4*u**5 - 2034*q2**2*s*t**3*u**6 - 637*q2**2*s*t**2*u**7 - 102*q2**2*s*t*u**8 - 11*q2**2*s*u**9 + 12*q2**2*t**8*u**2 + 115*q2**2*t**7*u**3 + 376*q2**2*t**6*u**4 + 617*q2**2*t**5*u**5 + 586*q2**2*t**4*u**6 + 357*q2**2*t**3*u**7 + 164*q2**2*t**2*u**8 + 63*q2**2*t*u**9 + 14*q2**2*u**10 + 4*q2*s**6*t**5 + 12*q2*s**6*t**4*u + 8*q2*s**6*t**3*u**2 - 8*q2*s**6*t**2*u**3 - 12*q2*s**6*t*u**4 - 4*q2*s**6*u**5 - 4*q2*s**5*t**6 + 46*q2*s**5*t**5*u + 240*q2*s**5*t**4*u**2 + 244*q2*s**5*t**3*u**3 + 64*q2*s**5*t**2*u**4 - 2*q2*s**5*t*u**5 - 12*q2*s**5*u**6 - 8*q2*s**4*t**7 + 52*q2*s**4*t**6*u + 514*q2*s**4*t**5*u**2 + 1200*q2*s**4*t**4*u**3 + 968*q2*s**4*t**3*u**4 + 276*q2*s**4*t**2*u**5 + 38*q2*s**4*t*u**6 - 16*q2*s**4*u**7 + 46*q2*s**3*t**7*u + 483*q2*s**3*t**6*u**2 + 1748*q2*s**3*t**5*u**3 + 2689*q2*s**3*t**4*u**4 + 1810*q2*s**3*t**3*u**5 + 501*q2*s**3*t**2*u**6 + 60*q2*s**3*t*u**7 - 9*q2*s**3*u**8 + 8*q2*s**2*t**8*u + 153*q2*s**2*t**7*u**2 + 859*q2*s**2*t**6*u**3 + 2153*q2*s**2*t**5*u**4 + 2635*q2*s**2*t**4*u**5 + 1575*q2*s**2*t**3*u**6 + 425*q2*s**2*t**2*u**7 + 47*q2*s**2*t*u**8 + q2*s**2*u**9 + 54*q2*s*t**7*u**3 + 325*q2*s*t**6*u**4 + 738*q2*s*t**5*u**5 + 811*q2*s*t**4*u**6 + 446*q2*s*t**3*u**7 + 111*q2*s*t**2*u**8 + 10*q2*s*t*u**9 + q2*s*u**10 - 4*q2*t**8*u**3 - 21*q2*t**7*u**4 - 47*q2*t**6*u**5 - 59*q2*t**5*u**6 - 47*q2*t**4*u**7 - 27*q2*t**3*u**8 - 13*q2*t**2*u**9 - 5*q2*t*u**10 - q2*u**11 - 4*s**4*t**7*u - 20*s**4*t**6*u**2 - 44*s**4*t**5*u**3 - 52*s**4*t**4*u**4 - 32*s**4*t**3*u**5 - 8*s**4*t**2*u**6 - 4*s**3*t**8*u - 32*s**3*t**7*u**2 - 104*s**3*t**6*u**3 - 184*s**3*t**5*u**4 - 188*s**3*t**4*u**5 - 104*s**3*t**3*u**6 - 24*s**3*t**2*u**7 - 8*s**2*t**8*u**2 - 52*s**2*t**7*u**3 - 148*s**2*t**6*u**4 - 236*s**2*t**5*u**5 - 220*s**2*t**4*u**6 - 112*s**2*t**3*u**7 - 24*s**2*t**2*u**8 - 4*s*t**8*u**3 - 24*s*t**7*u**4 - 64*s*t**6*u**5 - 96*s*t**5*u**6 - 84*s*t**4*u**7 - 40*s*t**3*u**8 - 8*s*t**2*u**9)/(4*lam**6*q2*s*t) + CF*d_st*fla*(-256*q2**10 + 1024*q2**9*s + 640*q2**9*t + 1536*q2**9*u - 1664*q2**8*s**2 - 1792*q2**8*s*t - 5120*q2**8*s*u - 320*q2**8*t**2 - 3648*q2**8*t*u - 4096*q2**8*u**2 + 1536*q2**7*s**3 + 1904*q2**7*s**2*t + 6784*q2**7*s**2*u - 32*q2**7*s*t**2 + 8544*q2**7*s*t*u + 11136*q2**7*s*u**2 - 672*q2**7*t**3 + 2112*q2**7*t**2*u + 9056*q2**7*t*u**2 + 6400*q2**7*u**3 - 1024*q2**6*s**4 - 1360*q2**6*s**3*t - 5120*q2**6*s**3*u + 696*q2**6*s**2*t**2 - 7624*q2**6*s**2*t*u - 11744*q2**6*s**2*u**2 + 2416*q2**6*s*t**3 - 1344*q2**6*s*t**2*u - 17264*q2**6*s*t*u**2 - 13824*q2**6*s*u**3 + 1232*q2**6*t**4 + 2128*q2**6*t**3*u - 5488*q2**6*t**2*u**2 - 12880*q2**6*t*u**3 - 6496*q2**6*u**4 + 512*q2**5*s**5 + 976*q2**5*s**4*t + 2816*q2**5*s**4*u + 168*q2**5*s**3*t**2 + 4680*q2**5*s**3*t*u + 7104*q2**5*s**3*u**2 - 2104*q2**5*s**2*t**3 - 368*q2**5*s**2*t**2*u + 12520*q2**5*s**2*t*u**2 + 11264*q2**5*s**2*u**3 - 2504*q2**5*s*t**4 - 6648*q2**5*s*t**3*u + 4552*q2**5*s*t**2*u**2 + 19352*q2**5*s*t*u**3 + 10784*q2**5*s*u**4 - 952*q2**5*t**5 - 4032*q2**5*t**4*u - 2576*q2**5*t**3*u**2 + 7616*q2**5*t**2*u**3 + 11592*q2**5*t*u**4 + 4480*q2**5*u**5 - 128*q2**4*s**6 - 368*q2**4*s**5*t - 1024*q2**4*s**5*u - 664*q2**4*s**4*t**2 - 2424*q2**4*s**4*t*u - 3072*q2**4*s**4*u**2 - 16*q2**4*s**3*t**3 - 1560*q2**4*s**3*t**2*u - 6200*q2**4*s**3*t*u**2 - 5312*q2**4*s**3*u**3 + 1232*q2**4*s**2*t**4 + 4128*q2**4*s**2*t**3*u - 1912*q2**4*s**2*t**2*u**2 - 10992*q2**4*s**2*t*u**3 - 6536*q2**4*s**2*u**4 + 1148*q2**4*s*t**5 + 6432*q2**4*s*t**4*u + 6904*q2**4*s*t**3*u**2 - 6144*q2**4*s*t**2*u**3 - 13172*q2**4*s*t*u**4 - 5472*q2**4*s*u**5 + 420*q2**4*t**6 + 2772*q2**4*t**5*u + 5320*q2**4*t**4*u**2 + 1400*q2**4*t**3*u**3 - 6300*q2**4*t**2*u**4 - 6860*q2**4*t*u**5 - 2128*q2**4*u**6 + 128*q2**3*s**6*u + 120*q2**3*s**5*t**2 + 472*q2**3*s**5*t*u + 704*q2**3*s**5*u**2 + 376*q2**3*s**4*t**3 + 1248*q2**3*s**4*t**2*u + 2024*q2**3*s**4*t*u**2 + 1664*q2**3*s**4*u**3 + 192*q2**3*s**3*t**4 + 480*q2**3*s**3*t**3*u + 2400*q2**3*s**3*t**2*u**2 + 4096*q2**3*s**3*t*u**3 + 2304*q2**3*s**3*u**4 - 224*q2**3*s**2*t**5 - 2368*q2**3*s**2*t**4*u - 2520*q2**3*s**2*t**3*u**2 + 2936*q2**3*s**2*t**2*u**3 + 5576*q2**3*s**2*t*u**4 + 2344*q2**3*s**2*u**5 - 220*q2**3*s*t**6 - 2596*q2**3*s*t**5*u - 6144*q2**3*s*t**4*u**2 - 3192*q2**3*s*t**3*u**3 + 4340*q2**3*s*t**2*u**4 + 5564*q2**3*s*t*u**5 + 1800*q2**3*s*u**6 - 110*q2**3*t**7 - 1036*q2**3*t**6*u - 3122*q2**3*t**5*u**2 - 3640*q2**3*t**4*u**3 - 210*q2**3*t**3*u**4 + 3220*q2**3*t**2*u**5 + 2674*q2**3*t*u**6 + 688*q2**3*u**7 + 32*q2**2*s**6*t**2 - 32*q2**2*s**6*u**2 - 88*q2**2*s**5*t**2*u - 136*q2**2*s**5*t*u**2 - 192*q2**2*s**5*u**3 - 120*q2**2*s**4*t**4 - 392*q2**2*s**4*t**3*u - 656*q2**2*s**4*t**2*u**2 - 744*q2**2*s**4*t*u**3 - 456*q2**2*s**4*u**4 - 156*q2**2*s**3*t**5 - 216*q2**2*s**3*t**4*u - 672*q2**2*s**3*t**3*u**2 - 1424*q2**2*s**3*t**2*u**3 - 1420*q2**2*s**3*t*u**4 - 576*q2**2*s**3*u**5 - 50*q2**2*s**2*t**6 + 528*q2**2*s**2*t**5*u + 1470*q2**2*s**2*t**4*u**2 + 260*q2**2*s**2*t**3*u**3 - 1738*q2**2*s**2*t**2*u**4 - 1612*q2**2*s**2*t*u**5 - 506*q2**2*s**2*u**6 - 10*q2**2*s*t**7 + 458*q2**2*s*t**6*u + 2020*q2**2*s*t**5*u**2 + 2660*q2**2*s*t**4*u**3 + 462*q2**2*s*t**3*u**4 - 1694*q2**2*s*t**2*u**5 - 1416*q2**2*s*t*u**6 - 368*q2**2*s*u**7 + 16*q2**2*t**8 + 219*q2**2*t**7*u + 917*q2**2*t**6*u**2 + 1715*q2**2*t**5*u**3 + 1365*q2**2*t**4*u**4 - 119*q2**2*t**3*u**5 - 1001*q2**2*t**2*u**6 - 663*q2**2*t*u**7 - 145*q2**2*u**8 - 16*q2*s**5*t**4 - 32*q2*s**5*t**3*u + 32*q2*s**5*t*u**3 + 16*q2*s**5*u**4 + 16*q2*s**4*t**5 + 32*q2*s**4*t**4*u + 104*q2*s**4*t**3*u**2 + 112*q2*s**4*t**2*u**3 + 128*q2*s**4*t*u**4 + 56*q2*s**4*u**5 + 48*q2*s**3*t**6 + 96*q2*s**3*t**5*u + 120*q2*s**3*t**4*u**2 + 292*q2*s**3*t**3*u**3 + 372*q2*s**3*t**2*u**4 + 228*q2*s**3*t*u**5 + 76*q2*s**3*u**6 + 24*q2*s**2*t**7 - 18*q2*s**2*t**6*u - 326*q2*s**2*t**5*u**2 - 328*q2*s**2*t**4*u**3 + 244*q2*s**2*t**3*u**4 + 462*q2*s**2*t**2*u**5 + 234*q2*s**2*t*u**6 + 60*q2*s**2*u**7 + 10*q2*s*t**8 - 12*q2*s*t**7*u - 272*q2*s*t**6*u**2 - 636*q2*s*t**5*u**3 - 476*q2*s*t**4*u**4 + 100*q2*s*t**3*u**5 + 344*q2*s*t**2*u**6 + 196*q2*s*t*u**7 + 42*q2*s*u**8 - q2*t**9 - 24*q2*t**8*u - 136*q2*t**7*u**2 - 350*q2*t**6*u**3 - 462*q2*t**5*u**4 - 266*q2*t**4*u**5 + 56*q2*t**3*u**6 + 174*q2*t**2*u**7 + 95*q2*t*u**8 + 18*q2*u**9 + 2*s**4*t**6 + 8*s**4*t**5*u + 10*s**4*t**4*u**2 - 10*s**4*t**2*u**4 - 8*s**4*t*u**5 - 2*s**4*u**6 - 4*s**3*t**7 - 20*s**3*t**6*u - 20*s**3*t**5*u**2 - 24*s**3*t**4*u**3 - 48*s**3*t**3*u**4 - 32*s**3*t**2*u**5 - 8*s**3*t*u**6 - 4*s**3*u**7 - 2*s**2*t**8 - 7*s**2*t**7*u + 23*s**2*t**6*u**2 + 63*s**2*t**5*u**3 + 9*s**2*t**4*u**4 - 61*s**2*t**3*u**5 - 43*s**2*t**2*u**6 - 11*s**2*t*u**7 - 3*s**2*u**8 - s*t**9 - 4*s*t**8*u + 8*s*t**7*u**2 + 48*s*t**6*u**3 + 64*s*t**5*u**4 + 18*s*t**4*u**5 - 28*s*t**3*u**6 - 28*s*t**2*u**7 - 11*s*t*u**8 - 2*s*u**9 + t**9*u + 8*t**8*u**2 + 27*t**7*u**3 + 49*t**6*u**4 + 49*t**5*u**5 + 21*t**4*u**6 - 7*t**3*u**7 - 13*t**2*u**8 - 6*t*u**9 - u**10)/(4*lam**7*s*t) + CF*d_st*flt*(4*q2**3 - 6*q2**2*s - 2*q2**2*t - 8*q2**2*u + 3*q2*s**2 + q2*s*t + 7*q2*s*u + 3*q2*t*u + 5*q2*u**2 - s**3 - s**2*t - 2*s**2*u - s*t*u - 2*s*u**2 - t*u**2 - u**3)/(2*s*t) + CF*d_st*fsu*(-2*q2**2*t + 2*q2*s*t - q2*s*u + 2*q2*t**2 + s**2*u - s*t*u - 2*t**2*u + 2*t*u**2 + u**3)/(2*t*u) + CF*d_st*ftu*(-q2**2*s + q2*s**2 + q2*t*u - s**3 - s**2*t - t*u**2)/(s*t) + CF*fM2*(q2 - s - t + u)/u + CF*fs2*(-q2 + s + t - u)/u + Nc*d_st*d_t**2*(1536*q2**11*s**2 - 9216*q2**10*s**3 - 6144*q2**10*s**2*t - 10752*q2**10*s**2*u + 256*q2**10*s*t**2 + 23040*q2**9*s**4 + 31744*q2**9*s**3*t + 55296*q2**9*s**3*u + 8448*q2**9*s**2*t**2 + 40448*q2**9*s**2*t*u + 33024*q2**9*s**2*u**2 - 352*q2**9*s*t**3 - 1600*q2**9*s*t**2*u - 30720*q2**8*s**5 - 66560*q2**8*s**4*t - 115200*q2**8*s**4*u - 39808*q2**8*s**3*t**2 - 177664*q2**8*s**3*t*u - 142080*q2**8*s**3*u**2 - 7280*q2**8*s**2*t**3 - 53248*q2**8*s**2*t**2*u - 115968*q2**8*s**2*t*u**2 - 58368*q2**8*s**2*u**3 + 32*q2**8*s*t**4 + 2016*q2**8*s*t**3*u + 4384*q2**8*s*t**2*u**2 + 64*q2**8*t**5 - 128*q2**8*t**4*u + 64*q2**8*t**3*u**2 + 23040*q2**7*s**6 + 71680*q2**7*s**5*t + 122880*q2**7*s**5*u + 69632*q2**7*s**4*t**2 + 307200*q2**7*s**4*t*u + 238080*q2**7*s**4*u**2 + 28704*q2**7*s**3*t**3 + 208896*q2**7*s**3*t**2*u + 421888*q2**7*s**3*t*u**2 + 203520*q2**7*s**3*u**3 + 5664*q2**7*s**2*t**4 + 42528*q2**7*s**2*t**3*u + 144192*q2**7*s**2*t**2*u**2 + 189568*q2**7*s**2*t*u**3 + 65376*q2**7*s**2*u**4 - 104*q2**7*s*t**5 + 400*q2**7*s*t**4*u - 5256*q2**7*s*t**3*u**2 - 6912*q2**7*s*t**2*u**3 - 128*q2**7*t**6 - 64*q2**7*t**5*u + 512*q2**7*t**4*u**2 - 320*q2**7*t**3*u**3 - 9216*q2**6*s**7 - 40960*q2**6*s**6*t - 69120*q2**6*s**6*u - 58368*q2**6*s**5*t**2 - 261120*q2**6*s**5*t*u - 192000*q2**6*s**5*u**2 - 39072*q2**6*s**4*t**3 - 296192*q2**6*s**4*t**2*u - 579072*q2**6*s**4*t*u**2 - 261120*q2**6*s**4*u**3 - 14496*q2**6*s**3*t**4 - 137088*q2**6*s**3*t**3*u - 457984*q2**6*s**3*t**2*u**2 - 551936*q2**6*s**3*t*u**3 - 177024*q2**6*s**3*u**4 - 3476*q2**6*s**2*t**5 - 28776*q2**6*s**2*t**4*u - 104884*q2**6*s**2*t**3*u**2 - 218976*q2**6*s**2*t**2*u**3 - 194112*q2**6*s**2*t*u**4 - 48096*q2**6*s**2*u**5 + 360*q2**6*s*t**6 - 576*q2**6*s*t**5*u - 1592*q2**6*s*t**4*u**2 + 8112*q2**6*s*t**3*u**3 + 6912*q2**6*s*t**2*u**4 + 96*q2**6*t**7 + 384*q2**6*t**6*u - 384*q2**6*t**5*u**2 - 768*q2**6*t**4*u**3 + 672*q2**6*t**3*u**4 + 1536*q2**5*s**8 + 11264*q2**5*s**7*t + 18432*q2**5*s**7*u + 23296*q2**5*s**6*t**2 + 110080*q2**5*s**6*t*u + 72960*q2**5*s**6*u**2 + 23072*q2**5*s**5*t**3 + 191680*q2**5*s**5*t**2*u + 365568*q2**5*s**5*t*u**2 + 145920*q2**5*s**5*u**3 + 12128*q2**5*s**4*t**4 + 148480*q2**5*s**4*t**3*u + 504128*q2**5*s**4*t**2*u**2 + 570112*q2**5*s**4*t*u**3 + 161856*q2**5*s**4*u**4 + 4912*q2**5*s**3*t**5 + 59440*q2**5*s**3*t**4*u + 268304*q2**5*s**3*t**3*u**2 + 542048*q2**5*s**3*t**2*u**3 + 431744*q2**5*s**3*t*u**4 + 95232*q2**5*s**3*u**5 + 1232*q2**5*s**2*t**6 + 15144*q2**5*s**2*t**5*u + 60256*q2**5*s**2*t**4*u**2 + 141976*q2**5*s**2*t**3*u**3 + 204016*q2**5*s**2*t**2*u**4 + 128640*q2**5*s**2*t*u**5 + 23232*q2**5*s**2*u**6 - 264*q2**5*s*t**7 - 724*q2**5*s*t**6*u + 2768*q2**5*s*t**5*u**2 + 2040*q2**5*s*t**4*u**3 - 8008*q2**5*s*t**3*u**4 - 4548*q2**5*s*t**2*u**5 - 32*q2**5*t**8 - 320*q2**5*t**7*u - 320*q2**5*t**6*u**2 + 960*q2**5*t**5*u**3 + 480*q2**5*t**4*u**4 - 768*q2**5*t**3*u**5 - 1024*q2**4*s**8*t - 1536*q2**4*s**8*u - 3456*q2**4*s**7*t**2 - 19968*q2**4*s**7*t*u - 9984*q2**4*s**7*u**2 - 5232*q2**4*s**6*t**3 - 54528*q2**4*s**6*t**2*u - 101632*q2**4*s**6*t*u**2 - 30720*q2**4*s**6*u**3 - 3584*q2**4*s**5*t**4 - 66144*q2**4*s**5*t**3*u - 234528*q2**4*s**5*t**2*u**2 - 243200*q2**4*s**5*t*u**3 - 54144*q2**4*s**5*u**4 - 1592*q2**4*s**4*t**5 - 40032*q2**4*s**4*t**4*u - 219464*q2**4*s**4*t**3*u**2 - 435232*q2**4*s**4*t**2*u**3 - 310272*q2**4*s**4*t*u**4 - 55488*q2**4*s**4*u**5 - 680*q2**4*s**3*t**6 - 16712*q2**4*s**3*t**5*u - 97504*q2**4*s**3*t**4*u**2 - 275624*q2**4*s**3*t**3*u**3 - 373000*q2**4*s**3*t**2*u**4 - 204608*q2**4*s**3*t*u**5 - 30720*q2**4*s**3*u**6 - 184*q2**4*s**2*t**7 - 4628*q2**4*s**2*t**6*u - 26060*q2**4*s**2*t**5*u**2 - 67172*q2**4*s**2*t**4*u**3 - 114588*q2**4*s**2*t**3*u**4 - 119672*q2**4*s**2*t**2*u**5 - 54912*q2**4*s**2*t*u**6 - 7104*q2**4*s**2*u**7 + 74*q2**4*s*t**8 + 684*q2**4*s*t**7*u + 46*q2**4*s*t**6*u**2 - 3992*q2**4*s*t**5*u**3 - 970*q2**4*s*t**4*u**4 + 5100*q2**4*s*t**3*u**5 + 1970*q2**4*s*t**2*u**6 + 4*q2**4*t**9 + 104*q2**4*t**8*u + 380*q2**4*t**7*u**2 - 80*q2**4*t**6*u**3 - 900*q2**4*t**5*u**4 - 24*q2**4*t**4*u**5 + 516*q2**4*t**3*u**6 + 1024*q2**3*s**8*t*u + 160*q2**3*s**7*t**3 + 4992*q2**3*s**7*t**2*u + 9216*q2**3*s**7*t*u**2 + 768*q2**3*s**7*u**3 + 256*q2**3*s**6*t**4 + 10464*q2**3*s**6*t**3*u + 41344*q2**3*s**6*t**2*u**2 + 35968*q2**3*s**6*t*u**3 + 3936*q2**3*s**6*u**4 + 184*q2**3*s**5*t**5 + 9728*q2**3*s**5*t**4*u + 67160*q2**3*s**5*t**3*u**2 + 129696*q2**3*s**5*t**2*u**3 + 76160*q2**3*s**5*t*u**4 + 8448*q2**3*s**5*u**5 - 64*q2**3*s**4*t**6 + 5224*q2**3*s**4*t**5*u + 49344*q2**3*s**4*t**4*u**2 + 157240*q2**3*s**4*t**3*u**3 + 198656*q2**3*s**4*t**2*u**4 + 90432*q2**3*s**4*t*u**5 + 9408*q2**3*s**4*u**6 - 40*q2**3*s**3*t**7 + 2032*q2**3*s**3*t**6*u + 21784*q2**3*s**3*t**5*u**2 + 80884*q2**3*s**3*t**4*u**3 + 157656*q2**3*s**3*t**3*u**4 + 149268*q2**3*s**3*t**2*u**5 + 56512*q2**3*s**3*t*u**6 + 5376*q2**3*s**3*u**7 + 606*q2**3*s**2*t**7*u + 6416*q2**3*s**2*t**6*u**2 + 22496*q2**3*s**2*t**5*u**3 + 42812*q2**3*s**2*t**4*u**4 + 55890*q2**3*s**2*t**3*u**5 + 43492*q2**3*s**2*t**2*u**6 + 14464*q2**3*s**2*t*u**7 + 1248*q2**3*s**2*u**8 - 7*q2**3*s*t**9 - 180*q2**3*s*t**8*u - 573*q2**3*s*t**7*u**2 + 746*q2**3*s*t**6*u**3 + 2583*q2**3*s*t**5*u**4 - 40*q2**3*s*t**4*u**5 - 2019*q2**3*s*t**3*u**6 - 542*q2**3*s*t**2*u**7 - 12*q2**3*t**9*u - 120*q2**3*t**8*u**2 - 180*q2**3*t**7*u**3 + 240*q2**3*t**6*u**4 + 396*q2**3*t**5*u**5 - 120*q2**3*t**4*u**6 - 204*q2**3*t**3*u**7 - 256*q2**2*s**7*t**3*u - 1536*q2**2*s**7*t**2*u**2 - 512*q2**2*s**7*t*u**3 + 12*q2**2*s**6*t**5 - 632*q2**2*s**6*t**4*u - 5924*q2**2*s**6*t**3*u**2 - 10624*q2**2*s**6*t**2*u**3 - 3520*q2**2*s**6*t*u**4 - 96*q2**2*s**6*u**5 + 48*q2**2*s**5*t**6 - 760*q2**2*s**5*t**5*u - 8296*q2**2*s**5*t**4*u**2 - 28040*q2**2*s**5*t**3*u**3 - 30824*q2**2*s**5*t**2*u**4 - 9408*q2**2*s**5*t*u**5 - 384*q2**2*s**5*u**6 + 8*q2**2*s**4*t**7 - 132*q2**2*s**4*t**6*u - 5836*q2**2*s**4*t**5*u**2 - 27500*q2**2*s**4*t**4*u**3 - 54988*q2**2*s**4*t**3*u**4 - 45088*q2**2*s**4*t**2*u**5 - 12416*q2**2*s**4*t*u**6 - 576*q2**2*s**4*u**7 + 2*q2**2*s**3*t**8 + 48*q2**2*s**3*t**7*u - 2218*q2**2*s**3*t**6*u**2 - 13464*q2**2*s**3*t**5*u**3 - 35082*q2**2*s**3*t**4*u**4 - 48792*q2**2*s**3*t**3*u**5 - 32622*q2**2*s**3*t**2*u**6 - 8128*q2**2*s**3*t*u**7 - 384*q2**2*s**3*u**8 + 2*q2**2*s**2*t**9 - 12*q2**2*s**2*t**8*u - 646*q2**2*s**2*t**7*u**2 - 3996*q2**2*s**2*t**6*u**3 - 10154*q2**2*s**2*t**5*u**4 - 15456*q2**2*s**2*t**4*u**5 - 15834*q2**2*s**2*t**3*u**6 - 9184*q2**2*s**2*t**2*u**7 - 2112*q2**2*s**2*t*u**8 - 96*q2**2*s**2*u**9 + 14*q2**2*s*t**9*u + 138*q2**2*s*t**8*u**2 + 150*q2**2*s*t**7*u**3 - 534*q2**2*s*t**6*u**4 - 758*q2**2*s*t**5*u**5 + 166*q2**2*s*t**4*u**6 + 450*q2**2*s*t**3*u**7 + 86*q2**2*s*t**2*u**8 + 12*q2**2*t**9*u**2 + 56*q2**2*t**8*u**3 + 20*q2**2*t**7*u**4 - 112*q2**2*t**6*u**5 - 76*q2**2*t**5*u**6 + 56*q2**2*t**4*u**7 + 44*q2**2*t**3*u**8 + 48*q2*s**6*t**5*u + 224*q2*s**6*t**4*u**2 + 752*q2*s**6*t**3*u**3 + 512*q2*s**6*t**2*u**4 + 64*q2*s**6*t*u**5 - 4*q2*s**5*t**6*u + 576*q2*s**5*t**5*u**2 + 2308*q2*s**5*t**4*u**3 + 4040*q2*s**5*t**3*u**4 + 2376*q2*s**5*t**2*u**5 + 320*q2*s**5*t*u**6 + 4*q2*s**4*t**8 - 10*q2*s**4*t**7*u + 340*q2*s**4*t**6*u**2 + 2480*q2*s**4*t**5*u**3 + 6504*q2*s**4*t**4*u**4 + 8122*q2*s**4*t**3*u**5 + 4192*q2*s**4*t**2*u**6 + 576*q2*s**4*t*u**7 + q2*s**3*t**9 - 8*q2*s**3*t**8*u + 39*q2*s**3*t**7*u**2 + 1022*q2*s**3*t**6*u**3 + 3911*q2*s**3*t**5*u**4 + 7280*q2*s**3*t**4*u**5 + 7193*q2*s**3*t**3*u**6 + 3298*q2*s**3*t**2*u**7 + 448*q2*s**3*t*u**8 - 2*q2*s**2*t**9*u + 12*q2*s**2*t**8*u**2 + 240*q2*s**2*t**7*u**3 + 1056*q2*s**2*t**6*u**4 + 2226*q2*s**2*t**5*u**5 + 2880*q2*s**2*t**4*u**6 + 2320*q2*s**2*t**3*u**7 + 964*q2*s**2*t**2*u**8 + 128*q2*s**2*t*u**9 - 7*q2*s*t**9*u**2 - 32*q2*s*t**8*u**3 + 3*q2*s*t**7*u**4 + 106*q2*s*t**6*u**5 + 79*q2*s*t**5*u**6 - 36*q2*s*t**4*u**7 - 43*q2*s*t**3*u**8 - 6*q2*s*t**2*u**9 - 4*q2*t**9*u**3 - 8*q2*t**8*u**4 + 4*q2*t**7*u**5 + 16*q2*t**6*u**6 + 4*q2*t**5*u**7 - 8*q2*t**4*u**8 - 4*q2*t**3*u**9 - 16*s**5*t**6*u**2 - 64*s**5*t**5*u**3 - 112*s**5*t**4*u**4 - 96*s**5*t**3*u**5 - 32*s**5*t**2*u**6 - 16*s**4*t**7*u**2 - 112*s**4*t**6*u**3 - 304*s**4*t**5*u**4 - 432*s**4*t**4*u**5 - 320*s**4*t**3*u**6 - 96*s**4*t**2*u**7 - 32*s**3*t**7*u**3 - 176*s**3*t**6*u**4 - 416*s**3*t**5*u**5 - 528*s**3*t**4*u**6 - 352*s**3*t**3*u**7 - 96*s**3*t**2*u**8 - 16*s**2*t**7*u**4 - 80*s**2*t**6*u**5 - 176*s**2*t**5*u**6 - 208*s**2*t**4*u**7 - 128*s**2*t**3*u**8 - 32*s**2*t**2*u**9)/(16*lam**4*q2*s**2*t**3) + Nc*d_st*fla*(-64*q2**8 + 96*q2**7*s + 224*q2**7*t + 288*q2**7*u - 96*q2**6*s**2 - 208*q2**6*s*t - 336*q2**6*s*u - 384*q2**6*t**2 - 800*q2**6*t*u - 608*q2**6*u**2 - 48*q2**5*s**3 + 112*q2**5*s**2*t + 272*q2**5*s**2*u + 224*q2**5*s*t**2 + 480*q2**5*s*t*u + 544*q2**5*s*u**2 + 400*q2**5*t**3 + 1104*q2**5*t**2*u + 1296*q2**5*t*u**2 + 784*q2**5*u**3 + 320*q2**4*s**4 + 168*q2**4*s**3*t + 392*q2**4*s**3*u + 80*q2**4*s**2*t**2 - 336*q2**4*s**2*t*u - 192*q2**4*s**2*u**2 - 152*q2**4*s*t**3 - 344*q2**4*s*t**2*u - 376*q2**4*s*t*u**2 - 568*q2**4*s*u**3 - 260*q2**4*t**4 - 960*q2**4*t**3*u - 1320*q2**4*t**2*u**2 - 1280*q2**4*t*u**3 - 660*q2**4*u**4 - 208*q2**3*s**5 - 160*q2**3*s**4*t - 896*q2**3*s**4*u - 304*q2**3*s**3*t**2 - 432*q2**3*s**3*t*u - 944*q2**3*s**3*u**2 - 160*q2**3*s**2*t**3 - 48*q2**3*s**2*t**2*u + 112*q2**3*s**2*t*u**2 - 32*q2**3*s**2*u**3 + 54*q2**3*s*t**4 + 232*q2**3*s*t**3*u - 60*q2**3*s*t**2*u**2 + 168*q2**3*s*t*u**3 + 406*q2**3*s*u**4 + 102*q2**3*t**5 + 530*q2**3*t**4*u + 860*q2**3*t**3*u**2 + 900*q2**3*t**2*u**3 + 830*q2**3*t*u**4 + 362*q2**3*u**5 - 136*q2**2*s**5*t + 280*q2**2*s**5*u - 16*q2**2*s**4*t**2 + 128*q2**2*s**4*t*u + 896*q2**2*s**4*u**2 + 160*q2**2*s**3*t**3 + 392*q2**2*s**3*t**2*u + 616*q2**2*s**3*t*u**2 + 896*q2**2*s**3*u**3 + 80*q2**2*s**2*t**4 + 144*q2**2*s**2*t**3*u + 192*q2**2*s**2*t**2*u**2 + 192*q2**2*s**2*t*u**3 + 64*q2**2*s**2*u**4 - q2**2*s*t**5 - 117*q2**2*s*t**4*u + 46*q2**2*s*t**3*u**2 + 254*q2**2*s*t**2*u**3 - 93*q2**2*s*t*u**4 - 185*q2**2*s*u**5 - 22*q2**2*t**6 - 174*q2**2*t**5*u - 360*q2**2*t**4*u**2 - 380*q2**2*t**3*u**3 - 390*q2**2*t**2*u**4 - 342*q2**2*t*u**5 - 124*q2**2*u**6 + 160*q2*s**5*t*u - 96*q2*s**5*u**2 + 16*q2*s**4*t**3 + 120*q2*s**4*t**2*u + 24*q2*s**4*t*u**2 - 368*q2*s**4*u**3 - 26*q2*s**3*t**4 - 136*q2*s**3*t**3*u - 172*q2*s**3*t**2*u**2 - 408*q2*s**3*t*u**3 - 346*q2*s**3*u**4 - 20*q2*s**2*t**5 - 32*q2*s**2*t**4*u - 112*q2*s**2*t**3*u**2 - 216*q2*s**2*t**2*u**3 - 124*q2*s**2*t*u**4 - 8*q2*s**2*u**5 - 5*q2*s*t**6 + 28*q2*s*t**5*u + 17*q2*s*t**4*u**2 - 120*q2*s*t**3*u**3 - 107*q2*s*t**2*u**4 + 44*q2*s*t*u**5 + 47*q2*s*u**6 + 2*q2*t**7 + 30*q2*t**6*u + 84*q2*t**5*u**2 + 100*q2*t**4*u**3 + 90*q2*t**3*u**4 + 102*q2*t**2*u**5 + 80*q2*t*u**6 + 24*q2*u**7 - 16*s**4*t**3*u - 80*s**4*t**2*u**2 - 16*s**4*t*u**3 + 48*s**4*u**4 + 3*s**3*t**5 + 11*s**3*t**4*u + 10*s**3*t**3*u**2 + 42*s**3*t**2*u**3 + 83*s**3*t*u**4 + 43*s**3*u**5 + 3*s**2*t**6 + 7*s**2*t**4*u**2 + 48*s**2*t**3*u**3 + 57*s**2*t**2*u**4 + 16*s**2*t*u**5 - 3*s**2*u**6 + s*t**7 - 2*s*t**6*u - 6*s*t**5*u**2 + 11*s*t**4*u**3 + 29*s*t**3*u**4 + 12*s*t**2*u**5 - 8*s*t*u**6 - 5*s*u**7 - 2*t**7*u - 8*t**6*u**2 - 12*t**5*u**3 - 10*t**4*u**4 - 10*t**3*u**5 - 12*t**2*u**6 - 8*t*u**7 - 2*u**8)/(16*lam**5*s**2) + Nc*d_t**2*fM2*(2*q2**5 - 8*q2**4*s - 4*q2**4*t - 8*q2**4*u + 12*q2**3*s**2 + 12*q2**3*s*t + 24*q2**3*s*u + 6*q2**3*t**2 + 14*q2**3*t*u + 12*q2**3*u**2 - 8*q2**2*s**3 - 12*q2**2*s**2*t - 24*q2**2*s**2*u - 12*q2**2*s*t**2 - 30*q2**2*s*t*u - 24*q2**2*s*u**2 - 4*q2**2*t**3 - 14*q2**2*t**2*u - 18*q2**2*t*u**2 - 8*q2**2*u**3 + 2*q2*s**4 + 4*q2*s**3*t + 8*q2*s**3*u + 6*q2*s**2*t**2 + 18*q2*s**2*t*u + 12*q2*s**2*u**2 + 4*q2*s*t**3 + 16*q2*s*t**2*u + 24*q2*s*t*u**2 + 8*q2*s*u**3 + 2*q2*t**4 + 6*q2*t**3*u + 10*q2*t**2*u**2 + 10*q2*t*u**3 + 2*q2*u**4 - 2*s**3*t*u - 2*s**2*t**2*u - 6*s**2*t*u**2 - 2*s*t**3*u - 4*s*t**2*u**2 - 6*s*t*u**3 - 2*t**4*u - 2*t**3*u**2 - 2*t**2*u**3 - 2*t*u**4)/t**3 + Nc*d_t**2*fs2*(-4*q2**5 + 16*q2**4*s + 8*q2**4*t + 16*q2**4*u - 24*q2**3*s**2 - 24*q2**3*s*t - 48*q2**3*s*u - 13*q2**3*t**2 - 28*q2**3*t*u - 24*q2**3*u**2 + 16*q2**2*s**3 + 24*q2**2*s**2*t + 48*q2**2*s**2*u + 28*q2**2*s*t**2 + 60*q2**2*s*t*u + 48*q2**2*s*u**2 + 7*q2**2*t**3 + 31*q2**2*t**2*u + 36*q2**2*t*u**2 + 16*q2**2*u**3 - 4*q2*s**4 - 8*q2*s**3*t - 16*q2*s**3*u - 17*q2*s**2*t**2 - 36*q2*s**2*t*u - 24*q2*s**2*u**2 - 6*q2*s*t**3 - 40*q2*s*t**2*u - 48*q2*s*t*u**2 - 16*q2*s*u**3 - 4*q2*t**4 - 9*q2*t**3*u - 23*q2*t**2*u**2 - 20*q2*t*u**3 - 4*q2*u**4 + 2*s**3*t**2 + 4*s**3*t*u - s**2*t**3 + 9*s**2*t**2*u + 12*s**2*t*u**2 + s*t**3*u + 12*s*t**2*u**2 + 12*s*t*u**3 + 4*t**4*u + 2*t**3*u**2 + 5*t**2*u**3 + 4*t*u**4)/(2*t**3) + Nc*d_t*flt*(4*q2**3 - 6*q2**2*s - 2*q2**2*t - 8*q2**2*u + 3*q2*s**2 + q2*s*t + 7*q2*s*u + 3*q2*t*u + 5*q2*u**2 - s**3 - s**2*t - 2*s**2*u - s*t*u - 2*s*u**2 - t*u**2 - u**3)/(4*s*t) + Nc*d_t*fst*(8*q2**4 - 24*q2**3*s - 16*q2**3*t - 24*q2**3*u + 24*q2**2*s**2 + 32*q2**2*s*t + 48*q2**2*s*u + 20*q2**2*t**2 + 40*q2**2*t*u + 24*q2**2*u**2 - 8*q2*s**3 - 16*q2*s**2*t - 24*q2*s**2*u - 28*q2*s*t**2 - 48*q2*s*t*u - 24*q2*s*u**2 - 4*q2*t**3 - 28*q2*t**2*u - 32*q2*t*u**2 - 8*q2*u**3 + 8*s**2*t**2 + 8*s**2*t*u + 2*s*t**3 + 16*s*t**2*u + 16*s*t*u**2 + 3*t**3*u + 8*t**2*u**2 + 8*t*u**3)/(4*t**3) + Nc*d_t*fstu*(q2**2 - 3*q2*s + q2*t - 2*q2*u + 2*s**2 - s*t + 3*s*u - 2*t*u + u**2)/(2*t) + Nc*d_t*ftu*(q2*u - u**2)/(2*s) + Nc*fsu*(q2 - s)/(4*t)', locals=_L)
C['C^{L2,\\log}_{qg}'] = sympify('-2*CF*u - 4*Nc*u', locals=_L)
C['C^{L2,1}_{qg}'] = sympify('CF*(I1_10*u*(-4*s*t**2 + u*(2*s*(2*s + t + 2*u) + 2*t**2 + 3*t*u + u**2)) + 2*I1_11*(s2 - u)*(4*s*s2*(-2*s2 + t + 2*u) + 2*s*(s*s2 - u**2) + s2*t*(-5*s2 + t) - t*u*(s - 6*s2 + t + 2*u) + (2*s2 - u)**3) - I1_12*(s2 - u)**2*(s2*(4*q2 - 2*s - 3*t) - u*(t + u)) - 4*s*t*u*(-4*fM2 + fsu + 2*ftu) + 2*u*(6*s*t - u*(2*s + 2*t + u)))/(8*s*t) + Nc*(-u*(-2*fM2 + fst/2 + 2*fstu - fsu/4 - ftu/2) + (-I1_10*(8*s**3*s2 - 2*s*(2*s - u)*(s2*(s2 - 7*t) + u*(-4*s2 + t - u)) - 2*s*(22*s2**3 - 15*s2**2*(2*t + u) + t**2*u + t**2*(7*s2 + t) - 2*u**3) - (-2*s2 + t + u)*(-3*s2*t**2 + s2*u*(2*s2 - 6*t - u) + t*(t + u)**2)) + I1_11*(s2 - u)*(2*s*(t**2 + u*(s2 - t + u) - 2*(-s2 + t)**2) + 8*s2**2*(s2 - u) + s2*(-14*s2*t + 11*t**2 + 13*t*u + 2*u**2) - 2*t*(t + u)**2) + I1_12*(s2 - u)**2*(s2**2 - u*(s2 - t) + (s2 - t)**2) + I2_11*(s2 - t)*(4*s**2*s2 + 2*s*(4*s2*t + 3*s2*u + t**2) - s2*(-10*s2*t + 8*s2*(s2 - u) + (t + u)*(t + 2*u))) - I2_12*(s2 - t)**2*(t**2 + (s2 - t)*(2*s2 - u)) + 4*s*u*(-t + u) - 2*t*(t + u)**2)/(16*s*t))', locals=_L)
C['C^{L2,\\mathrm{reg}}_{qg}'] = sympify('CF*d_st*flt*(2*q2**2 - 2*q2*s - q2*t - 3*q2*u + s*u + t*u + u**2)/(2*t) + CF*d_st*fsu*(q2*t + s*u - t*u)/(2*t) + CF*d_st*ftu*(q2*t - s*u - t*u)/t + CF*d_t*d_u*fM2*(q2**3*s - 3*q2**2*s**2 - 3*q2**2*s*t - 2*q2**2*s*u - 2*q2**2*t**2 + 3*q2*s**3 + 6*q2*s**2*t + 4*q2*s**2*u + 8*q2*s*t**2 + 4*q2*s*t*u + q2*s*u**2 + 2*q2*t**3 + 4*q2*t**2*u - s**4 - 3*s**3*t - 2*s**3*u - 6*s**2*t**2 - 4*s**2*t*u - s**2*u**2 - 4*s*t**3 - 6*s*t**2*u - s*t*u**2 - 2*t**3*u - 2*t**2*u**2)/(2*t**2) + CF*d_t*d_u*fs2*(-q2**3*s + 3*q2**2*s**2 + 3*q2**2*s*t + 2*q2**2*s*u + 2*q2**2*t**2 - 3*q2*s**3 - 6*q2*s**2*t - 4*q2*s**2*u - 8*q2*s*t**2 - 4*q2*s*t*u - q2*s*u**2 - 2*q2*t**3 - 4*q2*t**2*u + s**4 + 3*s**3*t + 2*s**3*u + 6*s**2*t**2 + 4*s**2*t*u + s**2*u**2 + 4*s*t**3 + 6*s*t**2*u + s*t*u**2 + 2*t**3*u + 2*t**2*u**2)/(2*t**2) + CF*d_t*d_u*(384*q2**11*t - 64*q2**10*s**2 - 2432*q2**10*s*t - 2288*q2**10*t**2 - 1600*q2**10*t*u + 384*q2**9*s**3 + 6656*q2**9*s**2*t + 320*q2**9*s**2*u + 12664*q2**9*s*t**2 + 8576*q2**9*s*t*u + 5920*q2**9*t**3 + 9072*q2**9*t**2*u + 2912*q2**9*t*u**2 - 960*q2**8*s**4 - 10240*q2**8*s**3*t - 1600*q2**8*s**3*u - 28536*q2**8*s**2*t**2 - 19808*q2**8*s**2*t*u - 688*q2**8*s**2*u**2 - 28136*q2**8*s*t**3 - 41824*q2**8*s*t**2*u - 13056*q2**8*s*t*u**2 - 8760*q2**8*t**4 - 21920*q2**8*t**3*u - 15576*q2**8*t**2*u**2 - 3088*q2**8*t*u**3 + 1280*q2**7*s**5 + 9600*q2**7*s**4*t + 3200*q2**7*s**4*u + 33184*q2**7*s**3*t**2 + 25568*q2**7*s**3*t*u + 2800*q2**7*s**3*u**2 + 51576*q2**7*s**2*t**3 + 75984*q2**7*s**2*t**2*u + 25616*q2**7*s**2*t*u**2 + 832*q2**7*s**2*u**3 + 35138*q2**7*s*t**4 + 84820*q2**7*s*t**3*u + 58546*q2**7*s*t**2*u**2 + 11440*q2**7*s*t*u**3 + 8192*q2**7*t**5 + 29728*q2**7*t**4*u + 34600*q2**7*t**3*u**2 + 15376*q2**7*t**2*u**3 + 2152*q2**7*t*u**4 - 960*q2**6*s**6 - 5504*q2**6*s**5*t - 3200*q2**6*s**5*u - 20576*q2**6*s**4*t**2 - 19712*q2**6*s**4*t*u - 4320*q2**6*s**4*u**2 - 44880*q2**6*s**3*t**3 - 67456*q2**6*s**3*t**2*u - 28096*q2**6*s**3*t*u**2 - 2688*q2**6*s**3*u**3 - 51126*q2**6*s**2*t**4 - 119568*q2**6*s**2*t**3*u - 83766*q2**6*s**2*t**2*u**2 - 19344*q2**6*s**2*t*u**3 - 620*q2**6*s**2*u**4 - 27248*q2**6*s*t**5 - 94182*q2**6*s*t**4*u - 105444*q2**6*s*t**3*u**2 - 45846*q2**6*s*t**2*u**3 - 6456*q2**6*s*t*u**4 - 5031*q2**6*t**6 - 24976*q2**6*t**5*u - 42002*q2**6*t**4*u**2 - 30764*q2**6*t**3*u**3 - 9743*q2**6*t**2*u**4 - 1052*q2**6*t*u**5 + 384*q2**5*s**7 + 1792*q2**5*s**6*t + 1600*q2**5*s**6*u + 6072*q2**5*s**5*t**2 + 8768*q2**5*s**5*t*u + 3040*q2**5*s**5*u**2 + 17744*q2**5*s**4*t**3 + 28624*q2**5*s**4*t**2*u + 17472*q2**5*s**4*t*u**2 + 3072*q2**5*s**4*u**3 + 32132*q2**5*s**3*t**4 + 71568*q2**5*s**3*t**3*u + 54404*q2**5*s**3*t**2*u**2 + 17888*q2**5*s**3*t*u**3 + 1552*q2**5*s**3*u**4 + 30568*q2**5*s**2*t**5 + 99376*q2**5*s**2*t**4*u + 108072*q2**5*s**2*t**3*u**2 + 50228*q2**5*s**2*t**2*u**3 + 9504*q2**5*s**2*t*u**4 + 292*q2**5*s**2*u**5 + 13609*q2**5*s*t**6 + 63030*q2**5*s*t**5*u + 100112*q2**5*s*t**4*u**2 + 70434*q2**5*s*t**3*u**3 + 22103*q2**5*s*t**2*u**4 + 2464*q2**5*s*t*u**5 + 2032*q2**5*t**7 + 13465*q2**5*t**6*u + 30630*q2**5*t**5*u**2 + 32430*q2**5*t**4*u**3 + 17040*q2**5*t**3*u**4 + 4161*q2**5*t**2*u**5 + 370*q2**5*t*u**6 - 64*q2**4*s**8 - 256*q2**4*s**7*t - 320*q2**4*s**7*u - 440*q2**4*s**6*t**2 - 1888*q2**4*s**6*t*u - 880*q2**4*s**6*u**2 - 1992*q2**4*s**5*t**3 - 4128*q2**4*s**5*t**2*u - 5312*q2**4*s**5*t*u**2 - 1408*q2**4*s**5*u**3 - 7636*q2**4*s**4*t**4 - 13944*q2**4*s**4*t**3*u - 13780*q2**4*s**4*t**2*u**2 - 8112*q2**4*s**4*t*u**3 - 1256*q2**4*s**4*u**4 - 13352*q2**4*s**3*t**5 - 37396*q2**4*s**3*t**4*u - 38120*q2**4*s**3*t**3*u**2 - 22072*q2**4*s**3*t**2*u**3 - 6976*q2**4*s**3*t*u**4 - 556*q2**4*s**3*u**5 - 11331*q2**4*s**2*t**6 - 47522*q2**4*s**2*t**5*u - 69157*q2**4*s**2*t**4*u**2 - 47880*q2**4*s**2*t**3*u**3 - 17719*q2**4*s**2*t**2*u**4 - 3146*q2**4*s**2*t*u**5 - 85*q2**4*s**2*u**6 - 4370*q2**4*s*t**7 - 26132*q2**4*s*t**6*u - 54680*q2**4*s*t**5*u**2 - 53876*q2**4*s*t**4*u**3 - 27138*q2**4*s*t**3*u**4 - 6720*q2**4*s*t**2*u**5 - 644*q2**4*s*t*u**6 - 521*q2**4*t**8 - 4637*q2**4*t**7*u - 13771*q2**4*t**6*u**2 - 19625*q2**4*t**5*u**3 - 14935*q2**4*t**4*u**4 - 6079*q2**4*t**3*u**5 - 1205*q2**4*t**2*u**6 - 91*q2**4*t*u**7 - 80*q2**3*s**7*t**2 + 96*q2**3*s**7*t*u + 48*q2**3*s**7*u**2 - 232*q2**3*s**6*t**3 - 272*q2**3*s**6*t**2*u + 464*q2**3*s**6*t*u**2 + 192*q2**3*s**6*u**3 + 250*q2**3*s**5*t**4 - 1124*q2**3*s**5*t**3*u + 138*q2**3*s**5*t**2*u**2 + 1264*q2**3*s**5*t*u**3 + 336*q2**3*s**5*u**4 + 1880*q2**3*s**4*t**5 + 1936*q2**3*s**4*t**4*u - 96*q2**3*s**4*t**3*u**2 + 2076*q2**3*s**4*t**2*u**3 + 1912*q2**3*s**4*t*u**4 + 300*q2**3*s**4*u**5 + 3229*q2**3*s**3*t**6 + 10298*q2**3*s**3*t**5*u + 9999*q2**3*s**3*t**4*u**2 + 5948*q2**3*s**3*t**3*u**3 + 4241*q2**3*s**3*t**2*u**4 + 1610*q2**3*s**3*t*u**5 + 123*q2**3*s**3*u**6 + 2541*q2**3*s**2*t**7 + 13126*q2**3*s**2*t**6*u + 23209*q2**3*s**2*t**5*u**2 + 19500*q2**3*s**2*t**4*u**3 + 9963*q2**3*s**2*t**3*u**4 + 3604*q2**3*s**2*t**2*u**5 + 691*q2**3*s**2*t*u**6 + 14*q2**3*s**2*u**7 + 869*q2**3*s*t**8 + 6557*q2**3*s*t**7*u + 17283*q2**3*s*t**6*u**2 + 21869*q2**3*s*t**5*u**3 + 14985*q2**3*s*t**4*u**4 + 5847*q2**3*s*t**3*u**5 + 1251*q2**3*s*t**2*u**6 + 115*q2**3*s*t*u**7 + 77*q2**3*t**9 + 974*q2**3*t**8*u + 3725*q2**3*t**7*u**2 + 6854*q2**3*t**6*u**3 + 7005*q2**3*t**5*u**4 + 4138*q2**3*t**4*u**5 + 1371*q2**3*t**3*u**6 + 226*q2**3*t**2*u**7 + 14*q2**3*t*u**8 + 2*q2**2*s**6*t**4 + 168*q2**2*s**6*t**3*u + 34*q2**2*s**6*t**2*u**2 - 48*q2**2*s**6*t*u**3 - 12*q2**2*s**6*u**4 - 40*q2**2*s**5*t**5 + 538*q2**2*s**5*t**4*u + 988*q2**2*s**5*t**3*u**2 + 238*q2**2*s**5*t**2*u**3 - 136*q2**2*s**5*t*u**4 - 36*q2**2*s**5*u**5 - 218*q2**2*s**4*t**6 + 82*q2**2*s**4*t**5*u + 1979*q2**2*s**4*t**4*u**2 + 2044*q2**2*s**4*t**3*u**3 + 298*q2**2*s**4*t**2*u**4 - 202*q2**2*s**4*t*u**5 - 39*q2**2*s**4*u**6 - 396*q2**2*s**3*t**7 - 1376*q2**2*s**3*t**6*u - 402*q2**2*s**3*t**5*u**2 + 1912*q2**2*s**3*t**4*u**3 + 1328*q2**2*s**3*t**3*u**4 - 104*q2**2*s**3*t**2*u**5 - 186*q2**2*s**3*t*u**6 - 16*q2**2*s**3*u**7 - 315*q2**2*s**2*t**8 - 1901*q2**2*s**2*t**7*u - 3766*q2**2*s**2*t**6*u**2 - 2859*q2**2*s**2*t**5*u**3 - 818*q2**2*s**2*t**4*u**4 - 385*q2**2*s**2*t**3*u**5 - 336*q2**2*s**2*t**2*u**6 - 91*q2**2*s**2*t*u**7 - q2**2*s**2*u**8 - 98*q2**2*s*t**9 - 908*q2**2*s*t**8*u - 2916*q2**2*s*t**7*u**2 - 4436*q2**2*s*t**6*u**3 - 3616*q2**2*s*t**5*u**4 - 1738*q2**2*s*t**4*u**5 - 568*q2**2*s*t**3*u**6 - 130*q2**2*s*t**2*u**7 - 14*q2**2*s*t*u**8 - 5*q2**2*t**10 - 111*q2**2*t**9*u - 552*q2**2*t**8*u**2 - 1282*q2**2*t**7*u**3 - 1681*q2**2*t**6*u**4 - 1332*q2**2*t**5*u**5 - 642*q2**2*t**4*u**6 - 178*q2**2*t**3*u**7 - 24*q2**2*t**2*u**8 - q2**2*t*u**9 - 2*q2*s**5*t**6 - 16*q2*s**5*t**5*u - 99*q2*s**5*t**4*u**2 - 102*q2*s**5*t**3*u**3 - 12*q2*s**5*t**2*u**4 + 6*q2*s**5*t*u**5 + q2*s**5*u**6 + q2*s**4*t**7 - 35*q2*s**4*t**6*u - 317*q2*s**4*t**5*u**2 - 614*q2*s**4*t**4*u**3 - 417*q2*s**4*t**3*u**4 - 77*q2*s**4*t**2*u**5 + 9*q2*s**4*t*u**6 + 2*q2*s**4*u**7 + 15*q2*s**3*t**8 + 35*q2*s**3*t**7*u - 196*q2*s**3*t**6*u**2 - 815*q2*s**3*t**5*u**3 - 1022*q2*s**3*t**4*u**4 - 515*q2*s**3*t**3*u**5 - 86*q2*s**3*t**2*u**6 + 7*q2*s**3*t*u**7 + q2*s**3*u**8 + 17*q2*s**2*t**9 + 98*q2*s**2*t**8*u + 160*q2*s**2*t**7*u**2 - 134*q2*s**2*t**6*u**3 - 602*q2*s**2*t**5*u**4 - 572*q2*s**2*t**4*u**5 - 200*q2*s**2*t**3*u**6 - 12*q2*s**2*t**2*u**7 + 5*q2*s**2*t*u**8 + 5*q2*s*t**10 + 53*q2*s*t**9*u + 194*q2*s*t**8*u**2 + 312*q2*s*t**7*u**3 + 209*q2*s*t**6*u**4 + 8*q2*s*t**5*u**5 - 46*q2*s*t**4*u**6 - 6*q2*s*t**3*u**7 + 6*q2*s*t**2*u**8 + q2*s*t*u**9 + 5*q2*t**10*u + 34*q2*t**9*u**2 + 99*q2*t**8*u**3 + 162*q2*t**7*u**4 + 164*q2*t**6*u**5 + 106*q2*t**5*u**6 + 43*q2*t**4*u**7 + 10*q2*t**3*u**8 + q2*t**2*u**9 + 2*s**4*t**7*u + 10*s**4*t**6*u**2 + 22*s**4*t**5*u**3 + 26*s**4*t**4*u**4 + 16*s**4*t**3*u**5 + 4*s**4*t**2*u**6 + 4*s**3*t**8*u + 24*s**3*t**7*u**2 + 64*s**3*t**6*u**3 + 96*s**3*t**5*u**4 + 84*s**3*t**4*u**5 + 40*s**3*t**3*u**6 + 8*s**3*t**2*u**7 + 2*s**2*t**9*u + 16*s**2*t**8*u**2 + 54*s**2*t**7*u**3 + 102*s**2*t**6*u**4 + 116*s**2*t**5*u**5 + 78*s**2*t**4*u**6 + 28*s**2*t**3*u**7 + 4*s**2*t**2*u**8 + 2*s*t**9*u**2 + 12*s*t**8*u**3 + 32*s*t**7*u**4 + 48*s*t**6*u**5 + 42*s*t**5*u**6 + 20*s*t**4*u**7 + 4*s*t**3*u**8)/(4*lam**6*q2*s*t**2) + CF*fla*(-768*q2**9 + 4224*q2**8*s + 4032*q2**8*t + 2816*q2**8*u - 9856*q2**7*s**2 - 17536*q2**7*s*t - 13440*q2**7*s*u - 9344*q2**7*t**2 - 13568*q2**7*t*u - 4608*q2**7*u**2 + 12544*q2**6*s**3 + 30672*q2**6*s**2*t + 26112*q2**6*s**2*u + 31616*q2**6*s*t**2 + 49888*q2**6*s*t*u + 18848*q2**6*s*u**2 + 12560*q2**6*t**3 + 28192*q2**6*t**2*u + 19920*q2**6*t*u**2 + 4352*q2**6*u**3 - 9216*q2**5*s**4 - 27120*q2**5*s**3*t - 25856*q2**5*s**3*u - 40088*q2**5*s**2*t**2 - 70312*q2**5*s**2*t*u - 29376*q2**5*s**2*u**2 - 32304*q2**5*s*t**3 - 78144*q2**5*s*t**2*u - 60624*q2**5*s*t*u**2 - 14784*q2**5*s*u**3 - 10800*q2**5*t**4 - 33104*q2**5*t**3*u - 36144*q2**5*t**2*u**2 - 16368*q2**5*t*u**3 - 2528*q2**5*u**4 + 3712*q2**4*s**5 + 12208*q2**4*s**4*t + 13056*q2**4*s**4*u + 23000*q2**4*s**3*t**2 + 46280*q2**4*s**3*t*u + 21120*q2**4*s**3*u**2 + 28360*q2**4*s**2*t**3 + 75832*q2**4*s**2*t**2*u + 65408*q2**4*s**2*t*u**2 + 17472*q2**4*s**2*u**3 + 20416*q2**4*s*t**4 + 67000*q2**4*s*t**3*u + 79576*q2**4*s*t**2*u**2 + 39848*q2**4*s*t*u**3 + 6792*q2**4*s*u**4 + 6164*q2**4*t**5 + 24080*q2**4*t**4*u + 35880*q2**4*t**3*u**2 + 25040*q2**4*t**2*u**3 + 7940*q2**4*t*u**4 + 864*q2**4*u**5 - 640*q2**3*s**6 - 2256*q2**3*s**5*t - 2688*q2**3*s**5*u - 5480*q2**3*s**4*t**2 - 13336*q2**3*s**4*t*u - 6464*q2**3*s**4*u**2 - 9552*q2**3*s**3*t**3 - 29520*q2**3*s**3*t**2*u - 29152*q2**3*s**3*t*u**2 - 8512*q2**3*s**3*u**3 - 11632*q2**3*s**2*t**4 - 41480*q2**3*s**2*t**3*u - 54880*q2**3*s**2*t**2*u**2 - 30912*q2**3*s**2*t*u**3 - 5800*q2**3*s**2*u**4 - 8132*q2**3*s*t**5 - 33936*q2**3*s*t**4*u - 54672*q2**3*s*t**3*u**2 - 42024*q2**3*s*t**2*u**3 - 14892*q2**3*s*t*u**4 - 1736*q2**3*s*u**5 - 2336*q2**3*t**6 - 11128*q2**3*t**5*u - 21120*q2**3*t**4*u**2 - 20080*q2**3*t**3*u**3 - 9760*q2**3*t**2*u**4 - 2136*q2**3*t*u**5 - 128*q2**3*u**6 + 296*q2**2*s**5*t**2 + 1048*q2**2*s**5*t*u + 480*q2**2*s**5*u**2 + 936*q2**2*s**4*t**3 + 3640*q2**2*s**4*t**2*u + 4448*q2**2*s**4*t*u**2 + 1472*q2**2*s**4*u**3 + 2024*q2**2*s**3*t**4 + 7904*q2**2*s**3*t**3*u + 12656*q2**2*s**3*t**2*u**2 + 8656*q2**2*s**3*t*u**3 + 1912*q2**2*s**3*u**4 + 2716*q2**2*s**2*t**5 + 11944*q2**2*s**2*t**4*u + 21136*q2**2*s**2*t**3*u**2 + 18704*q2**2*s**2*t**2*u**3 + 7900*q2**2*s**2*t*u**4 + 1104*q2**2*s**2*u**5 + 1974*q2**2*s*t**6 + 10116*q2**2*s*t**5*u + 20754*q2**2*s*t**4*u**2 + 21744*q2**2*s*t**3*u**3 + 12018*q2**2*s*t**2*u**4 + 3084*q2**2*s*t*u**5 + 198*q2**2*s*u**6 + 567*q2**2*t**7 + 3194*q2**2*t**6*u + 7389*q2**2*t**5*u**2 + 8940*q2**2*t**4*u**3 + 5905*q2**2*t**3*u**4 + 1962*q2**2*t**2*u**5 + 219*q2**2*t*u**6 - 16*q2**2*u**7 - 88*q2*s**4*t**4 - 304*q2*s**4*t**3*u - 680*q2*s**4*t**2*u**2 - 536*q2*s**4*t*u**3 - 120*q2*s**4*u**4 - 212*q2*s**3*t**5 - 864*q2*s**3*t**4*u - 1808*q2*s**3*t**3*u**2 - 2176*q2*s**3*t**2*u**3 - 1252*q2*s**3*t*u**4 - 232*q2*s**3*u**5 - 316*q2*s**2*t**6 - 1660*q2*s**2*t**5*u - 3556*q2*s**2*t**4*u**2 - 4244*q2*s**2*t**3*u**3 - 3008*q2*s**2*t**2*u**4 - 1104*q2*s**2*t*u**5 - 128*q2*s**2*u**6 - 262*q2*s*t**7 - 1628*q2*s*t**6*u - 4118*q2*s*t**5*u**2 - 5536*q2*s*t**4*u**3 - 4250*q2*s*t**3*u**4 - 1796*q2*s*t**2*u**5 - 330*q2*s*t*u**6 - 80*q2*t**8 - 521*q2*t**7*u - 1425*q2*t**6*u**2 - 2101*q2*t**5*u**3 - 1765*q2*t**4*u**4 - 795*q2*t**3*u**5 - 131*q2*t**2*u**6 + 25*q2*t*u**7 + 9*q2*u**8 + 6*s**3*t**6 + 48*s**3*t**5*u + 106*s**3*t**4*u**2 + 148*s**3*t**3*u**3 + 150*s**3*t**2*u**4 + 76*s**3*t*u**5 + 10*s**3*u**6 + 11*s**2*t**7 + 78*s**2*t**6*u + 181*s**2*t**5*u**2 + 232*s**2*t**4*u**3 + 233*s**2*t**3*u**4 + 178*s**2*t**2*u**5 + 71*s**2*t*u**6 + 8*s**2*u**7 + 14*s*t**8 + 107*s*t**7*u + 331*s*t**6*u**2 + 555*s*t**5*u**3 + 559*s*t**4*u**4 + 345*s*t**3*u**5 + 121*s*t**2*u**6 + 17*s*t*u**7 - s*u**8 + 5*t**9 + 37*t**8*u + 117*t**7*u**2 + 204*t**6*u**3 + 209*t**5*u**4 + 120*t**4*u**5 + 27*t**3*u**6 - 8*t**2*u**7 - 6*t*u**8 - u**9)/(8*lam**7*s*t) + Nc*d_t*d_u*(-768*q2**11*s + 5376*q2**10*s**2 + 3840*q2**10*s*t + 4608*q2**10*s*u - 16128*q2**9*s**3 - 23040*q2**9*s**2*t - 27648*q2**9*s**2*u - 8064*q2**9*s*t**2 - 21504*q2**9*s*t*u - 11904*q2**9*s*u**2 + 26880*q2**8*s**4 + 57600*q2**8*s**3*t + 69120*q2**8*s**3*u + 40384*q2**8*s**2*t**2 + 109056*q2**8*s**2*t*u + 59904*q2**8*s**2*u**2 + 9280*q2**8*s*t**3 + 41856*q2**8*s*t**2*u + 51456*q2**8*s*t*u**2 + 17280*q2**8*s*u**3 + 32*q2**8*t**3*u - 26880*q2**7*s**5 - 76800*q2**7*s**4*t - 92160*q2**7*s**4*u - 80960*q2**7*s**3*t**2 - 222720*q2**7*s**3*t*u - 120960*q2**7*s**3*u**2 - 37376*q2**7*s**2*t**3 - 174208*q2**7*s**2*t**2*u - 215040*q2**7*s**2*t*u**2 - 71040*q2**7*s**2*u**3 - 6464*q2**7*s*t**4 - 44352*q2**7*s*t**3*u - 91808*q2**7*s*t**2*u**2 - 68544*q2**7*s*t*u**3 - 15408*q2**7*s*u**4 + 48*q2**7*t**5 - 32*q2**7*t**4*u - 112*q2**7*t**3*u**2 + 16128*q2**6*s**6 + 57600*q2**6*s**5*t + 69120*q2**6*s**5*u + 81280*q2**6*s**4*t**2 + 230400*q2**6*s**4*t*u + 122880*q2**6*s**4*u**2 + 56704*q2**6*s**3*t**3 + 278272*q2**6*s**3*t**2*u + 345600*q2**6*s**3*t*u**2 + 111360*q2**6*s**3*u**3 + 19760*q2**6*s**2*t**4 + 145280*q2**6*s**2*t**3*u + 307968*q2**6*s**2*t**2*u**2 + 228672*q2**6*s**2*t*u**3 + 50160*q2**6*s**2*u**4 + 2736*q2**6*s*t**5 + 27808*q2**6*s*t**4*u + 88032*q2**6*s*t**3*u**2 + 110528*q2**6*s*t**2*u**3 + 55440*q2**6*s*t*u**4 + 8640*q2**6*s*u**5 - 144*q2**6*t**6 - 224*q2**6*t**5*u + 112*q2**6*t**4*u**2 + 160*q2**6*t**3*u**3 - 5376*q2**5*s**7 - 23040*q2**5*s**6*t - 27648*q2**5*s**6*u - 40960*q2**5*s**5*t**2 - 122880*q2**5*s**5*t*u - 63360*q2**5*s**5*u**2 - 38656*q2**5*s**4*t**3 - 208128*q2**5*s**4*t**2*u - 261120*q2**5*s**4*t*u**2 - 80640*q2**5*s**4*u**3 - 20480*q2**5*s**3*t**4 - 170176*q2**5*s**3*t**3*u - 374080*q2**5*s**3*t**2*u**2 - 275328*q2**5*s**3*t*u**3 - 58080*q2**5*s**3*u**4 - 5840*q2**5*s**2*t**5 - 67504*q2**5*s**2*t**4*u - 225792*q2**5*s**2*t**3*u**2 - 287136*q2**5*s**2*t**2*u**3 - 141888*q2**5*s**2*t*u**4 - 21504*q2**5*s**2*u**5 - 532*q2**5*s*t**6 - 10136*q2**5*s*t**5*u - 48772*q2**5*s*t**4*u**2 - 93824*q2**5*s*t**3*u**3 - 79312*q2**5*s*t**2*u**4 - 27792*q2**5*s*t*u**5 - 2976*q2**5*s*u**6 + 168*q2**5*t**7 + 544*q2**5*t**6*u + 368*q2**5*t**5*u**2 - 160*q2**5*t**4*u**3 - 120*q2**5*t**3*u**4 + 768*q2**4*s**8 + 3840*q2**4*s**7*t + 4608*q2**4*s**7*u + 8384*q2**4*s**6*t**2 + 29184*q2**4*s**6*t*u + 13824*q2**4*s**6*u**2 + 10304*q2**4*s**5*t**3 + 68992*q2**4*s**5*t**2*u + 88320*q2**4*s**5*t*u**2 + 24960*q2**4*s**5*u**3 + 7520*q2**4*s**4*t**4 + 81888*q2**4*s**4*t**3*u + 192512*q2**4*s**4*t**2*u**2 + 139392*q2**4*s**4*t*u**3 + 27360*q2**4*s**4*u**4 + 3248*q2**4*s**3*t**5 + 52112*q2**4*s**3*t**4*u + 191968*q2**4*s**3*t**3*u**2 + 248672*q2**4*s**3*t**2*u**3 + 119904*q2**4*s**3*t*u**4 + 17280*q2**4*s**3*u**5 + 676*q2**4*s**2*t**6 + 16992*q2**4*s**2*t**5*u + 89472*q2**4*s**2*t**4*u**2 + 178864*q2**4*s**2*t**3*u**3 + 151356*q2**4*s**2*t**2*u**4 + 51936*q2**4*s**2*t*u**5 + 5472*q2**4*s**2*u**6 - 104*q2**4*s*t**7 + 1684*q2**4*s*t**6*u + 15196*q2**4*s*t**5*u**2 + 44636*q2**4*s*t**4*u**3 + 57868*q2**4*s*t**3*u**4 + 34400*q2**4*s*t**2*u**5 + 8400*q2**4*s*t*u**6 + 576*q2**4*s*u**7 - 96*q2**4*t**8 - 494*q2**4*t**7*u - 744*q2**4*t**6*u**2 - 276*q2**4*t**5*u**3 + 120*q2**4*t**4*u**4 + 50*q2**4*t**3*u**5 - 64*q2**3*s**7*t**2 - 1536*q2**3*s**7*t*u - 384*q2**3*s**7*u**2 - 256*q2**3*s**6*t**3 - 6784*q2**3*s**6*t**2*u - 9216*q2**3*s**6*t*u**2 - 1920*q2**3*s**6*u**3 - 320*q2**3*s**5*t**4 - 12800*q2**3*s**5*t**3*u - 35616*q2**3*s**5*t**2*u**2 - 24768*q2**3*s**5*t*u**3 - 4080*q2**3*s**5*u**4 - 160*q2**3*s**4*t**5 - 12784*q2**3*s**4*t**4*u - 58128*q2**3*s**4*t**3*u**2 - 78048*q2**3*s**4*t**2*u**3 - 35904*q2**3*s**4*t*u**4 - 4608*q2**3*s**4*u**5 + 60*q2**3*s**3*t**6 - 7232*q2**3*s**3*t**5*u - 47160*q2**3*s**3*t**4*u**2 - 100784*q2**3*s**3*t**3*u**3 - 85300*q2**3*s**3*t**2*u**4 - 28224*q2**3*s**3*t*u**5 - 2784*q2**3*s**3*u**6 + 148*q2**3*s**2*t**7 - 1956*q2**3*s**2*t**6*u - 18588*q2**3*s**2*t**5*u**2 - 57540*q2**3*s**2*t**4*u**3 - 76136*q2**3*s**2*t**3*u**4 - 44888*q2**3*s**2*t**2*u**5 - 10800*q2**3*s**2*t*u**6 - 768*q2**3*s**2*u**7 + 96*q2**3*s*t**8 + 132*q2**3*s*t**7*u - 2240*q2**3*s*t**6*u**2 - 11528*q2**3*s*t**5*u**3 - 22600*q2**3*s*t**4*u**4 - 20668*q2**3*s*t**3*u**5 - 8680*q2**3*s*t**2*u**6 - 1392*q2**3*s*t*u**7 - 48*q2**3*s*u**8 + 27*q2**3*t**9 + 214*q2**3*t**8*u + 511*q2**3*t**7*u**2 + 460*q2**3*t**6*u**3 + 97*q2**3*t**5*u**4 - 50*q2**3*t**4*u**5 - 11*q2**3*t**3*u**6 - 16*q2**2*s**6*t**4 + 128*q2**2*s**6*t**3*u + 1024*q2**2*s**6*t**2*u**2 + 576*q2**2*s**6*t*u**3 + 48*q2**2*s**6*u**4 - 32*q2**2*s**5*t**5 + 400*q2**2*s**5*t**4*u + 4032*q2**2*s**5*t**3*u**2 + 5984*q2**2*s**5*t**2*u**3 + 2448*q2**2*s**5*t*u**4 + 192*q2**2*s**5*u**5 - 68*q2**2*s**4*t**6 + 608*q2**2*s**4*t**5*u + 6416*q2**2*s**4*t**4*u**2 + 15856*q2**2*s**4*t**3*u**3 + 13492*q2**2*s**4*t**2*u**4 + 4128*q2**2*s**4*t*u**5 + 288*q2**2*s**4*u**6 - 96*q2**2*s**3*t**7 + 380*q2**2*s**3*t**6*u + 5172*q2**2*s**3*t**5*u**2 + 17988*q2**2*s**3*t**4*u**3 + 24684*q2**2*s**3*t**3*u**4 + 14384*q2**2*s**3*t**2*u**5 + 3312*q2**2*s**3*t*u**6 + 192*q2**2*s**3*u**7 - 72*q2**2*s**2*t**8 - 2*q2**2*s**2*t**7*u + 1928*q2**2*s**2*t**6*u**2 + 9196*q2**2*s**2*t**5*u**3 + 18276*q2**2*s**2*t**4*u**4 + 16782*q2**2*s**2*t**3*u**5 + 6996*q2**2*s**2*t**2*u**6 + 1152*q2**2*s**2*t*u**7 + 48*q2**2*s**2*u**8 - 26*q2**2*s*t**9 - 106*q2**2*s*t**8*u + 44*q2**2*s*t**7*u**2 + 1460*q2**2*s*t**6*u**3 + 4518*q2**2*s*t**5*u**4 + 6150*q2**2*s*t**4*u**5 + 4008*q2**2*s*t**3*u**6 + 1136*q2**2*s*t**2*u**7 + 96*q2**2*s*t*u**8 - 3*q2**2*t**10 - 43*q2**2*t**9*u - 151*q2**2*t**8*u**2 - 217*q2**2*t**7*u**3 - 129*q2**2*t**6*u**4 - 13*q2**2*t**5*u**5 + 11*q2**2*t**4*u**6 + q2**2*t**3*u**7 + 8*q2*s**5*t**6 - 8*q2*s**5*t**5*u - 68*q2*s**5*t**4*u**2 - 272*q2*s**5*t**3*u**3 - 236*q2*s**5*t**2*u**4 - 48*q2*s**5*t*u**5 + 12*q2*s**4*t**7 - 12*q2*s**4*t**6*u - 228*q2*s**4*t**5*u**2 - 956*q2*s**4*t**4*u**3 - 1432*q2*s**4*t**3*u**4 - 824*q2*s**4*t**2*u**5 - 144*q2*s**4*t*u**6 + 8*q2*s**3*t**8 - 4*q2*s**3*t**7*u - 292*q2*s**3*t**6*u**2 - 1296*q2*s**3*t**5*u**3 - 2640*q2*s**3*t**4*u**4 - 2460*q2*s**3*t**3*u**5 - 1012*q2*s**3*t**2*u**6 - 144*q2*s**3*t*u**7 + 7*q2*s**2*t**9 + 20*q2*s**2*t**8*u - 107*q2*s**2*t**7*u**2 - 720*q2*s**2*t**6*u**3 - 1935*q2*s**2*t**5*u**4 - 2564*q2*s**2*t**4*u**5 - 1661*q2*s**2*t**3*u**6 - 480*q2*s**2*t**2*u**7 - 48*q2*s**2*t*u**8 + 3*q2*s*t**10 + 15*q2*s*t**9*u + 17*q2*s*t**8*u**2 - 87*q2*s*t**7*u**3 - 431*q2*s*t**6*u**4 - 831*q2*s*t**5*u**5 - 789*q2*s*t**4*u**6 - 353*q2*s*t**3*u**7 - 56*q2*s*t**2*u**8 + 3*q2*t**10*u + 16*q2*t**9*u**2 + 33*q2*t**8*u**3 + 32*q2*t**7*u**4 + 13*q2*t**6*u**5 - q2*t**4*u**7 + 4*s**4*t**6*u**2 + 16*s**4*t**5*u**3 + 28*s**4*t**4*u**4 + 24*s**4*t**3*u**5 + 8*s**4*t**2*u**6 + 8*s**3*t**7*u**2 + 40*s**3*t**6*u**3 + 88*s**3*t**5*u**4 + 104*s**3*t**4*u**5 + 64*s**3*t**3*u**6 + 16*s**3*t**2*u**7 + 4*s**2*t**8*u**2 + 28*s**2*t**7*u**3 + 80*s**2*t**6*u**4 + 124*s**2*t**5*u**5 + 108*s**2*t**4*u**6 + 48*s**2*t**3*u**7 + 8*s**2*t**2*u**8 + 4*s*t**8*u**3 + 20*s*t**7*u**4 + 44*s*t**6*u**5 + 52*s*t**5*u**6 + 32*s*t**4*u**7 + 8*s*t**3*u**8)/(8*lam**4*q2*s*t**4) + Nc*d_t*fM2*(2*q2**5 - 8*q2**4*s - 4*q2**4*t - 8*q2**4*u + 12*q2**3*s**2 + 12*q2**3*s*t + 24*q2**3*s*u + 6*q2**3*t**2 + 14*q2**3*t*u + 12*q2**3*u**2 - 8*q2**2*s**3 - 12*q2**2*s**2*t - 24*q2**2*s**2*u - 12*q2**2*s*t**2 - 30*q2**2*s*t*u - 24*q2**2*s*u**2 - 4*q2**2*t**3 - 14*q2**2*t**2*u - 18*q2**2*t*u**2 - 8*q2**2*u**3 + 2*q2*s**4 + 4*q2*s**3*t + 8*q2*s**3*u + 6*q2*s**2*t**2 + 18*q2*s**2*t*u + 12*q2*s**2*u**2 + 4*q2*s*t**3 + 16*q2*s*t**2*u + 24*q2*s*t*u**2 + 8*q2*s*u**3 + 2*q2*t**4 + 8*q2*t**3*u + 10*q2*t**2*u**2 + 10*q2*t*u**3 + 2*q2*u**4 - 2*s**3*t*u - 2*s**2*t**2*u - 6*s**2*t*u**2 - 4*s*t**3*u - 4*s*t**2*u**2 - 6*s*t*u**3 - 2*t**4*u - 4*t**3*u**2 - 2*t**2*u**3 - 2*t*u**4)/t**4 + Nc*d_t*flt*(2*q2**2 - 2*q2*s - q2*t - 3*q2*u + s*u + t*u + u**2)/(4*t) + Nc*d_t*fs2*(-4*q2**5 + 16*q2**4*s + 8*q2**4*t + 16*q2**4*u - 24*q2**3*s**2 - 24*q2**3*s*t - 48*q2**3*s*u - 12*q2**3*t**2 - 28*q2**3*t*u - 24*q2**3*u**2 + 16*q2**2*s**3 + 24*q2**2*s**2*t + 48*q2**2*s**2*u + 24*q2**2*s*t**2 + 60*q2**2*s*t*u + 48*q2**2*s*u**2 + 8*q2**2*t**3 + 28*q2**2*t**2*u + 36*q2**2*t*u**2 + 16*q2**2*u**3 - 4*q2*s**4 - 8*q2*s**3*t - 16*q2*s**3*u - 12*q2*s**2*t**2 - 36*q2*s**2*t*u - 24*q2*s**2*u**2 - 8*q2*s*t**3 - 32*q2*s*t**2*u - 48*q2*s*t*u**2 - 16*q2*s*u**3 - 5*q2*t**4 - 18*q2*t**3*u - 20*q2*t**2*u**2 - 20*q2*t*u**3 - 4*q2*u**4 + 4*s**3*t*u + 4*s**2*t**2*u + 12*s**2*t*u**2 + 10*s*t**3*u + 8*s*t**2*u**2 + 12*s*t*u**3 + 5*t**4*u + 10*t**3*u**2 + 4*t**2*u**3 + 4*t*u**4)/(2*t**4) + Nc*d_t*fst*(-8*q2**5 + 32*q2**4*s + 16*q2**4*t + 32*q2**4*u - 48*q2**3*s**2 - 48*q2**3*s*t - 96*q2**3*s*u - 24*q2**3*t**2 - 56*q2**3*t*u - 48*q2**3*u**2 + 32*q2**2*s**3 + 48*q2**2*s**2*t + 96*q2**2*s**2*u + 52*q2**2*s*t**2 + 120*q2**2*s*t*u + 96*q2**2*s*u**2 + 8*q2**2*t**3 + 56*q2**2*t**2*u + 72*q2**2*t*u**2 + 32*q2**2*u**3 - 8*q2*s**4 - 16*q2*s**3*t - 32*q2*s**3*u - 32*q2*s**2*t**2 - 72*q2*s**2*t*u - 48*q2*s**2*u**2 - 8*q2*s*t**3 - 72*q2*s*t**2*u - 96*q2*s*t*u**2 - 32*q2*s*u**3 - q2*t**4 - 16*q2*t**3*u - 40*q2*t**2*u**2 - 40*q2*t*u**3 - 8*q2*u**4 + 4*s**3*t**2 + 8*s**3*t*u + 16*s**2*t**2*u + 24*s**2*t*u**2 + 8*s*t**3*u + 20*s*t**2*u**2 + 24*s*t*u**3 + t**4*u + 8*t**3*u**2 + 8*t**2*u**3 + 8*t*u**4)/(4*t**4) + Nc*d_t*fstu*(-q2*t - 2*q2*u + 2*s*u + t*u + 2*u**2)/(2*t) + Nc*d_t*ftu*(q2 - u)/2 + Nc*fla*(-8*q2**5 + 36*q2**4*s + 12*q2**4*t + 28*q2**4*u - 48*q2**3*s**2 - 34*q2**3*s*t - 90*q2**3*s*u - 6*q2**3*t**2 - 36*q2**3*t*u - 38*q2**3*u**2 + 20*q2**2*s**3 + 8*q2**2*s**2*t + 72*q2**2*s**2*u + 6*q2**2*s*t**2 + 68*q2**2*s*t*u + 82*q2**2*s*u**2 + q2**2*t**3 + 15*q2**2*t**2*u + 39*q2**2*t*u**2 + 25*q2**2*u**3 + 14*q2*s**3*t - 10*q2*s**3*u + 12*q2*s**2*t**2 - 8*q2*s**2*t*u - 32*q2*s**2*u**2 + q2*s*t**3 - 9*q2*s*t**2*u - 43*q2*s*t*u**2 - 33*q2*s*u**3 - 2*q2*t**3*u - 12*q2*t**2*u**2 - 18*q2*t*u**3 - 8*q2*u**4 - 2*s**2*t**3 - 6*s**2*t**2*u + 4*s**2*u**3 - s*t**3*u + 3*s*t**2*u**2 + 9*s*t*u**3 + 5*s*u**4 + t**3*u**2 + 3*t**2*u**3 + 3*t*u**4 + u**5)/(2*lam**5) - Nc*fsu*u/(4*t)', locals=_L)


==> anc/hard_qg.txt <==
# NLO helicity cross sections of V+jet: sector "hard_qg"
# q g -> V q g hard coefficient functions for beta = L1, L12, L2; the g q channel follows by t <-> u with L1 <-> L2 (README.txt)
# Symbols: CF, I1_10, I1_11, I1_12, I2_11, I2_12, Nc, d_st, d_t, d_u, fM2, fla, flt, fs2, fst, fstu, fsu, ftu, lam, q2, s, s2, t, u  (conventions: README.txt)

[C^{L1,\log}_{qg}]
-CF*u - 2*Nc*u

[C^{L1,1}_{qg}]
-CF*(8*I1_10*s*u*(t + u) - 16*fM2*s*u + 8*fsu*s*u - 16*ftu*u**2 - 12*s*u)/(16*s) + Nc*(-d_st*(I1_10*(8*s**4*(8*s2 + u) + 4*s**3*(-7*s2**2 + 3*s2*t + t**2 + u*(-6*s2 + 5*t + 2*u)) + 2*s**2*(-45*s2**3 - 4*s2*t*(-21*s2 + 10*t) + 3*t**3 + u**2*(-15*s2 + 7*t + u) + u*(38*s2**2 - 42*s2*t + 9*t**2)) + s*(-2*s2 + t + u)*(s2**2*(-25*s2 + 47*t) - s2*u*(-19*s2 + 5*u) + t**2*(-23*s2 + 2*t) + t*u*(-21*s2 + 4*t + 2*u) + 2*s2*(s2 - t)*(-s2**2 - t*(-3*s2 + t) + u*(-s2 - t + u))/s)) + I1_11*(s2 - u)*(4*s**3*(-2*s2 + t) + 4*s**2*(-s2*(-4*s2 + 3*t + 2*u) + t**2) + s*s2*(s2 - u)*(-5*s2 + 4*t + u) - 2*s2*(s2 - t)*(s2 - u)**2) + I1_12*(s2 - u)**2*(-2*s**2*(-3*s2 + t + u) - s*s2*(11*s2 - 10*t - 9*u) - 2*s*t*(t + u) + 2*s2*(s2 - t)*(s2 - u)) - I2_11*(s2 - t)*(4*s**3*(s2 + t + 2*u) + 4*s**2*(5*s2**2 + t*u - (t + u)*(8*s2 - 2*t - u)) + s*(-11*s2**3 + 2*s2**2*(17*t + 10*u) + s2*t**2 + 4*t**2*(-6*s2 + t) + 4*t*u*(-7*s2 + 2*t) + 4*u**2*(-2*s2 + t)) + 2*s2*(s2 - t)**2*(-7*s2 + 3*t + 4*u)) + I2_12*(s2 - t)**2*(2*s**2*(t + u) - 7*s*s2**2 + s*t*(-s2 + 2*t + 2*u) - 2*s2*(s2 - t)*(-5*s2 + 3*t + 2*u)))/(32*s**2) - u*(-fM2 + fst/4 + fstu - fsu/4 + ftu*u/(2*s)) + (2*s*u + (t + u)**2)/(8*s))

[C^{L1,\mathrm{reg}}_{qg}]
CF*d_t**3*fM2*(q2**5 - 5*q2**4*s - 2*q2**4*t - 2*q2**4*u + 10*q2**3*s**2 + 8*q2**3*s*t + 8*q2**3*s*u + q2**3*t**2 + 5*q2**3*t*u + 2*q2**3*u**2 - 10*q2**2*s**3 - 12*q2**2*s**2*t - 12*q2**2*s**2*u - 3*q2**2*s*t**2 - 15*q2**2*s*t*u - 7*q2**2*s*u**2 - 3*q2**2*t**2*u - 3*q2**2*t*u**2 - 4*q2**2*u**3 + 5*q2*s**4 + 8*q2*s**3*t + 8*q2*s**3*u + 3*q2*s**2*t**2 + 15*q2*s**2*t*u + 8*q2*s**2*u**2 + 6*q2*s*t**2*u + 8*q2*s*t*u**2 + 10*q2*s*u**3 + 3*q2*t**2*u**2 - q2*t*u**3 + 5*q2*u**4 - s**5 - 2*s**4*t - 2*s**4*u - s**3*t**2 - 5*s**3*t*u - 3*s**3*u**2 - 3*s**2*t**2*u - 5*s**2*t*u**2 - 6*s**2*u**3 - 5*s*t**2*u**2 - s*t*u**3 - 6*s*u**4 - t**2*u**3 + t*u**4 - 2*u**5)/(2*u**2) + CF*d_t**3*fs2*(-q2**5 + 5*q2**4*s + 2*q2**4*t + 2*q2**4*u - 10*q2**3*s**2 - 8*q2**3*s*t - 8*q2**3*s*u - q2**3*t**2 - 5*q2**3*t*u - 2*q2**3*u**2 + 10*q2**2*s**3 + 12*q2**2*s**2*t + 12*q2**2*s**2*u + 3*q2**2*s*t**2 + 15*q2**2*s*t*u + 7*q2**2*s*u**2 + 3*q2**2*t**2*u + 3*q2**2*t*u**2 + 4*q2**2*u**3 - 5*q2*s**4 - 8*q2*s**3*t - 8*q2*s**3*u - 3*q2*s**2*t**2 - 15*q2*s**2*t*u - 8*q2*s**2*u**2 - 6*q2*s*t**2*u - 8*q2*s*t*u**2 - 10*q2*s*u**3 - 3*q2*t**2*u**2 + q2*t*u**3 - 5*q2*u**4 + s**5 + 2*s**4*t + 2*s**4*u + s**3*t**2 + 5*s**3*t*u + 3*s**3*u**2 + 3*s**2*t**2*u + 5*s**2*t*u**2 + 6*s**2*u**3 + 5*s*t**2*u**2 + s*t*u**3 + 6*s*u**4 + t**2*u**3 - t*u**4 + 2*u**5)/(2*u**2) + CF*d_t**3*(128*q2**12*s - 1024*q2**11*s**2 - 640*q2**11*s*t - 896*q2**11*s*u + 80*q2**11*u**2 + 3584*q2**10*s**3 + 4480*q2**10*s**2*t + 6272*q2**10*s**2*u + 1376*q2**10*s*t**2 + 4288*q2**10*s*t*u + 2216*q2**10*s*u**2 - 416*q2**10*t*u**2 - 384*q2**10*u**3 - 7168*q2**9*s**4 - 13440*q2**9*s**3*t - 18816*q2**9*s**3*u - 8352*q2**9*s**2*t**2 - 26048*q2**9*s**2*t*u - 15136*q2**9*s**2*u**2 - 1664*q2**9*s*t**3 - 8768*q2**9*s*t**2*u - 9880*q2**9*s*t*u**2 - 2936*q2**9*s*u**3 + 936*q2**9*t**2*u**2 + 1872*q2**9*t*u**3 + 792*q2**9*u**4 + 8960*q2**8*s**5 + 22400*q2**8*s**4*t + 31360*q2**8*s**4*u + 21216*q2**8*s**3*t**2 + 66240*q2**8*s**3*t*u + 39672*q2**8*s**3*u**2 + 8704*q2**8*s**2*t**3 + 45696*q2**8*s**2*t**2*u + 59272*q2**8*s**2*t*u**2 + 21248*q2**8*s**2*u**3 + 1240*q2**8*s*t**4 + 10016*q2**8*s*t**3*u + 18706*q2**8*s*t**2*u**2 + 11644*q2**8*s*t*u**3 + 2938*q2**8*s*u**4 - 1192*q2**8*t**3*u**2 - 3912*q2**8*t**2*u**3 - 3576*q2**8*t*u**4 - 920*q2**8*u**5 - 7168*q2**7*s**6 - 22400*q2**7*s**5*t - 31360*q2**7*s**5*u - 28960*q2**7*s**4*t**2 - 90560*q2**7*s**4*t*u - 54480*q2**7*s**4*u**2 - 18560*q2**7*s**3*t**3 - 96960*q2**7*s**3*t**2*u - 132064*q2**7*s**3*t*u**2 - 48120*q2**7*s**3*u**3 - 5584*q2**7*s**2*t**4 - 44384*q2**7*s**2*t**3*u - 98296*q2**7*s**2*t**2*u**2 - 77420*q2**7*s**2*t*u**3 - 21364*q2**7*s**2*u**4 - 584*q2**7*s*t**5 - 7000*q2**7*s*t**4*u - 19524*q2**7*s*t**3*u**2 - 19900*q2**7*s*t**2*u**3 - 9460*q2**7*s*t*u**4 - 3052*q2**7*s*u**5 + 941*q2**7*t**4*u**2 + 4580*q2**7*t**3*u**3 + 6822*q2**7*t**2*u**4 + 3796*q2**7*t*u**5 + 661*q2**7*u**6 + 3584*q2**6*s**7 + 13440*q2**6*s**6*t + 18816*q2**6*s**6*u + 22560*q2**6*s**5*t**2 + 70720*q2**6*s**5*t*u + 41880*q2**6*s**5*u**2 + 20480*q2**6*s**4*t**3 + 106240*q2**6*s**4*t**2*u + 147696*q2**6*s**4*t*u**2 + 52160*q2**6*s**4*u**3 + 9960*q2**6*s**3*t**4 + 77568*q2**6*s**3*t**3*u + 182810*q2**6*s**3*t**2*u**2 + 149744*q2**6*s**3*t*u**3 + 38974*q2**6*s**3*u**4 + 2280*q2**6*s**2*t**5 + 26264*q2**6*s**2*t**4*u + 90324*q2**6*s**2*t**3*u**2 + 121432*q2**6*s**2*t**2*u**3 + 69744*q2**6*s**2*t*u**4 + 16796*q2**6*s**2*u**5 + 170*q2**6*s*t**6 + 3068*q2**6*s*t**5*u + 12194*q2**6*s*t**4*u**2 + 18670*q2**6*s*t**3*u**3 + 14162*q2**6*s*t**2*u**4 + 7554*q2**6*s*t*u**5 + 2982*q2**6*s*u**6 - 472*q2**6*t**5*u**2 - 3286*q2**6*t**4*u**3 - 7168*q2**6*t**3*u**4 - 6476*q2**6*t**2*u**5 - 2456*q2**6*t*u**6 - 302*q2**6*u**7 - 1024*q2**5*s**8 - 4480*q2**5*s**7*t - 6272*q2**5*s**7*u - 9696*q2**5*s**6*t**2 - 30528*q2**5*s**6*t*u - 17216*q2**5*s**6*u**2 - 12160*q2**5*s**5*t**3 - 62400*q2**5*s**5*t**2*u - 86488*q2**5*s**5*t*u**2 - 28136*q2**5*s**5*u**3 - 8800*q2**5*s**4*t**4 - 66752*q2**5*s**4*t**3*u - 160024*q2**5*s**4*t**2*u**2 - 129320*q2**5*s**4*t*u**3 - 30016*q2**5*s**4*u**4 - 3408*q2**5*s**3*t**5 - 37488*q2**5*s**3*t**4*u - 137120*q2**5*s**3*t**3*u**2 - 192840*q2**5*s**3*t**2*u**3 - 107976*q2**5*s**3*t*u**4 - 21688*q2**5*s**3*u**5 - 586*q2**5*s**2*t**6 - 9780*q2**5*s**2*t**5*u - 50647*q2**5*s**2*t**4*u**2 - 105522*q2**5*s**2*t**3*u**3 - 100876*q2**5*s**2*t**2*u**4 - 46006*q2**5*s**2*t*u**5 - 10015*q2**5*s**2*u**6 - 28*q2**5*s*t**7 - 824*q2**5*s*t**6*u - 4608*q2**5*s*t**5*u**2 - 10228*q2**5*s*t**4*u**3 - 12238*q2**5*s*t**3*u**4 - 9590*q2**5*s*t**2*u**5 - 5942*q2**5*s*t*u**6 - 2142*q2**5*s*u**7 + 147*q2**5*t**6*u**2 + 1478*q2**5*t**5*u**3 + 4520*q2**5*t**4*u**4 + 5920*q2**5*t**3*u**5 + 3655*q2**5*t**2*u**6 + 994*q2**5*t*u**7 + 86*q2**5*u**8 + 128*q2**4*s**9 + 640*q2**4*s**8*t + 896*q2**4*s**8*u + 1952*q2**4*s**7*t**2 + 6208*q2**4*s**7*t*u + 3016*q2**4*s**7*u**2 + 3584*q2**4*s**6*t**3 + 18048*q2**4*s**6*t**2*u + 23976*q2**4*s**6*t*u**2 + 6336*q2**4*s**6*u**3 + 3880*q2**4*s**5*t**4 + 28448*q2**4*s**5*t**3*u + 65926*q2**4*s**5*t**2*u**2 + 49724*q2**4*s**5*t*u**3 + 9142*q2**4*s**5*u**4 + 2384*q2**4*s**4*t**5 + 24880*q2**4*s**4*t**4*u + 89192*q2**4*s**4*t**3*u**2 + 122200*q2**4*s**4*t**2*u**3 + 62920*q2**4*s**4*t*u**4 + 9888*q2**4*s**4*u**5 + 740*q2**4*s**3*t**6 + 11352*q2**4*s**3*t**5*u + 60872*q2**4*s**3*t**4*u**2 + 130192*q2**4*s**3*t**3*u**3 + 121804*q2**4*s**3*t**2*u**4 + 49180*q2**4*s**3*t*u**5 + 7980*q2**4*s**3*u**6 + 88*q2**4*s**2*t**7 + 2264*q2**4*s**2*t**6*u + 17928*q2**4*s**2*t**5*u**2 + 55052*q2**4*s**2*t**4*u**3 + 79900*q2**4*s**2*t**3*u**4 + 57520*q2**4*s**2*t**2*u**5 + 21444*q2**4*s**2*t*u**6 + 4180*q2**4*s**2*u**7 + 2*q2**4*s*t**8 + 124*q2**4*s*t**7*u + 1005*q2**4*s*t**6*u**2 + 3212*q2**4*s*t**5*u**3 + 6299*q2**4*s*t**4*u**4 + 7776*q2**4*s*t**3*u**5 + 6173*q2**4*s*t**2*u**6 + 3484*q2**4*s*t*u**7 + 1013*q2**4*s*u**8 - 26*q2**4*t**7*u**2 - 406*q2**4*t**6*u**3 - 1738*q2**4*t**5*u**4 - 3130*q2**4*t**4*u**5 - 2790*q2**4*t**3*u**6 - 1250*q2**4*t**2*u**7 - 246*q2**4*t*u**8 - 14*q2**4*u**9 - 96*q2**3*s**8*t**2 - 320*q2**3*s**8*t*u - 32*q2**3*s**8*u**2 - 384*q2**3*s**7*t**3 - 1856*q2**3*s**7*t**2*u - 2096*q2**3*s**7*t*u**2 - 168*q2**3*s**7*u**3 - 720*q2**3*s**6*t**4 - 5088*q2**3*s**6*t**3*u - 10328*q2**3*s**6*t**2*u**2 - 6332*q2**3*s**6*t*u**3 - 484*q2**3*s**6*u**4 - 744*q2**3*s**5*t**5 - 7352*q2**3*s**5*t**4*u - 23548*q2**3*s**5*t**3*u**2 - 28636*q2**3*s**5*t**2*u**3 - 12132*q2**3*s**5*t*u**4 - 1116*q2**3*s**5*u**5 - 404*q2**3*s**4*t**6 - 5672*q2**3*s**4*t**5*u - 27621*q2**3*s**4*t**4*u**2 - 54820*q2**3*s**4*t**3*u**3 - 46394*q2**3*s**4*t**2*u**4 - 15712*q2**3*s**4*t*u**5 - 1785*q2**3*s**4*u**6 - 96*q2**3*s**3*t**7 - 2136*q2**3*s**3*t**6*u - 16216*q2**3*s**3*t**5*u**2 - 48988*q2**3*s**3*t**4*u**3 - 67756*q2**3*s**3*t**3*u**4 - 44076*q2**3*s**3*t**2*u**5 - 13416*q2**3*s**3*t*u**6 - 1820*q2**3*s**3*u**7 - 6*q2**3*s**2*t**8 - 302*q2**3*s**2*t**7*u - 3957*q2**3*s**2*t**6*u**2 - 17410*q2**3*s**2*t**5*u**3 - 36229*q2**3*s**2*t**4*u**4 - 38316*q2**3*s**2*t**3*u**5 - 21173*q2**3*s**2*t**2*u**6 - 6592*q2**3*s**2*t*u**7 - 1095*q2**3*s**2*u**8 - 8*q2**3*s*t**8*u - 110*q2**3*s*t**7*u**2 - 521*q2**3*s*t**6*u**3 - 1874*q2**3*s*t**5*u**4 - 3901*q2**3*s*t**4*u**5 - 4274*q2**3*s*t**3*u**6 - 2827*q2**3*s*t**2*u**7 - 1294*q2**3*s*t*u**8 - 295*q2**3*s*u**9 + 2*q2**3*t**8*u**2 + 62*q2**3*t**7*u**3 + 392*q2**3*t**6*u**4 + 954*q2**3*t**5*u**5 + 1155*q2**3*t**4*u**6 + 750*q2**3*t**3*u**7 + 250*q2**3*t**2*u**8 + 34*q2**3*t*u**9 + q2**3*u**10 + 24*q2**2*s**7*t**4 + 192*q2**2*s**7*t**3*u + 270*q2**2*s**7*t**2*u**2 + 88*q2**2*s**7*t*u**3 + 18*q2**2*s**7*u**4 + 72*q2**2*s**6*t**5 + 696*q2**2*s**6*t**4*u + 1868*q2**2*s**6*t**3*u**2 + 1656*q2**2*s**6*t**2*u**3 + 480*q2**2*s**6*t*u**4 + 92*q2**2*s**6*u**5 + 82*q2**2*s**5*t**6 + 1068*q2**2*s**5*t**5*u + 4374*q2**2*s**5*t**4*u**2 + 7010*q2**2*s**5*t**3*u**3 + 4546*q2**2*s**5*t**2*u**4 + 1218*q2**2*s**5*t*u**5 + 174*q2**2*s**5*u**6 + 40*q2**2*s**4*t**7 + 776*q2**2*s**4*t**6*u + 4784*q2**2*s**4*t**5*u**2 + 12434*q2**2*s**4*t**4*u**3 + 14548*q2**2*s**4*t**3*u**4 + 7804*q2**2*s**4*t**2*u**5 + 2028*q2**2*s**4*t*u**6 + 202*q2**2*s**4*u**7 + 6*q2**2*s**3*t**8 + 234*q2**2*s**3*t**7*u + 2473*q2**2*s**3*t**6*u**2 + 10046*q2**2*s**3*t**5*u**3 + 19055*q2**2*s**3*t**4*u**4 + 17780*q2**2*s**3*t**3*u**5 + 8375*q2**2*s**3*t**2*u**6 + 2120*q2**2*s**3*t*u**7 + 199*q2**2*s**3*u**8 + 18*q2**2*s**2*t**8*u + 502*q2**2*s**2*t**7*u**2 + 3154*q2**2*s**2*t**6*u**3 + 9066*q2**2*s**2*t**5*u**4 + 13436*q2**2*s**2*t**4*u**5 + 10592*q2**2*s**2*t**3*u**6 + 4612*q2**2*s**2*t**2*u**7 + 1204*q2**2*s**2*t*u**8 + 144*q2**2*s**2*u**9 + 4*q2**2*s*t**8*u**2 + 32*q2**2*s*t**7*u**3 + 309*q2**2*s*t**6*u**4 + 1120*q2**2*s*t**5*u**5 + 1789*q2**2*s*t**4*u**6 + 1494*q2**2*s*t**3*u**7 + 767*q2**2*s*t**2*u**8 + 270*q2**2*s*t*u**9 + 47*q2**2*s*u**10 - 4*q2**2*t**8*u**3 - 46*q2**2*t**7*u**4 - 154*q2**2*t**6*u**5 - 246*q2**2*t**5*u**6 - 216*q2**2*t**4*u**7 - 106*q2**2*t**3*u**8 - 26*q2**2*t**2*u**9 - 2*q2**2*t*u**10 - 2*q2*s**6*t**6 - 36*q2*s**6*t**5*u - 113*q2*s**6*t**4*u**2 - 110*q2*s**6*t**3*u**3 - 64*q2*s**6*t**2*u**4 - 30*q2*s**6*t*u**5 + 3*q2*s**6*u**6 - 4*q2*s**5*t**7 - 80*q2*s**5*t**6*u - 392*q2*s**5*t**5*u**2 - 760*q2*s**5*t**4*u**3 - 630*q2*s**5*t**3*u**4 - 318*q2*s**5*t**2*u**5 - 122*q2*s**5*t*u**6 + 10*q2*s**5*u**7 - 2*q2*s**4*t**8 - 58*q2*s**4*t**7*u - 446*q2*s**4*t**6*u**2 - 1412*q2*s**4*t**5*u**3 - 2087*q2*s**4*t**4*u**4 - 1504*q2*s**4*t**3*u**5 - 642*q2*s**4*t**2*u**6 - 190*q2*s**4*t*u**7 + 13*q2*s**4*u**8 - 12*q2*s**3*t**8*u - 192*q2*s**3*t**7*u**2 - 1017*q2*s**3*t**6*u**3 - 2512*q2*s**3*t**5*u**4 - 3153*q2*s**3*t**4*u**5 - 2080*q2*s**3*t**3*u**6 - 779*q2*s**3*t**2*u**7 - 172*q2*s**3*t*u**8 + 5*q2*s**3*u**9 - 28*q2*s**2*t**8*u**2 - 274*q2*s**2*t**7*u**3 - 1081*q2*s**2*t**6*u**4 - 2182*q2*s**2*t**5*u**5 - 2404*q2*s**2*t**4*u**6 - 1474*q2*s**2*t**3*u**7 - 511*q2*s**2*t**2*u**8 - 98*q2*s**2*t*u**9 - 4*q2*s**2*u**10 - 30*q2*s*t**7*u**4 - 171*q2*s*t**6*u**5 - 382*q2*s*t**5*u**6 - 435*q2*s*t**4*u**7 - 276*q2*s*t**3*u**8 - 103*q2*s*t**2*u**9 - 24*q2*s*t*u**10 - 3*q2*s*u**11 + 2*q2*t**8*u**4 + 10*q2*t**7*u**5 + 21*q2*t**6*u**6 + 24*q2*t**5*u**7 + 16*q2*t**4*u**8 + 6*q2*t**3*u**9 + q2*t**2*u**10 + 2*s**5*t**7*u + 10*s**5*t**6*u**2 + 22*s**5*t**5*u**3 + 26*s**5*t**4*u**4 + 16*s**5*t**3*u**5 + 4*s**5*t**2*u**6 + 2*s**4*t**8*u + 18*s**4*t**7*u**2 + 62*s**4*t**6*u**3 + 114*s**4*t**5*u**4 + 120*s**4*t**4*u**5 + 68*s**4*t**3*u**6 + 16*s**4*t**2*u**7 + 6*s**3*t**8*u**2 + 42*s**3*t**7*u**3 + 126*s**3*t**6*u**4 + 210*s**3*t**5*u**5 + 204*s**3*t**4*u**6 + 108*s**3*t**3*u**7 + 24*s**3*t**2*u**8 + 6*s**2*t**8*u**3 + 38*s**2*t**7*u**4 + 106*s**2*t**6*u**5 + 166*s**2*t**5*u**6 + 152*s**2*t**4*u**7 + 76*s**2*t**3*u**8 + 16*s**2*t**2*u**9 + 2*s*t**8*u**4 + 12*s*t**7*u**5 + 32*s*t**6*u**6 + 48*s*t**5*u**7 + 42*s*t**4*u**8 + 20*s*t**3*u**9 + 4*s*t**2*u**10)/(4*lam**6*q2*s*u**2) + CF*fla*(-256*q2**8 + 1040*q2**7*s + 1024*q2**7*t + 1024*q2**7*u - 1668*q2**6*s**2 - 3224*q2**6*s*t - 3080*q2**6*s*u - 1792*q2**6*t**2 - 3584*q2**6*t*u - 1792*q2**6*u**2 + 1324*q2**5*s**3 + 3746*q2**5*s**2*t + 3278*q2**5*s**2*u + 4244*q2**5*s*t**2 + 7984*q2**5*s*t*u + 3756*q2**5*s*u**2 + 1792*q2**5*t**3 + 5376*q2**5*t**2*u + 5376*q2**5*t*u**2 + 1792*q2**5*u**3 - 524*q2**4*s**4 - 1930*q2**4*s**3*t - 1390*q2**4*s**3*u - 3396*q2**4*s**2*t**2 - 5718*q2**4*s**2*t*u - 2342*q2**4*s**2*u**2 - 3086*q2**4*s*t**3 - 8470*q2**4*s*t**2*u - 7802*q2**4*s*t*u**2 - 2402*q2**4*s*u**3 - 1120*q2**4*t**4 - 4480*q2**4*t**3*u - 6720*q2**4*t**2*u**2 - 4480*q2**4*t*u**3 - 1120*q2**4*u**4 + 84*q2**3*s**5 + 398*q2**3*s**4*t + 146*q2**3*s**4*u + 1024*q2**3*s**3*t**2 + 1412*q2**3*s**3*t*u + 380*q2**3*s**3*u**2 + 1594*q2**3*s**2*t**3 + 3746*q2**3*s**2*t**2*u + 2888*q2**3*s**2*t*u**2 + 716*q2**3*s**2*u**3 + 1350*q2**3*s*t**4 + 4706*q2**3*s*t**3*u + 6254*q2**3*s*t**2*u**2 + 3734*q2**3*s*t*u**3 + 836*q2**3*s*u**4 + 448*q2**3*t**5 + 2240*q2**3*t**4*u + 4480*q2**3*t**3*u**2 + 4480*q2**3*t**2*u**3 + 2240*q2**3*t*u**4 + 448*q2**3*u**5 - 14*q2**2*s**5*t + 22*q2**2*s**5*u - 80*q2**2*s**4*t**2 - 94*q2**2*s**4*t*u - 2*q2**2*s**4*u**2 - 236*q2**2*s**3*t**3 - 448*q2**2*s**3*t**2*u - 240*q2**2*s**3*t*u**2 - 36*q2**2*s**3*u**3 - 414*q2**2*s**2*t**4 - 1124*q2**2*s**2*t**3*u - 1162*q2**2*s**2*t**2*u**2 - 534*q2**2*s**2*t*u**3 - 82*q2**2*s**2*u**4 - 361*q2**2*s*t**5 - 1451*q2**2*s*t**4*u - 2388*q2**2*s*t**3*u**2 - 2008*q2**2*s*t**2*u**3 - 851*q2**2*s*t*u**4 - 141*q2**2*s*u**5 - 112*q2**2*t**6 - 672*q2**2*t**5*u - 1680*q2**2*t**4*u**2 - 2240*q2**2*t**3*u**3 - 1680*q2**2*t**2*u**4 - 672*q2**2*t*u**5 - 112*q2**2*u**6 + 4*q2*s**4*t**3 - 18*q2*s**4*t*u**2 - 2*q2*s**4*u**3 + 24*q2*s**3*t**4 + 36*q2*s**3*t**3*u + 30*q2*s**3*t**2*u**2 + 30*q2*s**3*t*u**3 + 12*q2*s**3*u**4 + 59*q2*s**2*t**5 + 147*q2*s**2*t**4*u + 153*q2*s**2*t**3*u**2 + 105*q2*s**2*t**2*u**3 + 44*q2*s**2*t*u**4 + 4*q2*s**2*u**5 + 56*q2*s*t**6 + 239*q2*s*t**5*u + 427*q2*s*t**4*u**2 + 412*q2*s*t**3*u**3 + 224*q2*s*t**2*u**4 + 61*q2*s*t*u**5 + 5*q2*s*u**6 + 16*q2*t**7 + 112*q2*t**6*u + 336*q2*t**5*u**2 + 560*q2*t**4*u**3 + 560*q2*t**3*u**4 + 336*q2*t**2*u**5 + 112*q2*t*u**6 + 16*q2*u**7 - 2*s**3*t**5 + 2*s**3*t**4*u + 7*s**3*t**3*u**2 + s**3*t**2*u**3 - s**3*t*u**4 + s**3*u**5 - 4*s**2*t**6 - 6*s**2*t**5*u - 5*s**2*t**3*u**3 - 15*s**2*t**2*u**4 - 9*s**2*t*u**5 - s**2*u**6 - 4*s*t**7 - 17*s*t**6*u - 28*s*t**5*u**2 - 21*s*t**4*u**3 - 4*s*t**3*u**4 + 5*s*t**2*u**5 + 4*s*t*u**6 + s*u**7 - t**8 - 8*t**7*u - 28*t**6*u**2 - 56*t**5*u**3 - 70*t**4*u**4 - 56*t**3*u**5 - 28*t**2*u**6 - 8*t*u**7 - u**8)/(2*lam**7*s) + CF*flt*(-2*q2 + t + u)/(2*s) + CF*fsu*(q2**2 - 2*q2*s - 2*q2*t + q2*u + s**2 + 2*s*t - s*u + t**2 - t*u + u**2)/(2*u**2) + CF*ftu*(-q2 + s + t - u)/s + Nc*d_st*d_t**3*(256*q2**11*s**2 - 1536*q2**10*s**3 - 1024*q2**10*s**2*t - 1792*q2**10*s**2*u + 168*q2**10*s*t**2 - 32*q2**10*t**3 + 32*q2**10*t**2*u + 3840*q2**9*s**4 + 5376*q2**9*s**3*t + 9216*q2**9*s**3*u + 780*q2**9*s**2*t**2 + 6784*q2**9*s**2*t*u + 5504*q2**9*s**2*u**2 - 112*q2**9*s*t**3 - 1296*q2**9*s*t**2*u + 96*q2**9*t**4 + 96*q2**9*t**3*u - 192*q2**9*t**2*u**2 - 5120*q2**8*s**5 - 11520*q2**8*s**4*t - 19200*q2**8*s**4*u - 5484*q2**8*s**3*t**2 - 30336*q2**8*s**3*t*u - 23680*q2**8*s**3*u**2 - 1056*q2**8*s**2*t**3 - 4716*q2**8*s**2*t**2*u - 19584*q2**8*s**2*t*u**2 - 9728*q2**8*s**2*u**3 - 318*q2**8*s*t**4 + 1356*q2**8*s*t**3*u + 4178*q2**8*s*t**2*u**2 - 112*q2**8*t**5 - 432*q2**8*t**4*u + 48*q2**8*t**3*u**2 + 496*q2**8*t**2*u**3 + 3840*q2**7*s**6 + 12800*q2**7*s**5*t + 20480*q2**7*s**5*u + 10864*q2**7*s**4*t**2 + 53760*q2**7*s**4*t*u + 39680*q2**7*s**4*u**2 + 5000*q2**7*s**3*t**3 + 28568*q2**7*s**3*t**2*u + 72704*q2**7*s**3*t*u**2 + 33920*q2**7*s**3*u**3 + 2233*q2**7*s**2*t**4 + 4266*q2**7*s**2*t**3*u + 12745*q2**7*s**2*t**2*u**2 + 32256*q2**7*s**2*t*u**3 + 10896*q2**7*s**2*u**4 + 490*q2**7*s*t**5 + 878*q2**7*s*t**4*u - 5130*q2**7*s*t**3*u**2 - 7438*q2**7*s*t**2*u**3 + 64*q2**7*t**6 + 528*q2**7*t**5*u + 720*q2**7*t**4*u**2 - 592*q2**7*t**3*u**3 - 720*q2**7*t**2*u**4 - 1536*q2**6*s**7 - 7680*q2**6*s**6*t - 11520*q2**6*s**6*u - 10096*q2**6*s**5*t**2 - 47360*q2**6*s**5*t*u - 32000*q2**6*s**5*u**2 - 7424*q2**6*s**4*t**3 - 46504*q2**6*s**4*t**2*u - 102656*q2**6*s**4*t*u**2 - 43520*q2**6*s**4*u**3 - 4335*q2**6*s**3*t**4 - 20954*q2**6*s**3*t**3*u - 63055*q2**6*s**3*t**2*u**2 - 96128*q2**6*s**3*t*u**3 - 29504*q2**6*s**3*u**4 - 2206*q2**6*s**2*t**5 - 8185*q2**6*s**2*t**4*u - 7460*q2**6*s**2*t**3*u**2 - 20097*q2**6*s**2*t**2*u**3 - 33312*q2**6*s**2*t*u**4 - 8016*q2**6*s**2*u**5 - 276*q2**6*s*t**6 - 1886*q2**6*s*t**5*u - 96*q2**6*s*t**4*u**2 + 9530*q2**6*s*t**3*u**3 + 8072*q2**6*s*t**2*u**4 - 18*q2**6*t**7 - 294*q2**6*t**6*u - 996*q2**6*t**5*u**2 - 444*q2**6*t**4*u**3 + 1110*q2**6*t**3*u**4 + 642*q2**6*t**2*u**5 + 256*q2**5*s**8 + 2304*q2**5*s**7*t + 3072*q2**5*s**7*u + 4716*q2**5*s**6*t**2 + 21120*q2**5*s**6*t*u + 12160*q2**5*s**6*u**2 + 5184*q2**5*s**5*t**3 + 34128*q2**5*s**5*t**2*u + 67584*q2**5*s**5*t*u**2 + 24320*q2**5*s**5*u**3 + 3166*q2**5*s**4*t**4 + 26772*q2**5*s**4*t**3*u + 80802*q2**5*s**4*t**2*u**2 + 102656*q2**5*s**4*t*u**3 + 26976*q2**5*s**4*u**4 + 2216*q2**5*s**3*t**5 + 14128*q2**5*s**3*t**4*u + 37496*q2**5*s**3*t**3*u**2 + 76428*q2**5*s**3*t**2*u**3 + 76144*q2**5*s**3*t*u**4 + 15872*q2**5*s**3*u**5 + 1075*q2**5*s**2*t**6 + 7465*q2**5*s**2*t**5*u + 11925*q2**5*s**2*t**4*u**2 + 8035*q2**5*s**2*t**3*u**3 + 20168*q2**5*s**2*t**2*u**4 + 22296*q2**5*s**2*t*u**5 + 3872*q2**5*s**2*u**6 + 71*q2**5*s*t**7 + 1039*q2**5*s*t**6*u + 2734*q2**5*s*t**5*u**2 - 2186*q2**5*s*t**4*u**3 - 10021*q2**5*s*t**3*u**4 - 5525*q2**5*s*t**2*u**5 + 2*q2**5*t**8 + 78*q2**5*t**7*u + 540*q2**5*t**6*u**2 + 940*q2**5*t**5*u**3 - 150*q2**5*t**4*u**4 - 1050*q2**5*t**3*u**5 - 360*q2**5*t**2*u**6 - 256*q2**4*s**8*t - 256*q2**4*s**8*u - 1036*q2**4*s**7*t**2 - 4224*q2**4*s**7*t*u - 1664*q2**4*s**7*u**2 - 1920*q2**4*s**6*t**3 - 11980*q2**4*s**6*t**2*u - 20096*q2**4*s**6*t*u**2 - 5120*q2**4*s**6*u**3 - 1272*q2**4*s**5*t**4 - 15576*q2**4*s**5*t**3*u - 44020*q2**4*s**5*t**2*u**2 - 46080*q2**4*s**5*t*u**3 - 9024*q2**4*s**5*u**4 - 632*q2**4*s**4*t**5 - 9406*q2**4*s**4*t**4*u - 39412*q2**4*s**4*t**3*u**2 - 72758*q2**4*s**4*t**2*u**3 - 56976*q2**4*s**4*t*u**4 - 9248*q2**4*s**4*u**5 - 499*q2**4*s**3*t**6 - 5926*q2**4*s**3*t**5*u - 18667*q2**4*s**3*t**4*u**2 - 37508*q2**4*s**3*t**3*u**3 - 55036*q2**4*s**3*t**2*u**4 - 36648*q2**4*s**3*t*u**5 - 5120*q2**4*s**3*u**6 - 259*q2**4*s**2*t**7 - 3216*q2**4*s**2*t**6*u - 9694*q2**4*s**2*t**5*u**2 - 9086*q2**4*s**2*t**4*u**3 - 6475*q2**4*s**2*t**3*u**4 - 13162*q2**4*s**2*t**2*u**5 - 9632*q2**4*s**2*t*u**6 - 1184*q2**4*s**2*u**7 - 7*q2**4*s*t**8 - 244*q2**4*s*t**7*u - 1491*q2**4*s*t**6*u**2 - 1756*q2**4*s*t**5*u**3 + 3189*q2**4*s*t**4*u**4 + 6228*q2**4*s*t**3*u**5 + 2369*q2**4*s*t**2*u**6 - 8*q2**4*t**8*u - 132*q2**4*t**7*u**2 - 500*q2**4*t**6*u**3 - 440*q2**4*t**5*u**4 + 384*q2**4*t**4*u**5 + 572*q2**4*t**3*u**6 + 124*q2**4*t**2*u**7 + 88*q2**3*s**8*t**2 + 256*q2**3*s**8*t*u + 360*q2**3*s**7*t**3 + 1864*q2**3*s**7*t**2*u + 2048*q2**3*s**7*t*u**2 + 128*q2**3*s**7*u**3 + 457*q2**3*s**6*t**4 + 4514*q2**3*s**6*t**3*u + 10405*q2**3*s**6*t**2*u**2 + 7424*q2**3*s**6*t*u**3 + 656*q2**3*s**6*u**4 + 318*q2**3*s**5*t**5 + 3814*q2**3*s**5*t**4*u + 17610*q2**3*s**5*t**3*u**2 + 26782*q2**3*s**5*t**2*u**3 + 14928*q2**3*s**5*t*u**4 + 1408*q2**3*s**5*u**5 + 63*q2**3*s**4*t**6 + 1820*q2**3*s**4*t**5*u + 11363*q2**3*s**4*t**4*u**2 + 30170*q2**3*s**4*t**3*u**3 + 35832*q2**3*s**4*t**2*u**4 + 17048*q2**3*s**4*t*u**5 + 1568*q2**3*s**4*u**6 + 23*q2**3*s**3*t**7 + 1119*q2**3*s**3*t**6*u + 5920*q2**3*s**3*t**5*u**2 + 13439*q2**3*s**3*t**4*u**3 + 22707*q2**3*s**3*t**3*u**4 + 23736*q2**3*s**3*t**2*u**5 + 10328*q2**3*s**3*t*u**6 + 896*q2**3*s**3*u**7 + 25*q2**3*s**2*t**8 + 653*q2**3*s**2*t**7*u + 3483*q2**3*s**2*t**6*u**2 + 6116*q2**3*s**2*t**5*u**3 + 4270*q2**3*s**2*t**4*u**4 + 3993*q2**3*s**2*t**3*u**5 + 5480*q2**3*s**2*t**2*u**6 + 2576*q2**3*s**2*t*u**7 + 208*q2**3*s**2*u**8 + 21*q2**3*s*t**8*u + 306*q2**3*s*t**7*u**2 + 999*q2**3*s*t**6*u**3 + 374*q2**3*s*t**5*u**4 - 1983*q2**3*s*t**4*u**5 - 2248*q2**3*s*t**3*u**6 - 605*q2**3*s*t**2*u**7 + 12*q2**3*t**8*u**2 + 108*q2**3*t**7*u**3 + 240*q2**3*t**6*u**4 + 72*q2**3*t**5*u**5 - 228*q2**3*t**4*u**6 - 180*q2**3*t**3*u**7 - 24*q2**3*t**2*u**8 - 96*q2**2*s**8*t**2*u - 27*q2**2*s**7*t**4 - 474*q2**2*s**7*t**3*u - 863*q2**2*s**7*t**2*u**2 - 128*q2**2*s**7*t*u**3 - 74*q2**2*s**6*t**5 - 825*q2**2*s**6*t**4*u - 3256*q2**2*s**6*t**3*u**2 - 3457*q2**2*s**6*t**2*u**3 - 784*q2**2*s**6*t*u**4 - 16*q2**2*s**6*u**5 - 45*q2**2*s**5*t**6 - 756*q2**2*s**5*t**5*u - 3853*q2**2*s**5*t**4*u**2 - 8982*q2**2*s**5*t**3*u**3 - 7600*q2**2*s**5*t**2*u**4 - 1944*q2**2*s**5*t*u**5 - 64*q2**2*s**5*u**6 - 11*q2**2*s**4*t**7 - 224*q2**2*s**4*t**6*u - 2038*q2**2*s**4*t**5*u**2 - 7116*q2**2*s**4*t**4*u**3 - 12391*q2**2*s**4*t**3*u**4 - 9316*q2**2*s**4*t**2*u**5 - 2432*q2**2*s**4*t*u**6 - 96*q2**2*s**4*u**7 + 3*q2**2*s**3*t**8 - 50*q2**2*s**3*t**7*u - 866*q2**2*s**3*t**6*u**2 - 2970*q2**2*s**3*t**5*u**3 - 5969*q2**2*s**3*t**4*u**4 - 8208*q2**2*s**3*t**3*u**5 - 5852*q2**2*s**3*t**2*u**6 - 1528*q2**2*s**3*t*u**7 - 64*q2**2*s**3*u**8 - 50*q2**2*s**2*t**8*u - 533*q2**2*s**2*t**7*u**2 - 1638*q2**2*s**2*t**6*u**3 - 2024*q2**2*s**2*t**5*u**4 - 1507*q2**2*s**2*t**4*u**5 - 1637*q2**2*s**2*t**3*u**6 - 1367*q2**2*s**2*t**2*u**7 - 384*q2**2*s**2*t*u**8 - 16*q2**2*s**2*u**9 - 21*q2**2*s*t**8*u**2 - 164*q2**2*s*t**7*u**3 - 301*q2**2*s*t**6*u**4 + 74*q2**2*s*t**5*u**5 + 581*q2**2*s*t**4*u**6 + 430*q2**2*s*t**3*u**7 + 81*q2**2*s*t**2*u**8 - 8*q2**2*t**8*u**3 - 42*q2**2*t**7*u**4 - 54*q2**2*t**6*u**5 + 12*q2**2*t**5*u**6 + 60*q2**2*t**4*u**7 + 30*q2**2*t**3*u**8 + 2*q2**2*t**2*u**9 + 28*q2*s**7*t**4*u + 104*q2*s**7*t**3*u**2 + 44*q2*s**7*t**2*u**3 + 2*q2*s**6*t**6 + 99*q2*s**6*t**5*u + 400*q2*s**6*t**4*u**2 + 691*q2*s**6*t**3*u**3 + 308*q2*s**6*t**2*u**4 + 16*q2*s**6*t*u**5 + 2*q2*s**5*t**7 + 76*q2*s**5*t**6*u + 538*q2*s**5*t**5*u**2 + 1449*q2*s**5*t**4*u**3 + 1854*q2*s**5*t**3*u**4 + 845*q2*s**5*t**2*u**5 + 72*q2*s**5*t*u**6 + q2*s**4*t**8 + 19*q2*s**4*t**7*u + 238*q2*s**4*t**6*u**2 + 1030*q2*s**4*t**5*u**3 + 2228*q2*s**4*t**4*u**4 + 2457*q2*s**4*t**3*u**5 + 1127*q2*s**4*t**2*u**6 + 120*q2*s**4*t*u**7 - 3*q2*s**3*t**8*u + 39*q2*s**3*t**7*u**2 + 310*q2*s**3*t**6*u**3 + 908*q2*s**3*t**5*u**4 + 1588*q2*s**3*t**4*u**5 + 1587*q2*s**3*t**3*u**6 + 727*q2*s**3*t**2*u**7 + 88*q2*s**3*t*u**8 + 25*q2*s**2*t**8*u**2 + 143*q2*s**2*t**7*u**3 + 316*q2*s**2*t**6*u**4 + 387*q2*s**2*t**5*u**5 + 402*q2*s**2*t**4*u**6 + 366*q2*s**2*t**3*u**7 + 177*q2*s**2*t**2*u**8 + 24*q2*s**2*t*u**9 + 7*q2*s*t**8*u**3 + 31*q2*s*t**7*u**4 + 30*q2*s*t**6*u**5 - 30*q2*s*t**5*u**6 - 65*q2*s*t**4*u**7 - 33*q2*s*t**3*u**8 - 4*q2*s*t**2*u**9 + 2*q2*t**8*u**4 + 6*q2*t**7*u**5 + 4*q2*t**6*u**6 - 4*q2*t**5*u**7 - 6*q2*t**4*u**8 - 2*q2*t**3*u**9 - 4*s**6*t**6*u - 16*s**6*t**5*u**2 - 28*s**6*t**4*u**3 - 24*s**6*t**3*u**4 - 8*s**6*t**2*u**5 - 4*s**5*t**7*u - 32*s**5*t**6*u**2 - 92*s**5*t**5*u**3 - 136*s**5*t**4*u**4 - 104*s**5*t**3*u**5 - 32*s**5*t**2*u**6 - 12*s**4*t**7*u**2 - 72*s**4*t**6*u**3 - 180*s**4*t**5*u**4 - 240*s**4*t**4*u**5 - 168*s**4*t**3*u**6 - 48*s**4*t**2*u**7 - 12*s**3*t**7*u**3 - 64*s**3*t**6*u**4 - 148*s**3*t**5*u**5 - 184*s**3*t**4*u**6 - 120*s**3*t**3*u**7 - 32*s**3*t**2*u**8 - 4*s**2*t**7*u**4 - 20*s**2*t**6*u**5 - 44*s**2*t**5*u**6 - 52*s**2*t**4*u**7 - 32*s**2*t**3*u**8 - 8*s**2*t**2*u**9)/(8*lam**4*q2*s**2*t**2) + Nc*d_st*fla*(64*q2**8 - 96*q2**7*s - 224*q2**7*t - 288*q2**7*u + 224*q2**6*s**2 + 208*q2**6*s*t + 336*q2**6*s*u + 384*q2**6*t**2 + 800*q2**6*t*u + 608*q2**6*u**2 - 336*q2**5*s**3 - 496*q2**5*s**2*t - 784*q2**5*s**2*u - 224*q2**5*s*t**2 - 480*q2**5*s*t*u - 544*q2**5*s*u**2 - 400*q2**5*t**3 - 1104*q2**5*t**2*u - 1296*q2**5*t*u**2 - 784*q2**5*u**3 + 64*q2**4*s**4 + 536*q2**4*s**3*t + 824*q2**4*s**3*u + 432*q2**4*s**2*t**2 + 1616*q2**4*s**2*t*u + 960*q2**4*s**2*u**2 + 152*q2**4*s*t**3 + 344*q2**4*s*t**2*u + 376*q2**4*s*t*u**2 + 568*q2**4*s*u**3 + 260*q2**4*t**4 + 960*q2**4*t**3*u + 1320*q2**4*t**2*u**2 + 1280*q2**4*t*u**3 + 660*q2**4*u**4 + 80*q2**3*s**5 - 96*q2**3*s**4*t - 208*q2**3*s**3*t**2 - 1296*q2**3*s**3*t*u - 400*q2**3*s**3*u**2 - 192*q2**3*s**2*t**3 - 1328*q2**3*s**2*t**2*u - 1680*q2**3*s**2*t*u**2 - 512*q2**3*s**2*u**3 - 54*q2**3*s*t**4 - 232*q2**3*s*t**3*u + 60*q2**3*s*t**2*u**2 - 168*q2**3*s*t*u**3 - 406*q2**3*s*u**4 - 102*q2**3*t**5 - 530*q2**3*t**4*u - 860*q2**3*t**3*u**2 - 900*q2**3*t**2*u**3 - 830*q2**3*t*u**4 - 362*q2**3*u**5 + 72*q2**2*s**5*t - 88*q2**2*s**5*u + 16*q2**2*s**4*t**2 + 256*q2**2*s**4*t*u - 256*q2**2*s**4*u**2 - 16*q2**2*s**3*t**3 + 520*q2**2*s**3*t**2*u + 776*q2**2*s**3*t*u**2 - 272*q2**2*s**3*u**3 + 40*q2**2*s**2*t**4 + 592*q2**2*s**2*t**3*u + 1104*q2**2*s**2*t**2*u**2 + 672*q2**2*s**2*t*u**3 + 120*q2**2*s**2*u**4 + q2**2*s*t**5 + 117*q2**2*s*t**4*u - 46*q2**2*s*t**3*u**2 - 254*q2**2*s*t**2*u**3 + 93*q2**2*s*t*u**4 + 185*q2**2*s*u**5 + 22*q2**2*t**6 + 174*q2**2*t**5*u + 360*q2**2*t**4*u**2 + 380*q2**2*t**3*u**3 + 390*q2**2*t**2*u**4 + 342*q2**2*t*u**5 + 124*q2**2*u**6 - 96*q2*s**5*t*u + 32*q2*s**5*u**2 - 104*q2*s**4*t**2*u - 168*q2*s**4*t*u**2 + 224*q2*s**4*u**3 + 18*q2*s**3*t**4 - 40*q2*s**3*t**3*u - 276*q2*s**3*t**2*u**2 + 8*q2*s**3*t*u**3 + 226*q2*s**3*u**4 + 4*q2*s**2*t**5 - 152*q2*s**2*t**4*u - 368*q2*s**2*t**3*u**2 - 280*q2*s**2*t**2*u**3 - 84*q2*s**2*t*u**4 - 16*q2*s**2*u**5 + 5*q2*s*t**6 - 28*q2*s*t**5*u - 17*q2*s*t**4*u**2 + 120*q2*s*t**3*u**3 + 107*q2*s*t**2*u**4 - 44*q2*s*t*u**5 - 47*q2*s*u**6 - 2*q2*t**7 - 30*q2*t**6*u - 84*q2*t**5*u**2 - 100*q2*t**4*u**3 - 90*q2*t**3*u**4 - 102*q2*t**2*u**5 - 80*q2*t*u**6 - 24*q2*u**7 + 64*s**4*t**2*u**2 + 32*s**4*t*u**3 - 32*s**4*u**4 - 3*s**3*t**5 - 3*s**3*t**4*u + 22*s**3*t**3*u**2 + 6*s**3*t**2*u**3 - 51*s**3*t*u**4 - 35*s**3*u**5 - 3*s**2*t**6 + 16*s**2*t**5*u + 57*s**2*t**4*u**2 + 48*s**2*t**3*u**3 + 7*s**2*t**2*u**4 + 3*s**2*u**6 - s*t**7 + 2*s*t**6*u + 6*s*t**5*u**2 - 11*s*t**4*u**3 - 29*s*t**3*u**4 - 12*s*t**2*u**5 + 8*s*t*u**6 + 5*s*u**7 + 2*t**7*u + 8*t**6*u**2 + 12*t**5*u**3 + 10*t**4*u**4 + 10*t**3*u**5 + 12*t**2*u**6 + 8*t*u**7 + 2*u**8)/(32*lam**5*s**2) + Nc*d_t**3*fM2*(q2**5 - 4*q2**4*s - 2*q2**4*t - 4*q2**4*u + 6*q2**3*s**2 + 6*q2**3*s*t + 12*q2**3*s*u + 3*q2**3*t**2 + 7*q2**3*t*u + 6*q2**3*u**2 - 4*q2**2*s**3 - 6*q2**2*s**2*t - 12*q2**2*s**2*u - 6*q2**2*s*t**2 - 15*q2**2*s*t*u - 12*q2**2*s*u**2 - 2*q2**2*t**3 - 8*q2**2*t**2*u - 9*q2**2*t*u**2 - 4*q2**2*u**3 + q2*s**4 + 2*q2*s**3*t + 4*q2*s**3*u + 3*q2*s**2*t**2 + 9*q2*s**2*t*u + 6*q2*s**2*u**2 + 2*q2*s*t**3 + 10*q2*s*t**2*u + 12*q2*s*t*u**2 + 4*q2*s*u**3 + q2*t**4 + 3*q2*t**3*u + 7*q2*t**2*u**2 + 5*q2*t*u**3 + q2*u**4 - s**3*t*u - 2*s**2*t**2*u - 3*s**2*t*u**2 - s*t**3*u - 4*s*t**2*u**2 - 3*s*t*u**3 - t**4*u - t**3*u**2 - 2*t**2*u**3 - t*u**4)/t**2 + Nc*d_t**3*fs2*(-2*q2**5 + 8*q2**4*s + 4*q2**4*t + 8*q2**4*u - 12*q2**3*s**2 - 12*q2**3*s*t - 24*q2**3*s*u - 7*q2**3*t**2 - 14*q2**3*t*u - 12*q2**3*u**2 + 8*q2**2*s**3 + 12*q2**2*s**2*t + 24*q2**2*s**2*u + 15*q2**2*s*t**2 + 30*q2**2*s*t*u + 24*q2**2*s*u**2 + 3*q2**2*t**3 + 20*q2**2*t**2*u + 18*q2**2*t*u**2 + 8*q2**2*u**3 - 2*q2*s**4 - 4*q2*s**3*t - 8*q2*s**3*u - 9*q2*s**2*t**2 - 18*q2*s**2*t*u - 12*q2*s**2*u**2 - 2*q2*s*t**3 - 28*q2*s*t**2*u - 24*q2*s*t*u**2 - 8*q2*s*u**3 - 2*q2*t**4 - 4*q2*t**3*u - 19*q2*t**2*u**2 - 10*q2*t*u**3 - 2*q2*u**4 + s**3*t**2 + 2*s**3*t*u - s**2*t**3 + 8*s**2*t**2*u + 6*s**2*t*u**2 + 13*s*t**2*u**2 + 6*s*t*u**3 + 2*t**4*u + t**3*u**2 + 6*t**2*u**3 + 2*t*u**4)/(2*t**2) + Nc*d_t*flt*(-2*q2**2 + q2*t + 3*q2*u - t*u - u**2)/(4*s) + Nc*d_t*fst*(-4*q2**3 + 8*q2**2*s + 8*q2**2*t + 8*q2**2*u - 4*q2*s**2 - 8*q2*s*t - 8*q2*s*u - 6*q2*t**2 - 12*q2*t*u - 4*q2*u**2 + 4*s*t**2 + 4*s*t*u + t**3 + 5*t**2*u + 4*t*u**2)/(4*t**2) + Nc*d_t*fstu*(-q2 + s - t + 2*u)/2 + Nc*d_t*ftu*(-q2**2 + q2*s + q2*t - t*u + u**2)/(2*s) - Nc*fsu/4

[C^{L12,\log}_{qg}]
2*CF*u + 4*Nc*u

[C^{L12,1}_{qg}]
CF*(-d_st*(I1_10*(4*s**3*(2*s2*(2*s2 - 3*t) + (s2 + u)**2) + 2*s**2*s2*(-31*s2**2 + 43*s2*t + s2*u - 14*t**2 + 12*t*u + 8*u**2) - 2*s**2*u*(4*t**2 + 3*t*u + 2*u**2) - s*(5*s2**2*u*(10*s2 - 11*t) - 6*s2**2*(13*s2**2 + 21*t**2) + 4*s2*t*(44*s2**2 + 7*t**2) + 8*t**3*u - u**3*(8*s2 - 5*t - u) + u**2*(7*s2**2 - 18*s2*t + 10*t**2)) + (s2 - t)*(-4*s2**2*(9*s2**2 + 16*t**2) + 11*s2**2*(8*s2*t + 4*s2*u - 7*t*u) + 14*s2*t*(t**2 + u**2) + 2*s2*u*(15*t**2 - u**2) + u**2*(-13*s2**2 + t*u + u**2))) + 2*I1_11*(s2 - u)*(2*s**3*s2 - s**2*(-5*s2*t + 3*s2*(2*s2 - u) + u*(t + 2*u)) + s*(s2**3 + s2*t*(4*s2 - t) + s2*(-s2 + u)**2 - 2*t*u**2 - u*(s2 + t)**2) + s2*t*(s2 - u)*(-3*s2 + 2*t + u)) - I1_12*(s2 - u)**2*(2*s*s2*(s - 3*s2) - s*u*(-4*s2 + t + u) + (-2*s2 + t + u)*(-2*s2**2 + s2*u - t*u)))/(8*s*t) - 2*fM2*u + fsu*u*(1 + u/(2*t)) - ftu*u**2/s + u*(-6*s*t + 2*s*u - u**2)/(4*s*t)) + Nc*(-d_st*(-I1_10*(8*s**4*(s2*(7*q2 - 5*s + 10*t) + u**2) - 4*s**3*(s2*u*(6*s2 - 11*t) + 4*s2*(5*s2**2 - 2*s2*t - 2*t**2) + u**2*(-4*s2 - t + u)) + 2*s**2*(50*s2**3*(2*s2 - 5*t) + s2**2*(8*s2**2 + 3*t**2) + 29*s2*t**2*(7*s2 - 2*t) - 14*s2*u*(6*s2**2 - 8*s2*t + 3*t**2) + u**2*(20*s2**2 - 5*s2*t - 3*s2*u - 2*t**2 - 2*t*u)) + s*s2*(-2*s2 + t + u)*(6*s2**2*(8*s2 - 19*t) + 10*s2*t*(10*t + 7*u) + 10*s2*u**2 - 3*t*(11*t**2 + 3*u**2) - 4*u*(11*s2**2 + 7*t**2)) - 4*s2*t*(s2 - t)**2*(s2 - u)*(-2*s2 + t + u)) + 2*I1_11*(s2 - u)*(2*s**3*(2*t*(2*s2 - t) + u*(s2 - t + u)) - s**2*(s2*t*(16*s2 - 17*t) + 2*s2*u*(s2 - 10*t + u) + 6*t**2*(t + u)) + s*t*(s2**2*(17*s2 - 26*u) - 20*s2*t*(s2 - u) + 2*t**2*(4*s2 - t - 2*u) + u**2*(9*s2 - 2*t)) + 2*s2*t*(s2 - t)*(s2 - u)*(-3*s2 + 2*t + u)) + I1_12*(s2 - u)**2*(-2*s**2*(s2 - 2*t)*(-2*s2 + t + u) + s*(2*s2**2*(9*t + u) - s2*t*(7*t + 25*u) + 4*t**2*u - 4*(s2 - t)**3) + 4*s2*t*(s2 - t)*(-3*s2 + t + 2*u)) + 2*I2_11*(s2 - t)*(2*s**3*(s2*(2*s + 3*u) + 2*t*(3*s2 + t + u)) - s**2*(4*s2**2*(5*s2 - 6*t) + 2*s2*u*(-5*s2 + 10*t + 2*u) + t**2*(17*s2 - 6*t) - 2*t*u*(4*t + u)) + s*(16*s2**3*(s2 - u) + 9*s2*t*u*(4*s2 - u) + s2*t*(-35*s2**2 + 34*s2*t) + 2*s2*u*(2*s2*u - 11*t**2) - 2*t**3*(8*s2 - t) + 2*t**2*u*(2*t + u)) + 2*s2*t*(s2 - t)**2*(-3*s2 + t + 2*u)) + I2_12*(s2 - t)**2*(2*s**2*(s2*(-2*s2 - t + u) - 2*t*(t + u)) - s*(2*s2**2*(-2*s2 + u) - s2*t*(6*s2 + t + 7*u) + 4*t**2*(t + u)) + 4*s2*t*(s2 - t)*(-3*s2 + 2*t + u)))/(32*s**2*t) - u*(2*fM2 - fst/2 - 2*fstu + fsu*(2*t + u)/(4*t) - ftu*u/(2*s) + u/(4*t)))

[C^{L12,\mathrm{reg}}_{qg}]
CF*d_st*d_t**2*(128*q2**12 - 512*q2**11*s - 736*q2**11*t - 704*q2**11*u + 640*q2**10*s**2 + 2768*q2**10*s*t + 1920*q2**10*s*u + 1760*q2**10*t**2 + 3968*q2**10*t*u + 1696*q2**10*u**2 + 128*q2**9*s**3 - 3760*q2**9*s**2*t - 384*q2**9*s**2*u - 5632*q2**9*s*t**2 - 11424*q2**9*s*t*u - 2272*q2**9*s*u**2 - 2320*q2**9*t**3 - 9104*q2**9*t**2*u - 9296*q2**9*t*u**2 - 2416*q2**9*u**3 - 1280*q2**8*s**4 + 1696*q2**8*s**3*t - 4096*q2**8*s**3*u + 5840*q2**8*s**2*t**2 + 9616*q2**8*s**2*t*u - 5216*q2**8*s**2*u**2 + 6028*q2**8*s*t**3 + 22568*q2**8*s*t**2*u + 18396*q2**8*s*t*u**2 - 208*q2**8*s*u**3 + 1864*q2**8*t**4 + 11328*q2**8*t**3*u + 20224*q2**8*t**2*u**2 + 12576*q2**8*t*u**3 + 2392*q2**8*u**4 + 1792*q2**7*s**5 + 1280*q2**7*s**4*t + 6400*q2**7*s**4*u - 832*q2**7*s**3*t**2 + 2176*q2**7*s**3*t*u + 13248*q2**7*s**3*u**2 - 3708*q2**7*s**2*t**3 - 13312*q2**7*s**2*t**2*u - 3108*q2**7*s**2*t*u**2 + 13120*q2**7*s**2*u**3 - 3948*q2**7*s*t**4 - 22012*q2**7*s*t**3*u - 35508*q2**7*s*t**2*u**2 - 13796*q2**7*s*t*u**3 + 3008*q2**7*s*u**4 - 942*q2**7*t**5 - 8476*q2**7*t**4*u - 23364*q2**7*t**3*u**2 - 25424*q2**7*t**2*u**3 - 11134*q2**7*t*u**4 - 1892*q2**7*u**5 - 1408*q2**6*s**6 - 2544*q2**6*s**5*t - 4736*q2**6*s**5*u - 2752*q2**6*s**4*t**2 - 10144*q2**6*s**4*t*u - 10912*q2**6*s**4*u**2 - 1880*q2**6*s**3*t**3 - 10096*q2**6*s**3*t**2*u - 17832*q2**6*s**3*t*u**2 - 17280*q2**6*s**3*u**3 + 1008*q2**6*s**2*t**4 + 2812*q2**6*s**2*t**3*u + 1232*q2**6*s**2*t**2*u**2 - 13100*q2**6*s**2*t*u**3 - 14128*q2**6*s**2*u**4 + 1738*q2**6*s*t**5 + 12552*q2**6*s*t**4*u + 30048*q2**6*s*t**3*u**2 + 26800*q2**6*s*t**2*u**3 + 3486*q2**6*s*t*u**4 - 3168*q2**6*s*u**5 + 294*q2**6*t**6 + 3940*q2**6*t**5*u + 15922*q2**6*t**4*u**2 + 26616*q2**6*t**3*u**3 + 20154*q2**6*t**2*u**4 + 7044*q2**6*t*u**5 + 1294*q2**6*u**6 + 640*q2**5*s**7 + 1872*q2**5*s**6*t + 1920*q2**5*s**6*u + 2368*q2**5*s**5*t**2 + 9248*q2**5*s**5*t*u + 3872*q2**5*s**5*u**2 + 2440*q2**5*s**4*t**3 + 17232*q2**5*s**4*t**2*u + 19912*q2**5*s**4*t*u**2 + 7568*q2**5*s**4*u**3 + 1664*q2**5*s**3*t**4 + 17944*q2**5*s**3*t**3*u + 34088*q2**5*s**3*t**2*u**2 + 25976*q2**5*s**3*t*u**3 + 10984*q2**5*s**3*u**4 - 108*q2**5*s**2*t**5 + 3980*q2**5*s**2*t**4*u + 16436*q2**5*s**2*t**3*u**2 + 21144*q2**5*s**2*t**2*u**3 + 18112*q2**5*s**2*t*u**4 + 8276*q2**5*s**2*u**5 - 526*q2**5*s*t**6 - 4698*q2**5*s*t**5*u - 13430*q2**5*s*t**4*u**2 - 17104*q2**5*s*t**3*u**3 - 8350*q2**5*s*t**2*u**4 + 1706*q2**5*s*t*u**5 + 1634*q2**5*s*u**6 - 52*q2**5*t**7 - 1117*q2**5*t**6*u - 6608*q2**5*t**5*u**2 - 15995*q2**5*t**4*u**3 - 18420*q2**5*t**3*u**4 - 10683*q2**5*t**2*u**5 - 3416*q2**5*t*u**6 - 733*q2**5*u**7 - 128*q2**4*s**8 - 640*q2**4*s**7*t - 256*q2**4*s**7*u - 880*q2**4*s**6*t**2 - 4080*q2**4*s**6*t*u - 160*q2**4*s**6*u**2 - 660*q2**4*s**5*t**3 - 9176*q2**4*s**5*t**2*u - 10068*q2**4*s**5*t*u**2 - 208*q2**4*s**5*u**3 - 528*q2**4*s**4*t**4 - 13320*q2**4*s**4*t**3*u - 27600*q2**4*s**4*t**2*u**2 - 15256*q2**4*s**4*t*u**3 - 1536*q2**4*s**4*u**4 - 352*q2**4*s**3*t**5 - 11176*q2**4*s**3*t**4*u - 37636*q2**4*s**3*t**3*u**2 - 38672*q2**4*s**3*t**2*u**3 - 16252*q2**4*s**3*t*u**4 - 3368*q2**4*s**3*u**5 + 12*q2**4*s**2*t**6 - 2636*q2**4*s**2*t**5*u - 17468*q2**4*s**2*t**4*u**2 - 32708*q2**4*s**2*t**3*u**3 - 24264*q2**4*s**2*t**2*u**4 - 10480*q2**4*s**2*t*u**5 - 2792*q2**4*s**2*u**6 + 98*q2**4*s*t**7 + 1211*q2**4*s*t**6*u + 3612*q2**4*s*t**5*u**2 + 3469*q2**4*s*t**4*u**3 + 710*q2**4*s*t**3*u**4 - 1155*q2**4*s*t**2*u**5 - 1580*q2**4*s*t*u**6 - 477*q2**4*s*u**7 + 4*q2**4*t**8 + 177*q2**4*t**7*u + 1634*q2**4*t**6*u**2 + 5663*q2**4*t**5*u**3 + 9300*q2**4*t**4*u**4 + 8031*q2**4*t**3*u**5 + 3922*q2**4*t**2*u**6 + 1297*q2**4*t*u**7 + 308*q2**4*u**8 + 64*q2**3*s**8*t - 64*q2**3*s**8*u + 128*q2**3*s**7*t**2 + 640*q2**3*s**7*t*u - 256*q2**3*s**7*u**2 + 132*q2**3*s**6*t**3 + 1920*q2**3*s**6*t**2*u + 1964*q2**3*s**6*t*u**2 - 608*q2**3*s**6*u**3 - 52*q2**3*s**5*t**4 + 3652*q2**3*s**5*t**3*u + 8044*q2**3*s**5*t**2*u**2 + 3628*q2**3*s**5*t*u**3 - 840*q2**3*s**5*u**4 - 154*q2**3*s**4*t**5 + 4420*q2**3*s**4*t**4*u + 16920*q2**3*s**4*t**3*u**2 + 16736*q2**3*s**4*t**2*u**3 + 4762*q2**3*s**4*t*u**4 - 444*q2**3*s**4*u**5 - 34*q2**3*s**3*t**6 + 3044*q2**3*s**3*t**5*u + 18298*q2**3*s**3*t**4*u**2 + 31564*q2**3*s**3*t**3*u**3 + 19754*q2**3*s**3*t**2*u**4 + 4912*q2**3*s**3*t*u**5 + 350*q2**3*s**3*u**6 - 2*q2**3*s**2*t**7 + 677*q2**3*s**2*t**6*u + 7072*q2**3*s**2*t**5*u**2 + 21339*q2**3*s**2*t**4*u**3 + 24658*q2**3*s**2*t**3*u**4 + 12091*q2**3*s**2*t**2*u**5 + 3232*q2**3*s**2*t*u**6 + 533*q2**3*s**2*u**7 - 8*q2**3*s*t**8 - 190*q2**3*s*t**7*u - 647*q2**3*s*t**6*u**2 + 464*q2**3*s*t**5*u**3 + 3527*q2**3*s*t**4*u**4 + 3958*q2**3*s*t**3*u**5 + 1811*q2**3*s*t**2*u**6 + 536*q2**3*s*t*u**7 + 85*q2**3*s*u**8 - 12*q2**3*t**8*u - 219*q2**3*t**7*u**2 - 1140*q2**3*t**6*u**3 - 2611*q2**3*t**5*u**4 - 3154*q2**3*t**4*u**5 - 2201*q2**3*t**3*u**6 - 1000*q2**3*t**2*u**7 - 361*q2**3*t*u**8 - 86*q2**3*u**9 - 32*q2**2*s**7*t**3 - 32*q2**2*s**7*t**2*u + 32*q2**2*s**7*t*u**2 + 32*q2**2*s**7*u**3 - 8*q2**2*s**6*t**4 - 404*q2**2*s**6*t**3*u - 480*q2**2*s**6*t**2*u**2 - 28*q2**2*s**6*t*u**3 + 120*q2**2*s**6*u**4 + 70*q2**2*s**5*t**5 - 672*q2**2*s**5*t**4*u - 2412*q2**2*s**5*t**3*u**2 - 1856*q2**2*s**5*t**2*u**3 - 242*q2**2*s**5*t*u**4 + 216*q2**2*s**5*u**5 + 66*q2**2*s**4*t**6 - 624*q2**2*s**4*t**5*u - 4570*q2**2*s**4*t**4*u**2 - 7316*q2**2*s**4*t**3*u**3 - 3822*q2**2*s**4*t**2*u**4 - 540*q2**2*s**4*t*u**5 + 198*q2**2*s**4*u**6 + 12*q2**2*s**3*t**7 - 415*q2**2*s**3*t**6*u - 4158*q2**2*s**3*t**5*u**2 - 11357*q2**2*s**3*t**4*u**3 - 11684*q2**2*s**3*t**3*u**4 - 4705*q2**2*s**3*t**2*u**5 - 746*q2**2*s**3*t*u**6 + 45*q2**2*s**3*u**7 - 99*q2**2*s**2*t**7*u - 1400*q2**2*s**2*t**6*u**2 - 6245*q2**2*s**2*t**5*u**3 - 11274*q2**2*s**2*t**4*u**4 - 8953*q2**2*s**2*t**3*u**5 - 3132*q2**2*s**2*t**2*u**6 - 559*q2**2*s**2*t*u**7 - 50*q2**2*s**2*u**8 + 12*q2**2*s*t**8*u + 62*q2**2*s*t**7*u**2 - 299*q2**2*s*t**6*u**3 - 1758*q2**2*s*t**5*u**4 - 2897*q2**2*s*t**4*u**5 - 2034*q2**2*s*t**3*u**6 - 637*q2**2*s*t**2*u**7 - 102*q2**2*s*t*u**8 - 11*q2**2*s*u**9 + 12*q2**2*t**8*u**2 + 115*q2**2*t**7*u**3 + 376*q2**2*t**6*u**4 + 617*q2**2*t**5*u**5 + 586*q2**2*t**4*u**6 + 357*q2**2*t**3*u**7 + 164*q2**2*t**2*u**8 + 63*q2**2*t*u**9 + 14*q2**2*u**10 + 4*q2*s**6*t**5 + 12*q2*s**6*t**4*u + 8*q2*s**6*t**3*u**2 - 8*q2*s**6*t**2*u**3 - 12*q2*s**6*t*u**4 - 4*q2*s**6*u**5 - 4*q2*s**5*t**6 + 46*q2*s**5*t**5*u + 240*q2*s**5*t**4*u**2 + 244*q2*s**5*t**3*u**3 + 64*q2*s**5*t**2*u**4 - 2*q2*s**5*t*u**5 - 12*q2*s**5*u**6 - 8*q2*s**4*t**7 + 52*q2*s**4*t**6*u + 514*q2*s**4*t**5*u**2 + 1200*q2*s**4*t**4*u**3 + 968*q2*s**4*t**3*u**4 + 276*q2*s**4*t**2*u**5 + 38*q2*s**4*t*u**6 - 16*q2*s**4*u**7 + 46*q2*s**3*t**7*u + 483*q2*s**3*t**6*u**2 + 1748*q2*s**3*t**5*u**3 + 2689*q2*s**3*t**4*u**4 + 1810*q2*s**3*t**3*u**5 + 501*q2*s**3*t**2*u**6 + 60*q2*s**3*t*u**7 - 9*q2*s**3*u**8 + 8*q2*s**2*t**8*u + 153*q2*s**2*t**7*u**2 + 859*q2*s**2*t**6*u**3 + 2153*q2*s**2*t**5*u**4 + 2635*q2*s**2*t**4*u**5 + 1575*q2*s**2*t**3*u**6 + 425*q2*s**2*t**2*u**7 + 47*q2*s**2*t*u**8 + q2*s**2*u**9 + 54*q2*s*t**7*u**3 + 325*q2*s*t**6*u**4 + 738*q2*s*t**5*u**5 + 811*q2*s*t**4*u**6 + 446*q2*s*t**3*u**7 + 111*q2*s*t**2*u**8 + 10*q2*s*t*u**9 + q2*s*u**10 - 4*q2*t**8*u**3 - 21*q2*t**7*u**4 - 47*q2*t**6*u**5 - 59*q2*t**5*u**6 - 47*q2*t**4*u**7 - 27*q2*t**3*u**8 - 13*q2*t**2*u**9 - 5*q2*t*u**10 - q2*u**11 - 4*s**4*t**7*u - 20*s**4*t**6*u**2 - 44*s**4*t**5*u**3 - 52*s**4*t**4*u**4 - 32*s**4*t**3*u**5 - 8*s**4*t**2*u**6 - 4*s**3*t**8*u - 32*s**3*t**7*u**2 - 104*s**3*t**6*u**3 - 184*s**3*t**5*u**4 - 188*s**3*t**4*u**5 - 104*s**3*t**3*u**6 - 24*s**3*t**2*u**7 - 8*s**2*t**8*u**2 - 52*s**2*t**7*u**3 - 148*s**2*t**6*u**4 - 236*s**2*t**5*u**5 - 220*s**2*t**4*u**6 - 112*s**2*t**3*u**7 - 24*s**2*t**2*u**8 - 4*s*t**8*u**3 - 24*s*t**7*u**4 - 64*s*t**6*u**5 - 96*s*t**5*u**6 - 84*s*t**4*u**7 - 40*s*t**3*u**8 - 8*s*t**2*u**9)/(4*lam**6*q2*s*t) + CF*d_st*fla*(-256*q2**10 + 1024*q2**9*s + 640*q2**9*t + 1536*q2**9*u - 1664*q2**8*s**2 - 1792*q2**8*s*t - 5120*q2**8*s*u - 320*q2**8*t**2 - 3648*q2**8*t*u - 4096*q2**8*u**2 + 1536*q2**7*s**3 + 1904*q2**7*s**2*t + 6784*q2**7*s**2*u - 32*q2**7*s*t**2 + 8544*q2**7*s*t*u + 11136*q2**7*s*u**2 - 672*q2**7*t**3 + 2112*q2**7*t**2*u + 9056*q2**7*t*u**2 + 6400*q2**7*u**3 - 1024*q2**6*s**4 - 1360*q2**6*s**3*t - 5120*q2**6*s**3*u + 696*q2**6*s**2*t**2 - 7624*q2**6*s**2*t*u - 11744*q2**6*s**2*u**2 + 2416*q2**6*s*t**3 - 1344*q2**6*s*t**2*u - 17264*q2**6*s*t*u**2 - 13824*q2**6*s*u**3 + 1232*q2**6*t**4 + 2128*q2**6*t**3*u - 5488*q2**6*t**2*u**2 - 12880*q2**6*t*u**3 - 6496*q2**6*u**4 + 512*q2**5*s**5 + 976*q2**5*s**4*t + 2816*q2**5*s**4*u + 168*q2**5*s**3*t**2 + 4680*q2**5*s**3*t*u + 7104*q2**5*s**3*u**2 - 2104*q2**5*s**2*t**3 - 368*q2**5*s**2*t**2*u + 12520*q2**5*s**2*t*u**2 + 11264*q2**5*s**2*u**3 - 2504*q2**5*s*t**4 - 6648*q2**5*s*t**3*u + 4552*q2**5*s*t**2*u**2 + 19352*q2**5*s*t*u**3 + 10784*q2**5*s*u**4 - 952*q2**5*t**5 - 4032*q2**5*t**4*u - 2576*q2**5*t**3*u**2 + 7616*q2**5*t**2*u**3 + 11592*q2**5*t*u**4 + 4480*q2**5*u**5 - 128*q2**4*s**6 - 368*q2**4*s**5*t - 1024*q2**4*s**5*u - 664*q2**4*s**4*t**2 - 2424*q2**4*s**4*t*u - 3072*q2**4*s**4*u**2 - 16*q2**4*s**3*t**3 - 1560*q2**4*s**3*t**2*u - 6200*q2**4*s**3*t*u**2 - 5312*q2**4*s**3*u**3 + 1232*q2**4*s**2*t**4 + 4128*q2**4*s**2*t**3*u - 1912*q2**4*s**2*t**2*u**2 - 10992*q2**4*s**2*t*u**3 - 6536*q2**4*s**2*u**4 + 1148*q2**4*s*t**5 + 6432*q2**4*s*t**4*u + 6904*q2**4*s*t**3*u**2 - 6144*q2**4*s*t**2*u**3 - 13172*q2**4*s*t*u**4 - 5472*q2**4*s*u**5 + 420*q2**4*t**6 + 2772*q2**4*t**5*u + 5320*q2**4*t**4*u**2 + 1400*q2**4*t**3*u**3 - 6300*q2**4*t**2*u**4 - 6860*q2**4*t*u**5 - 2128*q2**4*u**6 + 128*q2**3*s**6*u + 120*q2**3*s**5*t**2 + 472*q2**3*s**5*t*u + 704*q2**3*s**5*u**2 + 376*q2**3*s**4*t**3 + 1248*q2**3*s**4*t**2*u + 2024*q2**3*s**4*t*u**2 + 1664*q2**3*s**4*u**3 + 192*q2**3*s**3*t**4 + 480*q2**3*s**3*t**3*u + 2400*q2**3*s**3*t**2*u**2 + 4096*q2**3*s**3*t*u**3 + 2304*q2**3*s**3*u**4 - 224*q2**3*s**2*t**5 - 2368*q2**3*s**2*t**4*u - 2520*q2**3*s**2*t**3*u**2 + 2936*q2**3*s**2*t**2*u**3 + 5576*q2**3*s**2*t*u**4 + 2344*q2**3*s**2*u**5 - 220*q2**3*s*t**6 - 2596*q2**3*s*t**5*u - 6144*q2**3*s*t**4*u**2 - 3192*q2**3*s*t**3*u**3 + 4340*q2**3*s*t**2*u**4 + 5564*q2**3*s*t*u**5 + 1800*q2**3*s*u**6 - 110*q2**3*t**7 - 1036*q2**3*t**6*u - 3122*q2**3*t**5*u**2 - 3640*q2**3*t**4*u**3 - 210*q2**3*t**3*u**4 + 3220*q2**3*t**2*u**5 + 2674*q2**3*t*u**6 + 688*q2**3*u**7 + 32*q2**2*s**6*t**2 - 32*q2**2*s**6*u**2 - 88*q2**2*s**5*t**2*u - 136*q2**2*s**5*t*u**2 - 192*q2**2*s**5*u**3 - 120*q2**2*s**4*t**4 - 392*q2**2*s**4*t**3*u - 656*q2**2*s**4*t**2*u**2 - 744*q2**2*s**4*t*u**3 - 456*q2**2*s**4*u**4 - 156*q2**2*s**3*t**5 - 216*q2**2*s**3*t**4*u - 672*q2**2*s**3*t**3*u**2 - 1424*q2**2*s**3*t**2*u**3 - 1420*q2**2*s**3*t*u**4 - 576*q2**2*s**3*u**5 - 50*q2**2*s**2*t**6 + 528*q2**2*s**2*t**5*u + 1470*q2**2*s**2*t**4*u**2 + 260*q2**2*s**2*t**3*u**3 - 1738*q2**2*s**2*t**2*u**4 - 1612*q2**2*s**2*t*u**5 - 506*q2**2*s**2*u**6 - 10*q2**2*s*t**7 + 458*q2**2*s*t**6*u + 2020*q2**2*s*t**5*u**2 + 2660*q2**2*s*t**4*u**3 + 462*q2**2*s*t**3*u**4 - 1694*q2**2*s*t**2*u**5 - 1416*q2**2*s*t*u**6 - 368*q2**2*s*u**7 + 16*q2**2*t**8 + 219*q2**2*t**7*u + 917*q2**2*t**6*u**2 + 1715*q2**2*t**5*u**3 + 1365*q2**2*t**4*u**4 - 119*q2**2*t**3*u**5 - 1001*q2**2*t**2*u**6 - 663*q2**2*t*u**7 - 145*q2**2*u**8 - 16*q2*s**5*t**4 - 32*q2*s**5*t**3*u + 32*q2*s**5*t*u**3 + 16*q2*s**5*u**4 + 16*q2*s**4*t**5 + 32*q2*s**4*t**4*u + 104*q2*s**4*t**3*u**2 + 112*q2*s**4*t**2*u**3 + 128*q2*s**4*t*u**4 + 56*q2*s**4*u**5 + 48*q2*s**3*t**6 + 96*q2*s**3*t**5*u + 120*q2*s**3*t**4*u**2 + 292*q2*s**3*t**3*u**3 + 372*q2*s**3*t**2*u**4 + 228*q2*s**3*t*u**5 + 76*q2*s**3*u**6 + 24*q2*s**2*t**7 - 18*q2*s**2*t**6*u - 326*q2*s**2*t**5*u**2 - 328*q2*s**2*t**4*u**3 + 244*q2*s**2*t**3*u**4 + 462*q2*s**2*t**2*u**5 + 234*q2*s**2*t*u**6 + 60*q2*s**2*u**7 + 10*q2*s*t**8 - 12*q2*s*t**7*u - 272*q2*s*t**6*u**2 - 636*q2*s*t**5*u**3 - 476*q2*s*t**4*u**4 + 100*q2*s*t**3*u**5 + 344*q2*s*t**2*u**6 + 196*q2*s*t*u**7 + 42*q2*s*u**8 - q2*t**9 - 24*q2*t**8*u - 136*q2*t**7*u**2 - 350*q2*t**6*u**3 - 462*q2*t**5*u**4 - 266*q2*t**4*u**5 + 56*q2*t**3*u**6 + 174*q2*t**2*u**7 + 95*q2*t*u**8 + 18*q2*u**9 + 2*s**4*t**6 + 8*s**4*t**5*u + 10*s**4*t**4*u**2 - 10*s**4*t**2*u**4 - 8*s**4*t*u**5 - 2*s**4*u**6 - 4*s**3*t**7 - 20*s**3*t**6*u - 20*s**3*t**5*u**2 - 24*s**3*t**4*u**3 - 48*s**3*t**3*u**4 - 32*s**3*t**2*u**5 - 8*s**3*t*u**6 - 4*s**3*u**7 - 2*s**2*t**8 - 7*s**2*t**7*u + 23*s**2*t**6*u**2 + 63*s**2*t**5*u**3 + 9*s**2*t**4*u**4 - 61*s**2*t**3*u**5 - 43*s**2*t**2*u**6 - 11*s**2*t*u**7 - 3*s**2*u**8 - s*t**9 - 4*s*t**8*u + 8*s*t**7*u**2 + 48*s*t**6*u**3 + 64*s*t**5*u**4 + 18*s*t**4*u**5 - 28*s*t**3*u**6 - 28*s*t**2*u**7 - 11*s*t*u**8 - 2*s*u**9 + t**9*u + 8*t**8*u**2 + 27*t**7*u**3 + 49*t**6*u**4 + 49*t**5*u**5 + 21*t**4*u**6 - 7*t**3*u**7 - 13*t**2*u**8 - 6*t*u**9 - u**10)/(4*lam**7*s*t) + CF*d_st*flt*(4*q2**3 - 6*q2**2*s - 2*q2**2*t - 8*q2**2*u + 3*q2*s**2 + q2*s*t + 7*q2*s*u + 3*q2*t*u + 5*q2*u**2 - s**3 - s**2*t - 2*s**2*u - s*t*u - 2*s*u**2 - t*u**2 - u**3)/(2*s*t) + CF*d_st*fsu*(-2*q2**2*t + 2*q2*s*t - q2*s*u + 2*q2*t**2 + s**2*u - s*t*u - 2*t**2*u + 2*t*u**2 + u**3)/(2*t*u) + CF*d_st*ftu*(-q2**2*s + q2*s**2 + q2*t*u - s**3 - s**2*t - t*u**2)/(s*t) + CF*fM2*(q2 - s - t + u)/u + CF*fs2*(-q2 + s + t - u)/u + Nc*d_st*d_t**2*(1536*q2**11*s**2 - 9216*q2**10*s**3 - 6144*q2**10*s**2*t - 10752*q2**10*s**2*u + 256*q2**10*s*t**2 + 23040*q2**9*s**4 + 31744*q2**9*s**3*t + 55296*q2**9*s**3*u + 8448*q2**9*s**2*t**2 + 40448*q2**9*s**2*t*u + 33024*q2**9*s**2*u**2 - 352*q2**9*s*t**3 - 1600*q2**9*s*t**2*u - 30720*q2**8*s**5 - 66560*q2**8*s**4*t - 115200*q2**8*s**4*u - 39808*q2**8*s**3*t**2 - 177664*q2**8*s**3*t*u - 142080*q2**8*s**3*u**2 - 7280*q2**8*s**2*t**3 - 53248*q2**8*s**2*t**2*u - 115968*q2**8*s**2*t*u**2 - 58368*q2**8*s**2*u**3 + 32*q2**8*s*t**4 + 2016*q2**8*s*t**3*u + 4384*q2**8*s*t**2*u**2 + 64*q2**8*t**5 - 128*q2**8*t**4*u + 64*q2**8*t**3*u**2 + 23040*q2**7*s**6 + 71680*q2**7*s**5*t + 122880*q2**7*s**5*u + 69632*q2**7*s**4*t**2 + 307200*q2**7*s**4*t*u + 238080*q2**7*s**4*u**2 + 28704*q2**7*s**3*t**3 + 208896*q2**7*s**3*t**2*u + 421888*q2**7*s**3*t*u**2 + 203520*q2**7*s**3*u**3 + 5664*q2**7*s**2*t**4 + 42528*q2**7*s**2*t**3*u + 144192*q2**7*s**2*t**2*u**2 + 189568*q2**7*s**2*t*u**3 + 65376*q2**7*s**2*u**4 - 104*q2**7*s*t**5 + 400*q2**7*s*t**4*u - 5256*q2**7*s*t**3*u**2 - 6912*q2**7*s*t**2*u**3 - 128*q2**7*t**6 - 64*q2**7*t**5*u + 512*q2**7*t**4*u**2 - 320*q2**7*t**3*u**3 - 9216*q2**6*s**7 - 40960*q2**6*s**6*t - 69120*q2**6*s**6*u - 58368*q2**6*s**5*t**2 - 261120*q2**6*s**5*t*u - 192000*q2**6*s**5*u**2 - 39072*q2**6*s**4*t**3 - 296192*q2**6*s**4*t**2*u - 579072*q2**6*s**4*t*u**2 - 261120*q2**6*s**4*u**3 - 14496*q2**6*s**3*t**4 - 137088*q2**6*s**3*t**3*u - 457984*q2**6*s**3*t**2*u**2 - 551936*q2**6*s**3*t*u**3 - 177024*q2**6*s**3*u**4 - 3476*q2**6*s**2*t**5 - 28776*q2**6*s**2*t**4*u - 104884*q2**6*s**2*t**3*u**2 - 218976*q2**6*s**2*t**2*u**3 - 194112*q2**6*s**2*t*u**4 - 48096*q2**6*s**2*u**5 + 360*q2**6*s*t**6 - 576*q2**6*s*t**5*u - 1592*q2**6*s*t**4*u**2 + 8112*q2**6*s*t**3*u**3 + 6912*q2**6*s*t**2*u**4 + 96*q2**6*t**7 + 384*q2**6*t**6*u - 384*q2**6*t**5*u**2 - 768*q2**6*t**4*u**3 + 672*q2**6*t**3*u**4 + 1536*q2**5*s**8 + 11264*q2**5*s**7*t + 18432*q2**5*s**7*u + 23296*q2**5*s**6*t**2 + 110080*q2**5*s**6*t*u + 72960*q2**5*s**6*u**2 + 23072*q2**5*s**5*t**3 + 191680*q2**5*s**5*t**2*u + 365568*q2**5*s**5*t*u**2 + 145920*q2**5*s**5*u**3 + 12128*q2**5*s**4*t**4 + 148480*q2**5*s**4*t**3*u + 504128*q2**5*s**4*t**2*u**2 + 570112*q2**5*s**4*t*u**3 + 161856*q2**5*s**4*u**4 + 4912*q2**5*s**3*t**5 + 59440*q2**5*s**3*t**4*u + 268304*q2**5*s**3*t**3*u**2 + 542048*q2**5*s**3*t**2*u**3 + 431744*q2**5*s**3*t*u**4 + 95232*q2**5*s**3*u**5 + 1232*q2**5*s**2*t**6 + 15144*q2**5*s**2*t**5*u + 60256*q2**5*s**2*t**4*u**2 + 141976*q2**5*s**2*t**3*u**3 + 204016*q2**5*s**2*t**2*u**4 + 128640*q2**5*s**2*t*u**5 + 23232*q2**5*s**2*u**6 - 264*q2**5*s*t**7 - 724*q2**5*s*t**6*u + 2768*q2**5*s*t**5*u**2 + 2040*q2**5*s*t**4*u**3 - 8008*q2**5*s*t**3*u**4 - 4548*q2**5*s*t**2*u**5 - 32*q2**5*t**8 - 320*q2**5*t**7*u - 320*q2**5*t**6*u**2 + 960*q2**5*t**5*u**3 + 480*q2**5*t**4*u**4 - 768*q2**5*t**3*u**5 - 1024*q2**4*s**8*t - 1536*q2**4*s**8*u - 3456*q2**4*s**7*t**2 - 19968*q2**4*s**7*t*u - 9984*q2**4*s**7*u**2 - 5232*q2**4*s**6*t**3 - 54528*q2**4*s**6*t**2*u - 101632*q2**4*s**6*t*u**2 - 30720*q2**4*s**6*u**3 - 3584*q2**4*s**5*t**4 - 66144*q2**4*s**5*t**3*u - 234528*q2**4*s**5*t**2*u**2 - 243200*q2**4*s**5*t*u**3 - 54144*q2**4*s**5*u**4 - 1592*q2**4*s**4*t**5 - 40032*q2**4*s**4*t**4*u - 219464*q2**4*s**4*t**3*u**2 - 435232*q2**4*s**4*t**2*u**3 - 310272*q2**4*s**4*t*u**4 - 55488*q2**4*s**4*u**5 - 680*q2**4*s**3*t**6 - 16712*q2**4*s**3*t**5*u - 97504*q2**4*s**3*t**4*u**2 - 275624*q2**4*s**3*t**3*u**3 - 373000*q2**4*s**3*t**2*u**4 - 204608*q2**4*s**3*t*u**5 - 30720*q2**4*s**3*u**6 - 184*q2**4*s**2*t**7 - 4628*q2**4*s**2*t**6*u - 26060*q2**4*s**2*t**5*u**2 - 67172*q2**4*s**2*t**4*u**3 - 114588*q2**4*s**2*t**3*u**4 - 119672*q2**4*s**2*t**2*u**5 - 54912*q2**4*s**2*t*u**6 - 7104*q2**4*s**2*u**7 + 74*q2**4*s*t**8 + 684*q2**4*s*t**7*u + 46*q2**4*s*t**6*u**2 - 3992*q2**4*s*t**5*u**3 - 970*q2**4*s*t**4*u**4 + 5100*q2**4*s*t**3*u**5 + 1970*q2**4*s*t**2*u**6 + 4*q2**4*t**9 + 104*q2**4*t**8*u + 380*q2**4*t**7*u**2 - 80*q2**4*t**6*u**3 - 900*q2**4*t**5*u**4 - 24*q2**4*t**4*u**5 + 516*q2**4*t**3*u**6 + 1024*q2**3*s**8*t*u + 160*q2**3*s**7*t**3 + 4992*q2**3*s**7*t**2*u + 9216*q2**3*s**7*t*u**2 + 768*q2**3*s**7*u**3 + 256*q2**3*s**6*t**4 + 10464*q2**3*s**6*t**3*u + 41344*q2**3*s**6*t**2*u**2 + 35968*q2**3*s**6*t*u**3 + 3936*q2**3*s**6*u**4 + 184*q2**3*s**5*t**5 + 9728*q2**3*s**5*t**4*u + 67160*q2**3*s**5*t**3*u**2 + 129696*q2**3*s**5*t**2*u**3 + 76160*q2**3*s**5*t*u**4 + 8448*q2**3*s**5*u**5 - 64*q2**3*s**4*t**6 + 5224*q2**3*s**4*t**5*u + 49344*q2**3*s**4*t**4*u**2 + 157240*q2**3*s**4*t**3*u**3 + 198656*q2**3*s**4*t**2*u**4 + 90432*q2**3*s**4*t*u**5 + 9408*q2**3*s**4*u**6 - 40*q2**3*s**3*t**7 + 2032*q2**3*s**3*t**6*u + 21784*q2**3*s**3*t**5*u**2 + 80884*q2**3*s**3*t**4*u**3 + 157656*q2**3*s**3*t**3*u**4 + 149268*q2**3*s**3*t**2*u**5 + 56512*q2**3*s**3*t*u**6 + 5376*q2**3*s**3*u**7 + 606*q2**3*s**2*t**7*u + 6416*q2**3*s**2*t**6*u**2 + 22496*q2**3*s**2*t**5*u**3 + 42812*q2**3*s**2*t**4*u**4 + 55890*q2**3*s**2*t**3*u**5 + 43492*q2**3*s**2*t**2*u**6 + 14464*q2**3*s**2*t*u**7 + 1248*q2**3*s**2*u**8 - 7*q2**3*s*t**9 - 180*q2**3*s*t**8*u - 573*q2**3*s*t**7*u**2 + 746*q2**3*s*t**6*u**3 + 2583*q2**3*s*t**5*u**4 - 40*q2**3*s*t**4*u**5 - 2019*q2**3*s*t**3*u**6 - 542*q2**3*s*t**2*u**7 - 12*q2**3*t**9*u - 120*q2**3*t**8*u**2 - 180*q2**3*t**7*u**3 + 240*q2**3*t**6*u**4 + 396*q2**3*t**5*u**5 - 120*q2**3*t**4*u**6 - 204*q2**3*t**3*u**7 - 256*q2**2*s**7*t**3*u - 1536*q2**2*s**7*t**2*u**2 - 512*q2**2*s**7*t*u**3 + 12*q2**2*s**6*t**5 - 632*q2**2*s**6*t**4*u - 5924*q2**2*s**6*t**3*u**2 - 10624*q2**2*s**6*t**2*u**3 - 3520*q2**2*s**6*t*u**4 - 96*q2**2*s**6*u**5 + 48*q2**2*s**5*t**6 - 760*q2**2*s**5*t**5*u - 8296*q2**2*s**5*t**4*u**2 - 28040*q2**2*s**5*t**3*u**3 - 30824*q2**2*s**5*t**2*u**4 - 9408*q2**2*s**5*t*u**5 - 384*q2**2*s**5*u**6 + 8*q2**2*s**4*t**7 - 132*q2**2*s**4*t**6*u - 5836*q2**2*s**4*t**5*u**2 - 27500*q2**2*s**4*t**4*u**3 - 54988*q2**2*s**4*t**3*u**4 - 45088*q2**2*s**4*t**2*u**5 - 12416*q2**2*s**4*t*u**6 - 576*q2**2*s**4*u**7 + 2*q2**2*s**3*t**8 + 48*q2**2*s**3*t**7*u - 2218*q2**2*s**3*t**6*u**2 - 13464*q2**2*s**3*t**5*u**3 - 35082*q2**2*s**3*t**4*u**4 - 48792*q2**2*s**3*t**3*u**5 - 32622*q2**2*s**3*t**2*u**6 - 8128*q2**2*s**3*t*u**7 - 384*q2**2*s**3*u**8 + 2*q2**2*s**2*t**9 - 12*q2**2*s**2*t**8*u - 646*q2**2*s**2*t**7*u**2 - 3996*q2**2*s**2*t**6*u**3 - 10154*q2**2*s**2*t**5*u**4 - 15456*q2**2*s**2*t**4*u**5 - 15834*q2**2*s**2*t**3*u**6 - 9184*q2**2*s**2*t**2*u**7 - 2112*q2**2*s**2*t*u**8 - 96*q2**2*s**2*u**9 + 14*q2**2*s*t**9*u + 138*q2**2*s*t**8*u**2 + 150*q2**2*s*t**7*u**3 - 534*q2**2*s*t**6*u**4 - 758*q2**2*s*t**5*u**5 + 166*q2**2*s*t**4*u**6 + 450*q2**2*s*t**3*u**7 + 86*q2**2*s*t**2*u**8 + 12*q2**2*t**9*u**2 + 56*q2**2*t**8*u**3 + 20*q2**2*t**7*u**4 - 112*q2**2*t**6*u**5 - 76*q2**2*t**5*u**6 + 56*q2**2*t**4*u**7 + 44*q2**2*t**3*u**8 + 48*q2*s**6*t**5*u + 224*q2*s**6*t**4*u**2 + 752*q2*s**6*t**3*u**3 + 512*q2*s**6*t**2*u**4 + 64*q2*s**6*t*u**5 - 4*q2*s**5*t**6*u + 576*q2*s**5*t**5*u**2 + 2308*q2*s**5*t**4*u**3 + 4040*q2*s**5*t**3*u**4 + 2376*q2*s**5*t**2*u**5 + 320*q2*s**5*t*u**6 + 4*q2*s**4*t**8 - 10*q2*s**4*t**7*u + 340*q2*s**4*t**6*u**2 + 2480*q2*s**4*t**5*u**3 + 6504*q2*s**4*t**4*u**4 + 8122*q2*s**4*t**3*u**5 + 4192*q2*s**4*t**2*u**6 + 576*q2*s**4*t*u**7 + q2*s**3*t**9 - 8*q2*s**3*t**8*u + 39*q2*s**3*t**7*u**2 + 1022*q2*s**3*t**6*u**3 + 3911*q2*s**3*t**5*u**4 + 7280*q2*s**3*t**4*u**5 + 7193*q2*s**3*t**3*u**6 + 3298*q2*s**3*t**2*u**7 + 448*q2*s**3*t*u**8 - 2*q2*s**2*t**9*u + 12*q2*s**2*t**8*u**2 + 240*q2*s**2*t**7*u**3 + 1056*q2*s**2*t**6*u**4 + 2226*q2*s**2*t**5*u**5 + 2880*q2*s**2*t**4*u**6 + 2320*q2*s**2*t**3*u**7 + 964*q2*s**2*t**2*u**8 + 128*q2*s**2*t*u**9 - 7*q2*s*t**9*u**2 - 32*q2*s*t**8*u**3 + 3*q2*s*t**7*u**4 + 106*q2*s*t**6*u**5 + 79*q2*s*t**5*u**6 - 36*q2*s*t**4*u**7 - 43*q2*s*t**3*u**8 - 6*q2*s*t**2*u**9 - 4*q2*t**9*u**3 - 8*q2*t**8*u**4 + 4*q2*t**7*u**5 + 16*q2*t**6*u**6 + 4*q2*t**5*u**7 - 8*q2*t**4*u**8 - 4*q2*t**3*u**9 - 16*s**5*t**6*u**2 - 64*s**5*t**5*u**3 - 112*s**5*t**4*u**4 - 96*s**5*t**3*u**5 - 32*s**5*t**2*u**6 - 16*s**4*t**7*u**2 - 112*s**4*t**6*u**3 - 304*s**4*t**5*u**4 - 432*s**4*t**4*u**5 - 320*s**4*t**3*u**6 - 96*s**4*t**2*u**7 - 32*s**3*t**7*u**3 - 176*s**3*t**6*u**4 - 416*s**3*t**5*u**5 - 528*s**3*t**4*u**6 - 352*s**3*t**3*u**7 - 96*s**3*t**2*u**8 - 16*s**2*t**7*u**4 - 80*s**2*t**6*u**5 - 176*s**2*t**5*u**6 - 208*s**2*t**4*u**7 - 128*s**2*t**3*u**8 - 32*s**2*t**2*u**9)/(16*lam**4*q2*s**2*t**3) + Nc*d_st*fla*(-64*q2**8 + 96*q2**7*s + 224*q2**7*t + 288*q2**7*u - 96*q2**6*s**2 - 208*q2**6*s*t - 336*q2**6*s*u - 384*q2**6*t**2 - 800*q2**6*t*u - 608*q2**6*u**2 - 48*q2**5*s**3 + 112*q2**5*s**2*t + 272*q2**5*s**2*u + 224*q2**5*s*t**2 + 480*q2**5*s*t*u + 544*q2**5*s*u**2 + 400*q2**5*t**3 + 1104*q2**5*t**2*u + 1296*q2**5*t*u**2 + 784*q2**5*u**3 + 320*q2**4*s**4 + 168*q2**4*s**3*t + 392*q2**4*s**3*u + 80*q2**4*s**2*t**2 - 336*q2**4*s**2*t*u - 192*q2**4*s**2*u**2 - 152*q2**4*s*t**3 - 344*q2**4*s*t**2*u - 376*q2**4*s*t*u**2 - 568*q2**4*s*u**3 - 260*q2**4*t**4 - 960*q2**4*t**3*u - 1320*q2**4*t**2*u**2 - 1280*q2**4*t*u**3 - 660*q2**4*u**4 - 208*q2**3*s**5 - 160*q2**3*s**4*t - 896*q2**3*s**4*u - 304*q2**3*s**3*t**2 - 432*q2**3*s**3*t*u - 944*q2**3*s**3*u**2 - 160*q2**3*s**2*t**3 - 48*q2**3*s**2*t**2*u + 112*q2**3*s**2*t*u**2 - 32*q2**3*s**2*u**3 + 54*q2**3*s*t**4 + 232*q2**3*s*t**3*u - 60*q2**3*s*t**2*u**2 + 168*q2**3*s*t*u**3 + 406*q2**3*s*u**4 + 102*q2**3*t**5 + 530*q2**3*t**4*u + 860*q2**3*t**3*u**2 + 900*q2**3*t**2*u**3 + 830*q2**3*t*u**4 + 362*q2**3*u**5 - 136*q2**2*s**5*t + 280*q2**2*s**5*u - 16*q2**2*s**4*t**2 + 128*q2**2*s**4*t*u + 896*q2**2*s**4*u**2 + 160*q2**2*s**3*t**3 + 392*q2**2*s**3*t**2*u + 616*q2**2*s**3*t*u**2 + 896*q2**2*s**3*u**3 + 80*q2**2*s**2*t**4 + 144*q2**2*s**2*t**3*u + 192*q2**2*s**2*t**2*u**2 + 192*q2**2*s**2*t*u**3 + 64*q2**2*s**2*u**4 - q2**2*s*t**5 - 117*q2**2*s*t**4*u + 46*q2**2*s*t**3*u**2 + 254*q2**2*s*t**2*u**3 - 93*q2**2*s*t*u**4 - 185*q2**2*s*u**5 - 22*q2**2*t**6 - 174*q2**2*t**5*u - 360*q2**2*t**4*u**2 - 380*q2**2*t**3*u**3 - 390*q2**2*t**2*u**4 - 342*q2**2*t*u**5 - 124*q2**2*u**6 + 160*q2*s**5*t*u - 96*q2*s**5*u**2 + 16*q2*s**4*t**3 + 120*q2*s**4*t**2*u + 24*q2*s**4*t*u**2 - 368*q2*s**4*u**3 - 26*q2*s**3*t**4 - 136*q2*s**3*t**3*u - 172*q2*s**3*t**2*u**2 - 408*q2*s**3*t*u**3 - 346*q2*s**3*u**4 - 20*q2*s**2*t**5 - 32*q2*s**2*t**4*u - 112*q2*s**2*t**3*u**2 - 216*q2*s**2*t**2*u**3 - 124*q2*s**2*t*u**4 - 8*q2*s**2*u**5 - 5*q2*s*t**6 + 28*q2*s*t**5*u + 17*q2*s*t**4*u**2 - 120*q2*s*t**3*u**3 - 107*q2*s*t**2*u**4 + 44*q2*s*t*u**5 + 47*q2*s*u**6 + 2*q2*t**7 + 30*q2*t**6*u + 84*q2*t**5*u**2 + 100*q2*t**4*u**3 + 90*q2*t**3*u**4 + 102*q2*t**2*u**5 + 80*q2*t*u**6 + 24*q2*u**7 - 16*s**4*t**3*u - 80*s**4*t**2*u**2 - 16*s**4*t*u**3 + 48*s**4*u**4 + 3*s**3*t**5 + 11*s**3*t**4*u + 10*s**3*t**3*u**2 + 42*s**3*t**2*u**3 + 83*s**3*t*u**4 + 43*s**3*u**5 + 3*s**2*t**6 + 7*s**2*t**4*u**2 + 48*s**2*t**3*u**3 + 57*s**2*t**2*u**4 + 16*s**2*t*u**5 - 3*s**2*u**6 + s*t**7 - 2*s*t**6*u - 6*s*t**5*u**2 + 11*s*t**4*u**3 + 29*s*t**3*u**4 + 12*s*t**2*u**5 - 8*s*t*u**6 - 5*s*u**7 - 2*t**7*u - 8*t**6*u**2 - 12*t**5*u**3 - 10*t**4*u**4 - 10*t**3*u**5 - 12*t**2*u**6 - 8*t*u**7 - 2*u**8)/(16*lam**5*s**2) + Nc*d_t**2*fM2*(2*q2**5 - 8*q2**4*s - 4*q2**4*t - 8*q2**4*u + 12*q2**3*s**2 + 12*q2**3*s*t + 24*q2**3*s*u + 6*q2**3*t**2 + 14*q2**3*t*u + 12*q2**3*u**2 - 8*q2**2*s**3 - 12*q2**2*s**2*t - 24*q2**2*s**2*u - 12*q2**2*s*t**2 - 30*q2**2*s*t*u - 24*q2**2*s*u**2 - 4*q2**2*t**3 - 14*q2**2*t**2*u - 18*q2**2*t*u**2 - 8*q2**2*u**3 + 2*q2*s**4 + 4*q2*s**3*t + 8*q2*s**3*u + 6*q2*s**2*t**2 + 18*q2*s**2*t*u + 12*q2*s**2*u**2 + 4*q2*s*t**3 + 16*q2*s*t**2*u + 24*q2*s*t*u**2 + 8*q2*s*u**3 + 2*q2*t**4 + 6*q2*t**3*u + 10*q2*t**2*u**2 + 10*q2*t*u**3 + 2*q2*u**4 - 2*s**3*t*u - 2*s**2*t**2*u - 6*s**2*t*u**2 - 2*s*t**3*u - 4*s*t**2*u**2 - 6*s*t*u**3 - 2*t**4*u - 2*t**3*u**2 - 2*t**2*u**3 - 2*t*u**4)/t**3 + Nc*d_t**2*fs2*(-4*q2**5 + 16*q2**4*s + 8*q2**4*t + 16*q2**4*u - 24*q2**3*s**2 - 24*q2**3*s*t - 48*q2**3*s*u - 13*q2**3*t**2 - 28*q2**3*t*u - 24*q2**3*u**2 + 16*q2**2*s**3 + 24*q2**2*s**2*t + 48*q2**2*s**2*u + 28*q2**2*s*t**2 + 60*q2**2*s*t*u + 48*q2**2*s*u**2 + 7*q2**2*t**3 + 31*q2**2*t**2*u + 36*q2**2*t*u**2 + 16*q2**2*u**3 - 4*q2*s**4 - 8*q2*s**3*t - 16*q2*s**3*u - 17*q2*s**2*t**2 - 36*q2*s**2*t*u - 24*q2*s**2*u**2 - 6*q2*s*t**3 - 40*q2*s*t**2*u - 48*q2*s*t*u**2 - 16*q2*s*u**3 - 4*q2*t**4 - 9*q2*t**3*u - 23*q2*t**2*u**2 - 20*q2*t*u**3 - 4*q2*u**4 + 2*s**3*t**2 + 4*s**3*t*u - s**2*t**3 + 9*s**2*t**2*u + 12*s**2*t*u**2 + s*t**3*u + 12*s*t**2*u**2 + 12*s*t*u**3 + 4*t**4*u + 2*t**3*u**2 + 5*t**2*u**3 + 4*t*u**4)/(2*t**3) + Nc*d_t*flt*(4*q2**3 - 6*q2**2*s - 2*q2**2*t - 8*q2**2*u + 3*q2*s**2 + q2*s*t + 7*q2*s*u + 3*q2*t*u + 5*q2*u**2 - s**3 - s**2*t - 2*s**2*u - s*t*u - 2*s*u**2 - t*u**2 - u**3)/(4*s*t) + Nc*d_t*fst*(8*q2**4 - 24*q2**3*s - 16*q2**3*t - 24*q2**3*u + 24*q2**2*s**2 + 32*q2**2*s*t + 48*q2**2*s*u + 20*q2**2*t**2 + 40*q2**2*t*u + 24*q2**2*u**2 - 8*q2*s**3 - 16*q2*s**2*t - 24*q2*s**2*u - 28*q2*s*t**2 - 48*q2*s*t*u - 24*q2*s*u**2 - 4*q2*t**3 - 28*q2*t**2*u - 32*q2*t*u**2 - 8*q2*u**3 + 8*s**2*t**2 + 8*s**2*t*u + 2*s*t**3 + 16*s*t**2*u + 16*s*t*u**2 + 3*t**3*u + 8*t**2*u**2 + 8*t*u**3)/(4*t**3) + Nc*d_t*fstu*(q2**2 - 3*q2*s + q2*t - 2*q2*u + 2*s**2 - s*t + 3*s*u - 2*t*u + u**2)/(2*t) + Nc*d_t*ftu*(q2*u - u**2)/(2*s) + Nc*fsu*(q2 - s)/(4*t)

[C^{L2,\log}_{qg}]
-2*CF*u - 4*Nc*u

[C^{L2,1}_{qg}]
CF*(I1_10*u*(-4*s*t**2 + u*(2*s*(2*s + t + 2*u) + 2*t**2 + 3*t*u + u**2)) + 2*I1_11*(s2 - u)*(4*s*s2*(-2*s2 + t + 2*u) + 2*s*(s*s2 - u**2) + s2*t*(-5*s2 + t) - t*u*(s - 6*s2 + t + 2*u) + (2*s2 - u)**3) - I1_12*(s2 - u)**2*(s2*(4*q2 - 2*s - 3*t) - u*(t + u)) - 4*s*t*u*(-4*fM2 + fsu + 2*ftu) + 2*u*(6*s*t - u*(2*s + 2*t + u)))/(8*s*t) + Nc*(-u*(-2*fM2 + fst/2 + 2*fstu - fsu/4 - ftu/2) + (-I1_10*(8*s**3*s2 - 2*s*(2*s - u)*(s2*(s2 - 7*t) + u*(-4*s2 + t - u)) - 2*s*(22*s2**3 - 15*s2**2*(2*t + u) + t**2*u + t**2*(7*s2 + t) - 2*u**3) - (-2*s2 + t + u)*(-3*s2*t**2 + s2*u*(2*s2 - 6*t - u) + t*(t + u)**2)) + I1_11*(s2 - u)*(2*s*(t**2 + u*(s2 - t + u) - 2*(-s2 + t)**2) + 8*s2**2*(s2 - u) + s2*(-14*s2*t + 11*t**2 + 13*t*u + 2*u**2) - 2*t*(t + u)**2) + I1_12*(s2 - u)**2*(s2**2 - u*(s2 - t) + (s2 - t)**2) + I2_11*(s2 - t)*(4*s**2*s2 + 2*s*(4*s2*t + 3*s2*u + t**2) - s2*(-10*s2*t + 8*s2*(s2 - u) + (t + u)*(t + 2*u))) - I2_12*(s2 - t)**2*(t**2 + (s2 - t)*(2*s2 - u)) + 4*s*u*(-t + u) - 2*t*(t + u)**2)/(16*s*t))

[C^{L2,\mathrm{reg}}_{qg}]
CF*d_st*flt*(2*q2**2 - 2*q2*s - q2*t - 3*q2*u + s*u + t*u + u**2)/(2*t) + CF*d_st*fsu*(q2*t + s*u - t*u)/(2*t) + CF*d_st*ftu*(q2*t - s*u - t*u)/t + CF*d_t*d_u*fM2*(q2**3*s - 3*q2**2*s**2 - 3*q2**2*s*t - 2*q2**2*s*u - 2*q2**2*t**2 + 3*q2*s**3 + 6*q2*s**2*t + 4*q2*s**2*u + 8*q2*s*t**2 + 4*q2*s*t*u + q2*s*u**2 + 2*q2*t**3 + 4*q2*t**2*u - s**4 - 3*s**3*t - 2*s**3*u - 6*s**2*t**2 - 4*s**2*t*u - s**2*u**2 - 4*s*t**3 - 6*s*t**2*u - s*t*u**2 - 2*t**3*u - 2*t**2*u**2)/(2*t**2) + CF*d_t*d_u*fs2*(-q2**3*s + 3*q2**2*s**2 + 3*q2**2*s*t + 2*q2**2*s*u + 2*q2**2*t**2 - 3*q2*s**3 - 6*q2*s**2*t - 4*q2*s**2*u - 8*q2*s*t**2 - 4*q2*s*t*u - q2*s*u**2 - 2*q2*t**3 - 4*q2*t**2*u + s**4 + 3*s**3*t + 2*s**3*u + 6*s**2*t**2 + 4*s**2*t*u + s**2*u**2 + 4*s*t**3 + 6*s*t**2*u + s*t*u**2 + 2*t**3*u + 2*t**2*u**2)/(2*t**2) + CF*d_t*d_u*(384*q2**11*t - 64*q2**10*s**2 - 2432*q2**10*s*t - 2288*q2**10*t**2 - 1600*q2**10*t*u + 384*q2**9*s**3 + 6656*q2**9*s**2*t + 320*q2**9*s**2*u + 12664*q2**9*s*t**2 + 8576*q2**9*s*t*u + 5920*q2**9*t**3 + 9072*q2**9*t**2*u + 2912*q2**9*t*u**2 - 960*q2**8*s**4 - 10240*q2**8*s**3*t - 1600*q2**8*s**3*u - 28536*q2**8*s**2*t**2 - 19808*q2**8*s**2*t*u - 688*q2**8*s**2*u**2 - 28136*q2**8*s*t**3 - 41824*q2**8*s*t**2*u - 13056*q2**8*s*t*u**2 - 8760*q2**8*t**4 - 21920*q2**8*t**3*u - 15576*q2**8*t**2*u**2 - 3088*q2**8*t*u**3 + 1280*q2**7*s**5 + 9600*q2**7*s**4*t + 3200*q2**7*s**4*u + 33184*q2**7*s**3*t**2 + 25568*q2**7*s**3*t*u + 2800*q2**7*s**3*u**2 + 51576*q2**7*s**2*t**3 + 75984*q2**7*s**2*t**2*u + 25616*q2**7*s**2*t*u**2 + 832*q2**7*s**2*u**3 + 35138*q2**7*s*t**4 + 84820*q2**7*s*t**3*u + 58546*q2**7*s*t**2*u**2 + 11440*q2**7*s*t*u**3 + 8192*q2**7*t**5 + 29728*q2**7*t**4*u + 34600*q2**7*t**3*u**2 + 15376*q2**7*t**2*u**3 + 2152*q2**7*t*u**4 - 960*q2**6*s**6 - 5504*q2**6*s**5*t - 3200*q2**6*s**5*u - 20576*q2**6*s**4*t**2 - 19712*q2**6*s**4*t*u - 4320*q2**6*s**4*u**2 - 44880*q2**6*s**3*t**3 - 67456*q2**6*s**3*t**2*u - 28096*q2**6*s**3*t*u**2 - 2688*q2**6*s**3*u**3 - 51126*q2**6*s**2*t**4 - 119568*q2**6*s**2*t**3*u - 83766*q2**6*s**2*t**2*u**2 - 19344*q2**6*s**2*t*u**3 - 620*q2**6*s**2*u**4 - 27248*q2**6*s*t**5 - 94182*q2**6*s*t**4*u - 105444*q2**6*s*t**3*u**2 - 45846*q2**6*s*t**2*u**3 - 6456*q2**6*s*t*u**4 - 5031*q2**6*t**6 - 24976*q2**6*t**5*u - 42002*q2**6*t**4*u**2 - 30764*q2**6*t**3*u**3 - 9743*q2**6*t**2*u**4 - 1052*q2**6*t*u**5 + 384*q2**5*s**7 + 1792*q2**5*s**6*t + 1600*q2**5*s**6*u + 6072*q2**5*s**5*t**2 + 8768*q2**5*s**5*t*u + 3040*q2**5*s**5*u**2 + 17744*q2**5*s**4*t**3 + 28624*q2**5*s**4*t**2*u + 17472*q2**5*s**4*t*u**2 + 3072*q2**5*s**4*u**3 + 32132*q2**5*s**3*t**4 + 71568*q2**5*s**3*t**3*u + 54404*q2**5*s**3*t**2*u**2 + 17888*q2**5*s**3*t*u**3 + 1552*q2**5*s**3*u**4 + 30568*q2**5*s**2*t**5 + 99376*q2**5*s**2*t**4*u + 108072*q2**5*s**2*t**3*u**2 + 50228*q2**5*s**2*t**2*u**3 + 9504*q2**5*s**2*t*u**4 + 292*q2**5*s**2*u**5 + 13609*q2**5*s*t**6 + 63030*q2**5*s*t**5*u + 100112*q2**5*s*t**4*u**2 + 70434*q2**5*s*t**3*u**3 + 22103*q2**5*s*t**2*u**4 + 2464*q2**5*s*t*u**5 + 2032*q2**5*t**7 + 13465*q2**5*t**6*u + 30630*q2**5*t**5*u**2 + 32430*q2**5*t**4*u**3 + 17040*q2**5*t**3*u**4 + 4161*q2**5*t**2*u**5 + 370*q2**5*t*u**6 - 64*q2**4*s**8 - 256*q2**4*s**7*t - 320*q2**4*s**7*u - 440*q2**4*s**6*t**2 - 1888*q2**4*s**6*t*u - 880*q2**4*s**6*u**2 - 1992*q2**4*s**5*t**3 - 4128*q2**4*s**5*t**2*u - 5312*q2**4*s**5*t*u**2 - 1408*q2**4*s**5*u**3 - 7636*q2**4*s**4*t**4 - 13944*q2**4*s**4*t**3*u - 13780*q2**4*s**4*t**2*u**2 - 8112*q2**4*s**4*t*u**3 - 1256*q2**4*s**4*u**4 - 13352*q2**4*s**3*t**5 - 37396*q2**4*s**3*t**4*u - 38120*q2**4*s**3*t**3*u**2 - 22072*q2**4*s**3*t**2*u**3 - 6976*q2**4*s**3*t*u**4 - 556*q2**4*s**3*u**5 - 11331*q2**4*s**2*t**6 - 47522*q2**4*s**2*t**5*u - 69157*q2**4*s**2*t**4*u**2 - 47880*q2**4*s**2*t**3*u**3 - 17719*q2**4*s**2*t**2*u**4 - 3146*q2**4*s**2*t*u**5 - 85*q2**4*s**2*u**6 - 4370*q2**4*s*t**7 - 26132*q2**4*s*t**6*u - 54680*q2**4*s*t**5*u**2 - 53876*q2**4*s*t**4*u**3 - 27138*q2**4*s*t**3*u**4 - 6720*q2**4*s*t**2*u**5 - 644*q2**4*s*t*u**6 - 521*q2**4*t**8 - 4637*q2**4*t**7*u - 13771*q2**4*t**6*u**2 - 19625*q2**4*t**5*u**3 - 14935*q2**4*t**4*u**4 - 6079*q2**4*t**3*u**5 - 1205*q2**4*t**2*u**6 - 91*q2**4*t*u**7 - 80*q2**3*s**7*t**2 + 96*q2**3*s**7*t*u + 48*q2**3*s**7*u**2 - 232*q2**3*s**6*t**3 - 272*q2**3*s**6*t**2*u + 464*q2**3*s**6*t*u**2 + 192*q2**3*s**6*u**3 + 250*q2**3*s**5*t**4 - 1124*q2**3*s**5*t**3*u + 138*q2**3*s**5*t**2*u**2 + 1264*q2**3*s**5*t*u**3 + 336*q2**3*s**5*u**4 + 1880*q2**3*s**4*t**5 + 1936*q2**3*s**4*t**4*u - 96*q2**3*s**4*t**3*u**2 + 2076*q2**3*s**4*t**2*u**3 + 1912*q2**3*s**4*t*u**4 + 300*q2**3*s**4*u**5 + 3229*q2**3*s**3*t**6 + 10298*q2**3*s**3*t**5*u + 9999*q2**3*s**3*t**4*u**2 + 5948*q2**3*s**3*t**3*u**3 + 4241*q2**3*s**3*t**2*u**4 + 1610*q2**3*s**3*t*u**5 + 123*q2**3*s**3*u**6 + 2541*q2**3*s**2*t**7 + 13126*q2**3*s**2*t**6*u + 23209*q2**3*s**2*t**5*u**2 + 19500*q2**3*s**2*t**4*u**3 + 9963*q2**3*s**2*t**3*u**4 + 3604*q2**3*s**2*t**2*u**5 + 691*q2**3*s**2*t*u**6 + 14*q2**3*s**2*u**7 + 869*q2**3*s*t**8 + 6557*q2**3*s*t**7*u + 17283*q2**3*s*t**6*u**2 + 21869*q2**3*s*t**5*u**3 + 14985*q2**3*s*t**4*u**4 + 5847*q2**3*s*t**3*u**5 + 1251*q2**3*s*t**2*u**6 + 115*q2**3*s*t*u**7 + 77*q2**3*t**9 + 974*q2**3*t**8*u + 3725*q2**3*t**7*u**2 + 6854*q2**3*t**6*u**3 + 7005*q2**3*t**5*u**4 + 4138*q2**3*t**4*u**5 + 1371*q2**3*t**3*u**6 + 226*q2**3*t**2*u**7 + 14*q2**3*t*u**8 + 2*q2**2*s**6*t**4 + 168*q2**2*s**6*t**3*u + 34*q2**2*s**6*t**2*u**2 - 48*q2**2*s**6*t*u**3 - 12*q2**2*s**6*u**4 - 40*q2**2*s**5*t**5 + 538*q2**2*s**5*t**4*u + 988*q2**2*s**5*t**3*u**2 + 238*q2**2*s**5*t**2*u**3 - 136*q2**2*s**5*t*u**4 - 36*q2**2*s**5*u**5 - 218*q2**2*s**4*t**6 + 82*q2**2*s**4*t**5*u + 1979*q2**2*s**4*t**4*u**2 + 2044*q2**2*s**4*t**3*u**3 + 298*q2**2*s**4*t**2*u**4 - 202*q2**2*s**4*t*u**5 - 39*q2**2*s**4*u**6 - 396*q2**2*s**3*t**7 - 1376*q2**2*s**3*t**6*u - 402*q2**2*s**3*t**5*u**2 + 1912*q2**2*s**3*t**4*u**3 + 1328*q2**2*s**3*t**3*u**4 - 104*q2**2*s**3*t**2*u**5 - 186*q2**2*s**3*t*u**6 - 16*q2**2*s**3*u**7 - 315*q2**2*s**2*t**8 - 1901*q2**2*s**2*t**7*u - 3766*q2**2*s**2*t**6*u**2 - 2859*q2**2*s**2*t**5*u**3 - 818*q2**2*s**2*t**4*u**4 - 385*q2**2*s**2*t**3*u**5 - 336*q2**2*s**2*t**2*u**6 - 91*q2**2*s**2*t*u**7 - q2**2*s**2*u**8 - 98*q2**2*s*t**9 - 908*q2**2*s*t**8*u - 2916*q2**2*s*t**7*u**2 - 4436*q2**2*s*t**6*u**3 - 3616*q2**2*s*t**5*u**4 - 1738*q2**2*s*t**4*u**5 - 568*q2**2*s*t**3*u**6 - 130*q2**2*s*t**2*u**7 - 14*q2**2*s*t*u**8 - 5*q2**2*t**10 - 111*q2**2*t**9*u - 552*q2**2*t**8*u**2 - 1282*q2**2*t**7*u**3 - 1681*q2**2*t**6*u**4 - 1332*q2**2*t**5*u**5 - 642*q2**2*t**4*u**6 - 178*q2**2*t**3*u**7 - 24*q2**2*t**2*u**8 - q2**2*t*u**9 - 2*q2*s**5*t**6 - 16*q2*s**5*t**5*u - 99*q2*s**5*t**4*u**2 - 102*q2*s**5*t**3*u**3 - 12*q2*s**5*t**2*u**4 + 6*q2*s**5*t*u**5 + q2*s**5*u**6 + q2*s**4*t**7 - 35*q2*s**4*t**6*u - 317*q2*s**4*t**5*u**2 - 614*q2*s**4*t**4*u**3 - 417*q2*s**4*t**3*u**4 - 77*q2*s**4*t**2*u**5 + 9*q2*s**4*t*u**6 + 2*q2*s**4*u**7 + 15*q2*s**3*t**8 + 35*q2*s**3*t**7*u - 196*q2*s**3*t**6*u**2 - 815*q2*s**3*t**5*u**3 - 1022*q2*s**3*t**4*u**4 - 515*q2*s**3*t**3*u**5 - 86*q2*s**3*t**2*u**6 + 7*q2*s**3*t*u**7 + q2*s**3*u**8 + 17*q2*s**2*t**9 + 98*q2*s**2*t**8*u + 160*q2*s**2*t**7*u**2 - 134*q2*s**2*t**6*u**3 - 602*q2*s**2*t**5*u**4 - 572*q2*s**2*t**4*u**5 - 200*q2*s**2*t**3*u**6 - 12*q2*s**2*t**2*u**7 + 5*q2*s**2*t*u**8 + 5*q2*s*t**10 + 53*q2*s*t**9*u + 194*q2*s*t**8*u**2 + 312*q2*s*t**7*u**3 + 209*q2*s*t**6*u**4 + 8*q2*s*t**5*u**5 - 46*q2*s*t**4*u**6 - 6*q2*s*t**3*u**7 + 6*q2*s*t**2*u**8 + q2*s*t*u**9 + 5*q2*t**10*u + 34*q2*t**9*u**2 + 99*q2*t**8*u**3 + 162*q2*t**7*u**4 + 164*q2*t**6*u**5 + 106*q2*t**5*u**6 + 43*q2*t**4*u**7 + 10*q2*t**3*u**8 + q2*t**2*u**9 + 2*s**4*t**7*u + 10*s**4*t**6*u**2 + 22*s**4*t**5*u**3 + 26*s**4*t**4*u**4 + 16*s**4*t**3*u**5 + 4*s**4*t**2*u**6 + 4*s**3*t**8*u + 24*s**3*t**7*u**2 + 64*s**3*t**6*u**3 + 96*s**3*t**5*u**4 + 84*s**3*t**4*u**5 + 40*s**3*t**3*u**6 + 8*s**3*t**2*u**7 + 2*s**2*t**9*u + 16*s**2*t**8*u**2 + 54*s**2*t**7*u**3 + 102*s**2*t**6*u**4 + 116*s**2*t**5*u**5 + 78*s**2*t**4*u**6 + 28*s**2*t**3*u**7 + 4*s**2*t**2*u**8 + 2*s*t**9*u**2 + 12*s*t**8*u**3 + 32*s*t**7*u**4 + 48*s*t**6*u**5 + 42*s*t**5*u**6 + 20*s*t**4*u**7 + 4*s*t**3*u**8)/(4*lam**6*q2*s*t**2) + CF*fla*(-768*q2**9 + 4224*q2**8*s + 4032*q2**8*t + 2816*q2**8*u - 9856*q2**7*s**2 - 17536*q2**7*s*t - 13440*q2**7*s*u - 9344*q2**7*t**2 - 13568*q2**7*t*u - 4608*q2**7*u**2 + 12544*q2**6*s**3 + 30672*q2**6*s**2*t + 26112*q2**6*s**2*u + 31616*q2**6*s*t**2 + 49888*q2**6*s*t*u + 18848*q2**6*s*u**2 + 12560*q2**6*t**3 + 28192*q2**6*t**2*u + 19920*q2**6*t*u**2 + 4352*q2**6*u**3 - 9216*q2**5*s**4 - 27120*q2**5*s**3*t - 25856*q2**5*s**3*u - 40088*q2**5*s**2*t**2 - 70312*q2**5*s**2*t*u - 29376*q2**5*s**2*u**2 - 32304*q2**5*s*t**3 - 78144*q2**5*s*t**2*u - 60624*q2**5*s*t*u**2 - 14784*q2**5*s*u**3 - 10800*q2**5*t**4 - 33104*q2**5*t**3*u - 36144*q2**5*t**2*u**2 - 16368*q2**5*t*u**3 - 2528*q2**5*u**4 + 3712*q2**4*s**5 + 12208*q2**4*s**4*t + 13056*q2**4*s**4*u + 23000*q2**4*s**3*t**2 + 46280*q2**4*s**3*t*u + 21120*q2**4*s**3*u**2 + 28360*q2**4*s**2*t**3 + 75832*q2**4*s**2*t**2*u + 65408*q2**4*s**2*t*u**2 + 17472*q2**4*s**2*u**3 + 20416*q2**4*s*t**4 + 67000*q2**4*s*t**3*u + 79576*q2**4*s*t**2*u**2 + 39848*q2**4*s*t*u**3 + 6792*q2**4*s*u**4 + 6164*q2**4*t**5 + 24080*q2**4*t**4*u + 35880*q2**4*t**3*u**2 + 25040*q2**4*t**2*u**3 + 7940*q2**4*t*u**4 + 864*q2**4*u**5 - 640*q2**3*s**6 - 2256*q2**3*s**5*t - 2688*q2**3*s**5*u - 5480*q2**3*s**4*t**2 - 13336*q2**3*s**4*t*u - 6464*q2**3*s**4*u**2 - 9552*q2**3*s**3*t**3 - 29520*q2**3*s**3*t**2*u - 29152*q2**3*s**3*t*u**2 - 8512*q2**3*s**3*u**3 - 11632*q2**3*s**2*t**4 - 41480*q2**3*s**2*t**3*u - 54880*q2**3*s**2*t**2*u**2 - 30912*q2**3*s**2*t*u**3 - 5800*q2**3*s**2*u**4 - 8132*q2**3*s*t**5 - 33936*q2**3*s*t**4*u - 54672*q2**3*s*t**3*u**2 - 42024*q2**3*s*t**2*u**3 - 14892*q2**3*s*t*u**4 - 1736*q2**3*s*u**5 - 2336*q2**3*t**6 - 11128*q2**3*t**5*u - 21120*q2**3*t**4*u**2 - 20080*q2**3*t**3*u**3 - 9760*q2**3*t**2*u**4 - 2136*q2**3*t*u**5 - 128*q2**3*u**6 + 296*q2**2*s**5*t**2 + 1048*q2**2*s**5*t*u + 480*q2**2*s**5*u**2 + 936*q2**2*s**4*t**3 + 3640*q2**2*s**4*t**2*u + 4448*q2**2*s**4*t*u**2 + 1472*q2**2*s**4*u**3 + 2024*q2**2*s**3*t**4 + 7904*q2**2*s**3*t**3*u + 12656*q2**2*s**3*t**2*u**2 + 8656*q2**2*s**3*t*u**3 + 1912*q2**2*s**3*u**4 + 2716*q2**2*s**2*t**5 + 11944*q2**2*s**2*t**4*u + 21136*q2**2*s**2*t**3*u**2 + 18704*q2**2*s**2*t**2*u**3 + 7900*q2**2*s**2*t*u**4 + 1104*q2**2*s**2*u**5 + 1974*q2**2*s*t**6 + 10116*q2**2*s*t**5*u + 20754*q2**2*s*t**4*u**2 + 21744*q2**2*s*t**3*u**3 + 12018*q2**2*s*t**2*u**4 + 3084*q2**2*s*t*u**5 + 198*q2**2*s*u**6 + 567*q2**2*t**7 + 3194*q2**2*t**6*u + 7389*q2**2*t**5*u**2 + 8940*q2**2*t**4*u**3 + 5905*q2**2*t**3*u**4 + 1962*q2**2*t**2*u**5 + 219*q2**2*t*u**6 - 16*q2**2*u**7 - 88*q2*s**4*t**4 - 304*q2*s**4*t**3*u - 680*q2*s**4*t**2*u**2 - 536*q2*s**4*t*u**3 - 120*q2*s**4*u**4 - 212*q2*s**3*t**5 - 864*q2*s**3*t**4*u - 1808*q2*s**3*t**3*u**2 - 2176*q2*s**3*t**2*u**3 - 1252*q2*s**3*t*u**4 - 232*q2*s**3*u**5 - 316*q2*s**2*t**6 - 1660*q2*s**2*t**5*u - 3556*q2*s**2*t**4*u**2 - 4244*q2*s**2*t**3*u**3 - 3008*q2*s**2*t**2*u**4 - 1104*q2*s**2*t*u**5 - 128*q2*s**2*u**6 - 262*q2*s*t**7 - 1628*q2*s*t**6*u - 4118*q2*s*t**5*u**2 - 5536*q2*s*t**4*u**3 - 4250*q2*s*t**3*u**4 - 1796*q2*s*t**2*u**5 - 330*q2*s*t*u**6 - 80*q2*t**8 - 521*q2*t**7*u - 1425*q2*t**6*u**2 - 2101*q2*t**5*u**3 - 1765*q2*t**4*u**4 - 795*q2*t**3*u**5 - 131*q2*t**2*u**6 + 25*q2*t*u**7 + 9*q2*u**8 + 6*s**3*t**6 + 48*s**3*t**5*u + 106*s**3*t**4*u**2 + 148*s**3*t**3*u**3 + 150*s**3*t**2*u**4 + 76*s**3*t*u**5 + 10*s**3*u**6 + 11*s**2*t**7 + 78*s**2*t**6*u + 181*s**2*t**5*u**2 + 232*s**2*t**4*u**3 + 233*s**2*t**3*u**4 + 178*s**2*t**2*u**5 + 71*s**2*t*u**6 + 8*s**2*u**7 + 14*s*t**8 + 107*s*t**7*u + 331*s*t**6*u**2 + 555*s*t**5*u**3 + 559*s*t**4*u**4 + 345*s*t**3*u**5 + 121*s*t**2*u**6 + 17*s*t*u**7 - s*u**8 + 5*t**9 + 37*t**8*u + 117*t**7*u**2 + 204*t**6*u**3 + 209*t**5*u**4 + 120*t**4*u**5 + 27*t**3*u**6 - 8*t**2*u**7 - 6*t*u**8 - u**9)/(8*lam**7*s*t) + Nc*d_t*d_u*(-768*q2**11*s + 5376*q2**10*s**2 + 3840*q2**10*s*t + 4608*q2**10*s*u - 16128*q2**9*s**3 - 23040*q2**9*s**2*t - 27648*q2**9*s**2*u - 8064*q2**9*s*t**2 - 21504*q2**9*s*t*u - 11904*q2**9*s*u**2 + 26880*q2**8*s**4 + 57600*q2**8*s**3*t + 69120*q2**8*s**3*u + 40384*q2**8*s**2*t**2 + 109056*q2**8*s**2*t*u + 59904*q2**8*s**2*u**2 + 9280*q2**8*s*t**3 + 41856*q2**8*s*t**2*u + 51456*q2**8*s*t*u**2 + 17280*q2**8*s*u**3 + 32*q2**8*t**3*u - 26880*q2**7*s**5 - 76800*q2**7*s**4*t - 92160*q2**7*s**4*u - 80960*q2**7*s**3*t**2 - 222720*q2**7*s**3*t*u - 120960*q2**7*s**3*u**2 - 37376*q2**7*s**2*t**3 - 174208*q2**7*s**2*t**2*u - 215040*q2**7*s**2*t*u**2 - 71040*q2**7*s**2*u**3 - 6464*q2**7*s*t**4 - 44352*q2**7*s*t**3*u - 91808*q2**7*s*t**2*u**2 - 68544*q2**7*s*t*u**3 - 15408*q2**7*s*u**4 + 48*q2**7*t**5 - 32*q2**7*t**4*u - 112*q2**7*t**3*u**2 + 16128*q2**6*s**6 + 57600*q2**6*s**5*t + 69120*q2**6*s**5*u + 81280*q2**6*s**4*t**2 + 230400*q2**6*s**4*t*u + 122880*q2**6*s**4*u**2 + 56704*q2**6*s**3*t**3 + 278272*q2**6*s**3*t**2*u + 345600*q2**6*s**3*t*u**2 + 111360*q2**6*s**3*u**3 + 19760*q2**6*s**2*t**4 + 145280*q2**6*s**2*t**3*u + 307968*q2**6*s**2*t**2*u**2 + 228672*q2**6*s**2*t*u**3 + 50160*q2**6*s**2*u**4 + 2736*q2**6*s*t**5 + 27808*q2**6*s*t**4*u + 88032*q2**6*s*t**3*u**2 + 110528*q2**6*s*t**2*u**3 + 55440*q2**6*s*t*u**4 + 8640*q2**6*s*u**5 - 144*q2**6*t**6 - 224*q2**6*t**5*u + 112*q2**6*t**4*u**2 + 160*q2**6*t**3*u**3 - 5376*q2**5*s**7 - 23040*q2**5*s**6*t - 27648*q2**5*s**6*u - 40960*q2**5*s**5*t**2 - 122880*q2**5*s**5*t*u - 63360*q2**5*s**5*u**2 - 38656*q2**5*s**4*t**3 - 208128*q2**5*s**4*t**2*u - 261120*q2**5*s**4*t*u**2 - 80640*q2**5*s**4*u**3 - 20480*q2**5*s**3*t**4 - 170176*q2**5*s**3*t**3*u - 374080*q2**5*s**3*t**2*u**2 - 275328*q2**5*s**3*t*u**3 - 58080*q2**5*s**3*u**4 - 5840*q2**5*s**2*t**5 - 67504*q2**5*s**2*t**4*u - 225792*q2**5*s**2*t**3*u**2 - 287136*q2**5*s**2*t**2*u**3 - 141888*q2**5*s**2*t*u**4 - 21504*q2**5*s**2*u**5 - 532*q2**5*s*t**6 - 10136*q2**5*s*t**5*u - 48772*q2**5*s*t**4*u**2 - 93824*q2**5*s*t**3*u**3 - 79312*q2**5*s*t**2*u**4 - 27792*q2**5*s*t*u**5 - 2976*q2**5*s*u**6 + 168*q2**5*t**7 + 544*q2**5*t**6*u + 368*q2**5*t**5*u**2 - 160*q2**5*t**4*u**3 - 120*q2**5*t**3*u**4 + 768*q2**4*s**8 + 3840*q2**4*s**7*t + 4608*q2**4*s**7*u + 8384*q2**4*s**6*t**2 + 29184*q2**4*s**6*t*u + 13824*q2**4*s**6*u**2 + 10304*q2**4*s**5*t**3 + 68992*q2**4*s**5*t**2*u + 88320*q2**4*s**5*t*u**2 + 24960*q2**4*s**5*u**3 + 7520*q2**4*s**4*t**4 + 81888*q2**4*s**4*t**3*u + 192512*q2**4*s**4*t**2*u**2 + 139392*q2**4*s**4*t*u**3 + 27360*q2**4*s**4*u**4 + 3248*q2**4*s**3*t**5 + 52112*q2**4*s**3*t**4*u + 191968*q2**4*s**3*t**3*u**2 + 248672*q2**4*s**3*t**2*u**3 + 119904*q2**4*s**3*t*u**4 + 17280*q2**4*s**3*u**5 + 676*q2**4*s**2*t**6 + 16992*q2**4*s**2*t**5*u + 89472*q2**4*s**2*t**4*u**2 + 178864*q2**4*s**2*t**3*u**3 + 151356*q2**4*s**2*t**2*u**4 + 51936*q2**4*s**2*t*u**5 + 5472*q2**4*s**2*u**6 - 104*q2**4*s*t**7 + 1684*q2**4*s*t**6*u + 15196*q2**4*s*t**5*u**2 + 44636*q2**4*s*t**4*u**3 + 57868*q2**4*s*t**3*u**4 + 34400*q2**4*s*t**2*u**5 + 8400*q2**4*s*t*u**6 + 576*q2**4*s*u**7 - 96*q2**4*t**8 - 494*q2**4*t**7*u - 744*q2**4*t**6*u**2 - 276*q2**4*t**5*u**3 + 120*q2**4*t**4*u**4 + 50*q2**4*t**3*u**5 - 64*q2**3*s**7*t**2 - 1536*q2**3*s**7*t*u - 384*q2**3*s**7*u**2 - 256*q2**3*s**6*t**3 - 6784*q2**3*s**6*t**2*u - 9216*q2**3*s**6*t*u**2 - 1920*q2**3*s**6*u**3 - 320*q2**3*s**5*t**4 - 12800*q2**3*s**5*t**3*u - 35616*q2**3*s**5*t**2*u**2 - 24768*q2**3*s**5*t*u**3 - 4080*q2**3*s**5*u**4 - 160*q2**3*s**4*t**5 - 12784*q2**3*s**4*t**4*u - 58128*q2**3*s**4*t**3*u**2 - 78048*q2**3*s**4*t**2*u**3 - 35904*q2**3*s**4*t*u**4 - 4608*q2**3*s**4*u**5 + 60*q2**3*s**3*t**6 - 7232*q2**3*s**3*t**5*u - 47160*q2**3*s**3*t**4*u**2 - 100784*q2**3*s**3*t**3*u**3 - 85300*q2**3*s**3*t**2*u**4 - 28224*q2**3*s**3*t*u**5 - 2784*q2**3*s**3*u**6 + 148*q2**3*s**2*t**7 - 1956*q2**3*s**2*t**6*u - 18588*q2**3*s**2*t**5*u**2 - 57540*q2**3*s**2*t**4*u**3 - 76136*q2**3*s**2*t**3*u**4 - 44888*q2**3*s**2*t**2*u**5 - 10800*q2**3*s**2*t*u**6 - 768*q2**3*s**2*u**7 + 96*q2**3*s*t**8 + 132*q2**3*s*t**7*u - 2240*q2**3*s*t**6*u**2 - 11528*q2**3*s*t**5*u**3 - 22600*q2**3*s*t**4*u**4 - 20668*q2**3*s*t**3*u**5 - 8680*q2**3*s*t**2*u**6 - 1392*q2**3*s*t*u**7 - 48*q2**3*s*u**8 + 27*q2**3*t**9 + 214*q2**3*t**8*u + 511*q2**3*t**7*u**2 + 460*q2**3*t**6*u**3 + 97*q2**3*t**5*u**4 - 50*q2**3*t**4*u**5 - 11*q2**3*t**3*u**6 - 16*q2**2*s**6*t**4 + 128*q2**2*s**6*t**3*u + 1024*q2**2*s**6*t**2*u**2 + 576*q2**2*s**6*t*u**3 + 48*q2**2*s**6*u**4 - 32*q2**2*s**5*t**5 + 400*q2**2*s**5*t**4*u + 4032*q2**2*s**5*t**3*u**2 + 5984*q2**2*s**5*t**2*u**3 + 2448*q2**2*s**5*t*u**4 + 192*q2**2*s**5*u**5 - 68*q2**2*s**4*t**6 + 608*q2**2*s**4*t**5*u + 6416*q2**2*s**4*t**4*u**2 + 15856*q2**2*s**4*t**3*u**3 + 13492*q2**2*s**4*t**2*u**4 + 4128*q2**2*s**4*t*u**5 + 288*q2**2*s**4*u**6 - 96*q2**2*s**3*t**7 + 380*q2**2*s**3*t**6*u + 5172*q2**2*s**3*t**5*u**2 + 17988*q2**2*s**3*t**4*u**3 + 24684*q2**2*s**3*t**3*u**4 + 14384*q2**2*s**3*t**2*u**5 + 3312*q2**2*s**3*t*u**6 + 192*q2**2*s**3*u**7 - 72*q2**2*s**2*t**8 - 2*q2**2*s**2*t**7*u + 1928*q2**2*s**2*t**6*u**2 + 9196*q2**2*s**2*t**5*u**3 + 18276*q2**2*s**2*t**4*u**4 + 16782*q2**2*s**2*t**3*u**5 + 6996*q2**2*s**2*t**2*u**6 + 1152*q2**2*s**2*t*u**7 + 48*q2**2*s**2*u**8 - 26*q2**2*s*t**9 - 106*q2**2*s*t**8*u + 44*q2**2*s*t**7*u**2 + 1460*q2**2*s*t**6*u**3 + 4518*q2**2*s*t**5*u**4 + 6150*q2**2*s*t**4*u**5 + 4008*q2**2*s*t**3*u**6 + 1136*q2**2*s*t**2*u**7 + 96*q2**2*s*t*u**8 - 3*q2**2*t**10 - 43*q2**2*t**9*u - 151*q2**2*t**8*u**2 - 217*q2**2*t**7*u**3 - 129*q2**2*t**6*u**4 - 13*q2**2*t**5*u**5 + 11*q2**2*t**4*u**6 + q2**2*t**3*u**7 + 8*q2*s**5*t**6 - 8*q2*s**5*t**5*u - 68*q2*s**5*t**4*u**2 - 272*q2*s**5*t**3*u**3 - 236*q2*s**5*t**2*u**4 - 48*q2*s**5*t*u**5 + 12*q2*s**4*t**7 - 12*q2*s**4*t**6*u - 228*q2*s**4*t**5*u**2 - 956*q2*s**4*t**4*u**3 - 1432*q2*s**4*t**3*u**4 - 824*q2*s**4*t**2*u**5 - 144*q2*s**4*t*u**6 + 8*q2*s**3*t**8 - 4*q2*s**3*t**7*u - 292*q2*s**3*t**6*u**2 - 1296*q2*s**3*t**5*u**3 - 2640*q2*s**3*t**4*u**4 - 2460*q2*s**3*t**3*u**5 - 1012*q2*s**3*t**2*u**6 - 144*q2*s**3*t*u**7 + 7*q2*s**2*t**9 + 20*q2*s**2*t**8*u - 107*q2*s**2*t**7*u**2 - 720*q2*s**2*t**6*u**3 - 1935*q2*s**2*t**5*u**4 - 2564*q2*s**2*t**4*u**5 - 1661*q2*s**2*t**3*u**6 - 480*q2*s**2*t**2*u**7 - 48*q2*s**2*t*u**8 + 3*q2*s*t**10 + 15*q2*s*t**9*u + 17*q2*s*t**8*u**2 - 87*q2*s*t**7*u**3 - 431*q2*s*t**6*u**4 - 831*q2*s*t**5*u**5 - 789*q2*s*t**4*u**6 - 353*q2*s*t**3*u**7 - 56*q2*s*t**2*u**8 + 3*q2*t**10*u + 16*q2*t**9*u**2 + 33*q2*t**8*u**3 + 32*q2*t**7*u**4 + 13*q2*t**6*u**5 - q2*t**4*u**7 + 4*s**4*t**6*u**2 + 16*s**4*t**5*u**3 + 28*s**4*t**4*u**4 + 24*s**4*t**3*u**5 + 8*s**4*t**2*u**6 + 8*s**3*t**7*u**2 + 40*s**3*t**6*u**3 + 88*s**3*t**5*u**4 + 104*s**3*t**4*u**5 + 64*s**3*t**3*u**6 + 16*s**3*t**2*u**7 + 4*s**2*t**8*u**2 + 28*s**2*t**7*u**3 + 80*s**2*t**6*u**4 + 124*s**2*t**5*u**5 + 108*s**2*t**4*u**6 + 48*s**2*t**3*u**7 + 8*s**2*t**2*u**8 + 4*s*t**8*u**3 + 20*s*t**7*u**4 + 44*s*t**6*u**5 + 52*s*t**5*u**6 + 32*s*t**4*u**7 + 8*s*t**3*u**8)/(8*lam**4*q2*s*t**4) + Nc*d_t*fM2*(2*q2**5 - 8*q2**4*s - 4*q2**4*t - 8*q2**4*u + 12*q2**3*s**2 + 12*q2**3*s*t + 24*q2**3*s*u + 6*q2**3*t**2 + 14*q2**3*t*u + 12*q2**3*u**2 - 8*q2**2*s**3 - 12*q2**2*s**2*t - 24*q2**2*s**2*u - 12*q2**2*s*t**2 - 30*q2**2*s*t*u - 24*q2**2*s*u**2 - 4*q2**2*t**3 - 14*q2**2*t**2*u - 18*q2**2*t*u**2 - 8*q2**2*u**3 + 2*q2*s**4 + 4*q2*s**3*t + 8*q2*s**3*u + 6*q2*s**2*t**2 + 18*q2*s**2*t*u + 12*q2*s**2*u**2 + 4*q2*s*t**3 + 16*q2*s*t**2*u + 24*q2*s*t*u**2 + 8*q2*s*u**3 + 2*q2*t**4 + 8*q2*t**3*u + 10*q2*t**2*u**2 + 10*q2*t*u**3 + 2*q2*u**4 - 2*s**3*t*u - 2*s**2*t**2*u - 6*s**2*t*u**2 - 4*s*t**3*u - 4*s*t**2*u**2 - 6*s*t*u**3 - 2*t**4*u - 4*t**3*u**2 - 2*t**2*u**3 - 2*t*u**4)/t**4 + Nc*d_t*flt*(2*q2**2 - 2*q2*s - q2*t - 3*q2*u + s*u + t*u + u**2)/(4*t) + Nc*d_t*fs2*(-4*q2**5 + 16*q2**4*s + 8*q2**4*t + 16*q2**4*u - 24*q2**3*s**2 - 24*q2**3*s*t - 48*q2**3*s*u - 12*q2**3*t**2 - 28*q2**3*t*u - 24*q2**3*u**2 + 16*q2**2*s**3 + 24*q2**2*s**2*t + 48*q2**2*s**2*u + 24*q2**2*s*t**2 + 60*q2**2*s*t*u + 48*q2**2*s*u**2 + 8*q2**2*t**3 + 28*q2**2*t**2*u + 36*q2**2*t*u**2 + 16*q2**2*u**3 - 4*q2*s**4 - 8*q2*s**3*t - 16*q2*s**3*u - 12*q2*s**2*t**2 - 36*q2*s**2*t*u - 24*q2*s**2*u**2 - 8*q2*s*t**3 - 32*q2*s*t**2*u - 48*q2*s*t*u**2 - 16*q2*s*u**3 - 5*q2*t**4 - 18*q2*t**3*u - 20*q2*t**2*u**2 - 20*q2*t*u**3 - 4*q2*u**4 + 4*s**3*t*u + 4*s**2*t**2*u + 12*s**2*t*u**2 + 10*s*t**3*u + 8*s*t**2*u**2 + 12*s*t*u**3 + 5*t**4*u + 10*t**3*u**2 + 4*t**2*u**3 + 4*t*u**4)/(2*t**4) + Nc*d_t*fst*(-8*q2**5 + 32*q2**4*s + 16*q2**4*t + 32*q2**4*u - 48*q2**3*s**2 - 48*q2**3*s*t - 96*q2**3*s*u - 24*q2**3*t**2 - 56*q2**3*t*u - 48*q2**3*u**2 + 32*q2**2*s**3 + 48*q2**2*s**2*t + 96*q2**2*s**2*u + 52*q2**2*s*t**2 + 120*q2**2*s*t*u + 96*q2**2*s*u**2 + 8*q2**2*t**3 + 56*q2**2*t**2*u + 72*q2**2*t*u**2 + 32*q2**2*u**3 - 8*q2*s**4 - 16*q2*s**3*t - 32*q2*s**3*u - 32*q2*s**2*t**2 - 72*q2*s**2*t*u - 48*q2*s**2*u**2 - 8*q2*s*t**3 - 72*q2*s*t**2*u - 96*q2*s*t*u**2 - 32*q2*s*u**3 - q2*t**4 - 16*q2*t**3*u - 40*q2*t**2*u**2 - 40*q2*t*u**3 - 8*q2*u**4 + 4*s**3*t**2 + 8*s**3*t*u + 16*s**2*t**2*u + 24*s**2*t*u**2 + 8*s*t**3*u + 20*s*t**2*u**2 + 24*s*t*u**3 + t**4*u + 8*t**3*u**2 + 8*t**2*u**3 + 8*t*u**4)/(4*t**4) + Nc*d_t*fstu*(-q2*t - 2*q2*u + 2*s*u + t*u + 2*u**2)/(2*t) + Nc*d_t*ftu*(q2 - u)/2 + Nc*fla*(-8*q2**5 + 36*q2**4*s + 12*q2**4*t + 28*q2**4*u - 48*q2**3*s**2 - 34*q2**3*s*t - 90*q2**3*s*u - 6*q2**3*t**2 - 36*q2**3*t*u - 38*q2**3*u**2 + 20*q2**2*s**3 + 8*q2**2*s**2*t + 72*q2**2*s**2*u + 6*q2**2*s*t**2 + 68*q2**2*s*t*u + 82*q2**2*s*u**2 + q2**2*t**3 + 15*q2**2*t**2*u + 39*q2**2*t*u**2 + 25*q2**2*u**3 + 14*q2*s**3*t - 10*q2*s**3*u + 12*q2*s**2*t**2 - 8*q2*s**2*t*u - 32*q2*s**2*u**2 + q2*s*t**3 - 9*q2*s*t**2*u - 43*q2*s*t*u**2 - 33*q2*s*u**3 - 2*q2*t**3*u - 12*q2*t**2*u**2 - 18*q2*t*u**3 - 8*q2*u**4 - 2*s**2*t**3 - 6*s**2*t**2*u + 4*s**2*u**3 - s*t**3*u + 3*s*t**2*u**2 + 9*s*t*u**3 + 5*s*u**4 + t**3*u**2 + 3*t**2*u**3 + 3*t*u**4 + u**5)/(2*lam**5) - Nc*fsu*u/(4*t)



==> anc/hard_qqb.py <==
"""NLO helicity cross sections of V+jet: sector "hard_qqb"
q qbar -> V g g hard coefficient functions: C^{beta,log}, C^{beta,1} (plus-distribution buckets) and C^{beta,reg}
Symbols: CF, Nc, fM2, fs2, fstu, ftu, q2, s, t, u  (conventions: README.txt)
C maps each label (paper notation) to a sympy expression."""
from sympy import Symbol, sympify
_L = {n: Symbol(n) for n in ['CF', 'Nc', 'fM2', 'fs2', 'fstu', 'ftu', 'q2', 's', 't', 'u']}
C = {}
C['C^{U+L,\\log}_{q\\bar q}'] = sympify('2*(4*CF - Nc)*(2*q2*s + t**2 + u**2)/(t*u)', locals=_L)
C['C^{U+L,1}_{q\\bar q}'] = sympify('2*(4*CF*(-fM2 + fstu) + Nc*(-2*fstu + ftu) - 11*Nc/6)*(q2*s/(t*u) + t/(2*u) + u/(2*t))', locals=_L)
C['C^{U+L,\\mathrm{reg}}_{q\\bar q}'] = sympify('CF*fM2*(-q2**7*t**2 - q2**7*u**2 + 5*q2**6*s*t**2 + 8*q2**6*s*t*u + 5*q2**6*s*u**2 + 3*q2**6*t**3 + 3*q2**6*t**2*u + 3*q2**6*t*u**2 + 3*q2**6*u**3 - 10*q2**5*s**2*t**2 - 32*q2**5*s**2*t*u - 10*q2**5*s**2*u**2 - 12*q2**5*s*t**3 - 30*q2**5*s*t**2*u - 30*q2**5*s*t*u**2 - 12*q2**5*s*u**3 - 3*q2**5*t**4 - 6*q2**5*t**3*u - 10*q2**5*t**2*u**2 - 6*q2**5*t*u**3 - 3*q2**5*u**4 + 10*q2**4*s**3*t**2 + 48*q2**4*s**3*t*u + 10*q2**4*s**3*u**2 + 18*q2**4*s**2*t**3 + 74*q2**4*s**2*t**2*u + 74*q2**4*s**2*t*u**2 + 18*q2**4*s**2*u**3 + 9*q2**4*s*t**4 + 28*q2**4*s*t**3*u + 78*q2**4*s*t**2*u**2 + 28*q2**4*s*t*u**3 + 9*q2**4*s*u**4 + q2**4*t**5 + 3*q2**4*t**4*u + 12*q2**4*t**3*u**2 + 12*q2**4*t**2*u**3 + 3*q2**4*t*u**4 + q2**4*u**5 - 5*q2**3*s**4*t**2 - 32*q2**3*s**4*t*u - 5*q2**3*s**4*u**2 - 12*q2**3*s**3*t**3 - 72*q2**3*s**3*t**2*u - 72*q2**3*s**3*t*u**2 - 12*q2**3*s**3*u**3 - 9*q2**3*s**2*t**4 - 40*q2**3*s**2*t**3*u - 144*q2**3*s**2*t**2*u**2 - 40*q2**3*s**2*t*u**3 - 9*q2**3*s**2*u**4 - 2*q2**3*s*t**5 - 4*q2**3*s*t**4*u - 60*q2**3*s*t**3*u**2 - 60*q2**3*s*t**2*u**3 - 4*q2**3*s*t*u**4 - 2*q2**3*s*u**5 - q2**3*t**4*u**2 - 16*q2**3*t**3*u**3 - q2**3*t**2*u**4 + q2**2*s**5*t**2 + 8*q2**2*s**5*t*u + q2**2*s**5*u**2 + 3*q2**2*s**4*t**3 + 27*q2**2*s**4*t**2*u + 27*q2**2*s**4*t*u**2 + 3*q2**2*s**4*u**3 + 3*q2**2*s**3*t**4 + 20*q2**2*s**3*t**3*u + 96*q2**2*s**3*t**2*u**2 + 20*q2**2*s**3*t*u**3 + 3*q2**2*s**3*u**4 + q2**2*s**2*t**5 - q2**2*s**2*t**4*u + 72*q2**2*s**2*t**3*u**2 + 72*q2**2*s**2*t**2*u**3 - q2**2*s**2*t*u**4 + q2**2*s**2*u**5 - 2*q2**2*s*t**5*u + q2**2*s*t**4*u**2 + 56*q2**2*s*t**3*u**3 + q2**2*s*t**2*u**4 - 2*q2**2*s*t*u**5 - 3*q2**2*t**5*u**2 + 5*q2**2*t**4*u**3 + 5*q2**2*t**3*u**4 - 3*q2**2*t**2*u**5 - 2*q2*s**5*t**2*u - 2*q2*s**5*t*u**2 - 2*q2*s**4*t**3*u - 22*q2*s**4*t**2*u**2 - 2*q2*s**4*t*u**3 + 2*q2*s**3*t**4*u - 28*q2*s**3*t**3*u**2 - 28*q2*s**3*t**2*u**3 + 2*q2*s**3*t*u**4 + 2*q2*s**2*t**5*u - q2*s**2*t**4*u**2 - 40*q2*s**2*t**3*u**3 - q2*s**2*t**2*u**4 + 2*q2*s**2*t*u**5 + 6*q2*s*t**5*u**2 - 10*q2*s*t**4*u**3 - 10*q2*s*t**3*u**4 + 6*q2*s*t**2*u**5 + 2*q2*t**5*u**3 - 4*q2*t**4*u**4 + 2*q2*t**3*u**5 + 2*s**5*t**2*u**2 + 4*s**4*t**3*u**2 + 4*s**4*t**2*u**3 + s**3*t**4*u**2 + 8*s**3*t**3*u**3 + s**3*t**2*u**4 - s**2*t**5*u**2 + 3*s**2*t**4*u**3 + 3*s**2*t**3*u**4 - s**2*t**2*u**5 - 2*s*t**5*u**3 + 4*s*t**4*u**4 - 2*s*t**3*u**5)/(-q2**6*t**2*u**2 + 5*q2**5*s*t**2*u**2 + 3*q2**5*t**3*u**2 + 3*q2**5*t**2*u**3 - 10*q2**4*s**2*t**2*u**2 - 12*q2**4*s*t**3*u**2 - 12*q2**4*s*t**2*u**3 - 3*q2**4*t**4*u**2 - 9*q2**4*t**3*u**3 - 3*q2**4*t**2*u**4 + 10*q2**3*s**3*t**2*u**2 + 18*q2**3*s**2*t**3*u**2 + 18*q2**3*s**2*t**2*u**3 + 9*q2**3*s*t**4*u**2 + 28*q2**3*s*t**3*u**3 + 9*q2**3*s*t**2*u**4 + q2**3*t**5*u**2 + 9*q2**3*t**4*u**3 + 9*q2**3*t**3*u**4 + q2**3*t**2*u**5 - 5*q2**2*s**4*t**2*u**2 - 12*q2**2*s**3*t**3*u**2 - 12*q2**2*s**3*t**2*u**3 - 9*q2**2*s**2*t**4*u**2 - 30*q2**2*s**2*t**3*u**3 - 9*q2**2*s**2*t**2*u**4 - 2*q2**2*s*t**5*u**2 - 20*q2**2*s*t**4*u**3 - 20*q2**2*s*t**3*u**4 - 2*q2**2*s*t**2*u**5 - 3*q2**2*t**5*u**3 - 9*q2**2*t**4*u**4 - 3*q2**2*t**3*u**5 + q2*s**5*t**2*u**2 + 3*q2*s**4*t**3*u**2 + 3*q2*s**4*t**2*u**3 + 3*q2*s**3*t**4*u**2 + 12*q2*s**3*t**3*u**3 + 3*q2*s**3*t**2*u**4 + q2*s**2*t**5*u**2 + 13*q2*s**2*t**4*u**3 + 13*q2*s**2*t**3*u**4 + q2*s**2*t**2*u**5 + 4*q2*s*t**5*u**3 + 13*q2*s*t**4*u**4 + 4*q2*s*t**3*u**5 + 3*q2*t**5*u**4 + 3*q2*t**4*u**5 - s**4*t**3*u**3 - 2*s**3*t**4*u**3 - 2*s**3*t**3*u**4 - s**2*t**5*u**3 - 4*s**2*t**4*u**4 - s**2*t**3*u**5 - 2*s*t**5*u**4 - 2*s*t**4*u**5 - t**5*u**5) + CF*(2*q2**6*s - 2*q2**6*t - 2*q2**6*u - 10*q2**5*s**2 + 4*q2**5*s*t + 4*q2**5*s*u + 6*q2**5*t**2 + 14*q2**5*t*u + 6*q2**5*u**2 + 20*q2**4*s**3 + 4*q2**4*s**2*t + 4*q2**4*s**2*u - 16*q2**4*s*t**2 - 46*q2**4*s*t*u - 16*q2**4*s*u**2 - 6*q2**4*t**3 - 30*q2**4*t**2*u - 30*q2**4*t*u**2 - 6*q2**4*u**3 - 20*q2**3*s**4 - 16*q2**3*s**3*t - 16*q2**3*s**3*u + 12*q2**3*s**2*t**2 + 54*q2**3*s**2*t*u + 12*q2**3*s**2*u**2 + 12*q2**3*s*t**3 + 86*q2**3*s*t**2*u + 86*q2**3*s*t*u**2 + 12*q2**3*s*u**3 + 2*q2**3*t**4 + 26*q2**3*t**3*u + 52*q2**3*t**2*u**2 + 26*q2**3*t*u**3 + 2*q2**3*u**4 + 10*q2**2*s**5 + 14*q2**2*s**4*t + 14*q2**2*s**4*u - 26*q2**2*s**3*t*u - 6*q2**2*s**2*t**3 - 84*q2**2*s**2*t**2*u - 84*q2**2*s**2*t*u**2 - 6*q2**2*s**2*u**3 - 2*q2**2*s*t**4 - 53*q2**2*s*t**3*u - 120*q2**2*s*t**2*u**2 - 53*q2**2*s*t*u**3 - 2*q2**2*s*u**4 - 8*q2**2*t**4*u - 38*q2**2*t**3*u**2 - 38*q2**2*t**2*u**3 - 8*q2**2*t*u**4 - 2*q2*s**6 - 4*q2*s**5*t - 4*q2*s**5*u - 2*q2*s**4*t**2 + 4*q2*s**4*t*u - 2*q2*s**4*u**2 + 30*q2*s**3*t**2*u + 30*q2*s**3*t*u**2 + 31*q2*s**2*t**3*u + 82*q2*s**2*t**2*u**2 + 31*q2*s**2*t*u**3 + 9*q2*s*t**4*u + 57*q2*s*t**3*u**2 + 57*q2*s*t**2*u**3 + 9*q2*s*t*u**4 + 10*q2*t**4*u**2 + 22*q2*t**3*u**3 + 10*q2*t**2*u**4 - 2*s**4*t**2*u - 2*s**4*t*u**2 - 4*s**3*t**3*u - 14*s**3*t**2*u**2 - 4*s**3*t*u**3 - 2*s**2*t**4*u - 18*s**2*t**3*u**2 - 18*s**2*t**2*u**3 - 2*s**2*t*u**4 - 7*s*t**4*u**2 - 16*s*t**3*u**3 - 7*s*t**2*u**4 - 4*t**4*u**3 - 4*t**3*u**4)/(-q2**6*t*u + 5*q2**5*s*t*u + 3*q2**5*t**2*u + 3*q2**5*t*u**2 - 10*q2**4*s**2*t*u - 12*q2**4*s*t**2*u - 12*q2**4*s*t*u**2 - 3*q2**4*t**3*u - 9*q2**4*t**2*u**2 - 3*q2**4*t*u**3 + 10*q2**3*s**3*t*u + 18*q2**3*s**2*t**2*u + 18*q2**3*s**2*t*u**2 + 9*q2**3*s*t**3*u + 28*q2**3*s*t**2*u**2 + 9*q2**3*s*t*u**3 + q2**3*t**4*u + 9*q2**3*t**3*u**2 + 9*q2**3*t**2*u**3 + q2**3*t*u**4 - 5*q2**2*s**4*t*u - 12*q2**2*s**3*t**2*u - 12*q2**2*s**3*t*u**2 - 9*q2**2*s**2*t**3*u - 30*q2**2*s**2*t**2*u**2 - 9*q2**2*s**2*t*u**3 - 2*q2**2*s*t**4*u - 20*q2**2*s*t**3*u**2 - 20*q2**2*s*t**2*u**3 - 2*q2**2*s*t*u**4 - 3*q2**2*t**4*u**2 - 9*q2**2*t**3*u**3 - 3*q2**2*t**2*u**4 + q2*s**5*t*u + 3*q2*s**4*t**2*u + 3*q2*s**4*t*u**2 + 3*q2*s**3*t**3*u + 12*q2*s**3*t**2*u**2 + 3*q2*s**3*t*u**3 + q2*s**2*t**4*u + 13*q2*s**2*t**3*u**2 + 13*q2*s**2*t**2*u**3 + q2*s**2*t*u**4 + 4*q2*s*t**4*u**2 + 13*q2*s*t**3*u**3 + 4*q2*s*t**2*u**4 + 3*q2*t**4*u**3 + 3*q2*t**3*u**4 - s**4*t**2*u**2 - 2*s**3*t**3*u**2 - 2*s**3*t**2*u**3 - s**2*t**4*u**2 - 4*s**2*t**3*u**3 - s**2*t**2*u**4 - 2*s*t**4*u**3 - 2*s*t**3*u**4 - t**4*u**4) + Nc*(2*q2**5*t**2 + 2*q2**5*u**2 - 8*q2**4*s*t**2 - 22*q2**4*s*t*u - 8*q2**4*s*u**2 - 4*q2**4*t**3 - 4*q2**4*t**2*u - 4*q2**4*t*u**2 - 4*q2**4*u**3 + 12*q2**3*s**2*t**2 + 70*q2**3*s**2*t*u + 12*q2**3*s**2*u**2 + 12*q2**3*s*t**3 + 44*q2**3*s*t**2*u + 44*q2**3*s*t*u**2 + 12*q2**3*s*u**3 + 2*q2**3*t**4 + 8*q2**3*t**3*u + 4*q2**3*t**2*u**2 + 8*q2**3*t*u**3 + 2*q2**3*u**4 - 8*q2**2*s**3*t**2 - 78*q2**2*s**3*t*u - 8*q2**2*s**3*u**2 - 12*q2**2*s**2*t**3 - 84*q2**2*s**2*t**2*u - 84*q2**2*s**2*t*u**2 - 12*q2**2*s**2*u**3 - 4*q2**2*s*t**4 - 14*q2**2*s*t**3*u - 72*q2**2*s*t**2*u**2 - 14*q2**2*s*t*u**3 - 4*q2**2*s*u**4 - 4*q2**2*t**4*u - 4*q2**2*t**3*u**2 - 4*q2**2*t**2*u**3 - 4*q2**2*t*u**4 + 2*q2*s**4*t**2 + 34*q2*s**4*t*u + 2*q2*s**4*u**2 + 4*q2*s**3*t**3 + 52*q2*s**3*t**2*u + 52*q2*s**3*t*u**2 + 4*q2*s**3*u**3 + 2*q2*s**2*t**4 + q2*s**2*t**3*u + 96*q2*s**2*t**2*u**2 + q2*s**2*t*u**3 + 2*q2*s**2*u**4 - 8*q2*s*t**4*u + 24*q2*s*t**3*u**2 + 24*q2*s*t**2*u**3 - 8*q2*s*t*u**4 + 2*q2*t**4*u**2 + 2*q2*t**2*u**4 - 4*s**5*t*u - 8*s**4*t**2*u - 8*s**4*t*u**2 + 5*s**3*t**3*u - 28*s**3*t**2*u**2 + 5*s**3*t*u**3 + 9*s**2*t**4*u - 11*s**2*t**3*u**2 - 11*s**2*t**2*u**3 + 9*s**2*t*u**4 + 12*s*t**4*u**2 - 22*s*t**3*u**3 + 12*s*t**2*u**4)/(6*q2**4*t**2*u**2 - 24*q2**3*s*t**2*u**2 - 12*q2**3*t**3*u**2 - 12*q2**3*t**2*u**3 + 36*q2**2*s**2*t**2*u**2 + 36*q2**2*s*t**3*u**2 + 36*q2**2*s*t**2*u**3 + 6*q2**2*t**4*u**2 + 24*q2**2*t**3*u**3 + 6*q2**2*t**2*u**4 - 24*q2*s**3*t**2*u**2 - 36*q2*s**2*t**3*u**2 - 36*q2*s**2*t**2*u**3 - 12*q2*s*t**4*u**2 - 48*q2*s*t**3*u**3 - 12*q2*s*t**2*u**4 - 12*q2*t**4*u**3 - 12*q2*t**3*u**4 + 6*s**4*t**2*u**2 + 12*s**3*t**3*u**2 + 12*s**3*t**2*u**3 + 6*s**2*t**4*u**2 + 24*s**2*t**3*u**3 + 6*s**2*t**2*u**4 + 12*s*t**4*u**3 + 12*s*t**3*u**4 + 6*t**4*u**4) + fs2*(CF*(q2**7*t**2 + q2**7*u**2 - 5*q2**6*s*t**2 - 16*q2**6*s*t*u - 5*q2**6*s*u**2 - 3*q2**6*t**3 - 3*q2**6*t**2*u - 3*q2**6*t*u**2 - 3*q2**6*u**3 + 10*q2**5*s**2*t**2 + 68*q2**5*s**2*t*u + 10*q2**5*s**2*u**2 + 12*q2**5*s*t**3 + 50*q2**5*s*t**2*u + 50*q2**5*s*t*u**2 + 12*q2**5*s*u**3 + 3*q2**5*t**4 + 4*q2**5*t**3*u + 14*q2**5*t**2*u**2 + 4*q2**5*t*u**3 + 3*q2**5*u**4 - 10*q2**4*s**3*t**2 - 112*q2**4*s**3*t*u - 10*q2**4*s**3*u**2 - 18*q2**4*s**2*t**3 - 146*q2**4*s**2*t**2*u - 146*q2**4*s**2*t*u**2 - 18*q2**4*s**2*u**3 - 9*q2**4*s*t**4 - 36*q2**4*s*t**3*u - 142*q2**4*s*t**2*u**2 - 36*q2**4*s*t*u**3 - 9*q2**4*s*u**4 - q2**4*t**5 + q2**4*t**4*u - 16*q2**4*t**3*u**2 - 16*q2**4*t**2*u**3 + q2**4*t*u**4 - q2**4*u**5 + 5*q2**3*s**4*t**2 + 88*q2**3*s**4*t*u + 5*q2**3*s**4*u**2 + 12*q2**3*s**3*t**3 + 168*q2**3*s**3*t**2*u + 168*q2**3*s**3*t*u**2 + 12*q2**3*s**3*u**3 + 9*q2**3*s**2*t**4 + 72*q2**3*s**2*t**3*u + 304*q2**3*s**2*t**2*u**2 + 72*q2**3*s**2*t*u**3 + 9*q2**3*s**2*u**4 + 2*q2**3*s*t**5 - 4*q2**3*s*t**4*u + 108*q2**3*s*t**3*u**2 + 108*q2**3*s*t**2*u**3 - 4*q2**3*s*t*u**4 + 2*q2**3*s*u**5 - 2*q2**3*t**5*u - 3*q2**3*t**4*u**2 + 28*q2**3*t**3*u**3 - 3*q2**3*t**2*u**4 - 2*q2**3*t*u**5 - q2**2*s**5*t**2 - 32*q2**2*s**5*t*u - q2**2*s**5*u**2 - 3*q2**2*s**4*t**3 - 83*q2**2*s**4*t**2*u - 83*q2**2*s**4*t*u**2 - 3*q2**2*s**4*u**3 - 3*q2**2*s**3*t**4 - 52*q2**2*s**3*t**3*u - 244*q2**2*s**3*t**2*u**2 - 52*q2**2*s**3*t*u**3 - 3*q2**2*s**3*u**4 - q2**2*s**2*t**5 + 5*q2**2*s**2*t**4*u - 160*q2**2*s**2*t**3*u**2 - 160*q2**2*s**2*t**2*u**3 + 5*q2**2*s**2*t*u**4 - q2**2*s**2*u**5 + 6*q2**2*s*t**5*u + q2**2*s*t**4*u**2 - 108*q2**2*s*t**3*u**3 + q2**2*s*t**2*u**4 + 6*q2**2*s*t*u**5 + 7*q2**2*t**5*u**2 - 9*q2**2*t**4*u**3 - 9*q2**2*t**3*u**4 + 7*q2**2*t**2*u**5 + 4*q2*s**6*t*u + 14*q2*s**5*t**2*u + 14*q2*s**5*t*u**2 + 12*q2*s**4*t**3*u + 74*q2*s**4*t**2*u**2 + 12*q2*s**4*t*u**3 - 2*q2*s**3*t**4*u + 80*q2*s**3*t**3*u**2 + 80*q2*s**3*t**2*u**3 - 2*q2*s**3*t*u**4 - 4*q2*s**2*t**5*u + 5*q2*s**2*t**4*u**2 + 96*q2*s**2*t**3*u**3 + 5*q2*s**2*t**2*u**4 - 4*q2*s**2*t*u**5 - 12*q2*s*t**5*u**2 + 20*q2*s*t**4*u**3 + 20*q2*s*t**3*u**4 - 12*q2*s*t**2*u**5 - 4*q2*t**5*u**3 + 8*q2*t**4*u**4 - 4*q2*t**3*u**5 - 6*s**5*t**2*u**2 - 12*s**4*t**3*u**2 - 12*s**4*t**2*u**3 - 3*s**3*t**4*u**2 - 24*s**3*t**3*u**3 - 3*s**3*t**2*u**4 + 3*s**2*t**5*u**2 - 9*s**2*t**4*u**3 - 9*s**2*t**3*u**4 + 3*s**2*t**2*u**5 + 4*s*t**5*u**3 - 8*s*t**4*u**4 + 4*s*t**3*u**5)/(-q2**6*t**2*u**2 + 5*q2**5*s*t**2*u**2 + 3*q2**5*t**3*u**2 + 3*q2**5*t**2*u**3 - 10*q2**4*s**2*t**2*u**2 - 12*q2**4*s*t**3*u**2 - 12*q2**4*s*t**2*u**3 - 3*q2**4*t**4*u**2 - 9*q2**4*t**3*u**3 - 3*q2**4*t**2*u**4 + 10*q2**3*s**3*t**2*u**2 + 18*q2**3*s**2*t**3*u**2 + 18*q2**3*s**2*t**2*u**3 + 9*q2**3*s*t**4*u**2 + 28*q2**3*s*t**3*u**3 + 9*q2**3*s*t**2*u**4 + q2**3*t**5*u**2 + 9*q2**3*t**4*u**3 + 9*q2**3*t**3*u**4 + q2**3*t**2*u**5 - 5*q2**2*s**4*t**2*u**2 - 12*q2**2*s**3*t**3*u**2 - 12*q2**2*s**3*t**2*u**3 - 9*q2**2*s**2*t**4*u**2 - 30*q2**2*s**2*t**3*u**3 - 9*q2**2*s**2*t**2*u**4 - 2*q2**2*s*t**5*u**2 - 20*q2**2*s*t**4*u**3 - 20*q2**2*s*t**3*u**4 - 2*q2**2*s*t**2*u**5 - 3*q2**2*t**5*u**3 - 9*q2**2*t**4*u**4 - 3*q2**2*t**3*u**5 + q2*s**5*t**2*u**2 + 3*q2*s**4*t**3*u**2 + 3*q2*s**4*t**2*u**3 + 3*q2*s**3*t**4*u**2 + 12*q2*s**3*t**3*u**3 + 3*q2*s**3*t**2*u**4 + q2*s**2*t**5*u**2 + 13*q2*s**2*t**4*u**3 + 13*q2*s**2*t**3*u**4 + q2*s**2*t**2*u**5 + 4*q2*s*t**5*u**3 + 13*q2*s*t**4*u**4 + 4*q2*s*t**3*u**5 + 3*q2*t**5*u**4 + 3*q2*t**4*u**5 - s**4*t**3*u**3 - 2*s**3*t**4*u**3 - 2*s**3*t**3*u**4 - s**2*t**5*u**3 - 4*s**2*t**4*u**4 - s**2*t**3*u**5 - 2*s*t**5*u**4 - 2*s*t**4*u**5 - t**5*u**5) + Nc*(-4*q2**2*s + 6*q2*s**2 + 2*q2*s*t + 2*q2*s*u - q2*t**2 + 2*q2*t*u - q2*u**2 - 2*s**3 - 2*s**2*t - 2*s**2*u + s*t**2 - 2*s*t*u + s*u**2)/(q2**2*t*u - 2*q2*s*t*u - q2*t**2*u - q2*t*u**2 + s**2*t*u + s*t**2*u + s*t*u**2 + t**2*u**2)) + fstu*(CF*(8*q2**2*s - 12*q2*s**2 - 4*q2*s*t - 4*q2*s*u + 2*q2*t**2 - 4*q2*t*u + 2*q2*u**2 + 4*s**3 + 4*s**2*t + 4*s**2*u - 2*s*t**2 + 4*s*t*u - 2*s*u**2)/(q2**2*t*u - 2*q2*s*t*u - q2*t**2*u - q2*t*u**2 + s**2*t*u + s*t**2*u + s*t*u**2 + t**2*u**2) + Nc*(-4*q2**2*s + 6*q2*s**2 + 2*q2*s*t + 2*q2*s*u - q2*t**2 + 2*q2*t*u - q2*u**2 - 2*s**3 - 2*s**2*t - 2*s**2*u + s*t**2 - 2*s*t*u + s*u**2)/(q2**2*t*u - 2*q2*s*t*u - q2*t**2*u - q2*t*u**2 + s**2*t*u + s*t**2*u + s*t*u**2 + t**2*u**2)) + ftu*(CF*(-2*q2**5 + 4*q2**4*s + 2*q2**4*t + 2*q2**4*u - 4*q2**3*s**2 - 2*q2**3*s*t - 2*q2**3*s*u - 2*q2**3*t*u + 4*q2**2*s**3 + 2*q2**2*s**2*t + 2*q2**2*s**2*u - 4*q2**2*s*t*u - 2*q2*s**4 - 2*q2*s**3*t - 2*q2*s**3*u - 2*q2*s**2*t*u + 4*q2*s*t**2*u + 4*q2*s*t*u**2 - 2*s*t**3*u - 2*s*t*u**3)/(-q2**4*t*u + 3*q2**3*s*t*u + 2*q2**3*t**2*u + 2*q2**3*t*u**2 - 3*q2**2*s**2*t*u - 4*q2**2*s*t**2*u - 4*q2**2*s*t*u**2 - q2**2*t**3*u - 4*q2**2*t**2*u**2 - q2**2*t*u**3 + q2*s**3*t*u + 2*q2*s**2*t**2*u + 2*q2*s**2*t*u**2 + q2*s*t**3*u + 5*q2*s*t**2*u**2 + q2*s*t*u**3 + 2*q2*t**3*u**2 + 2*q2*t**2*u**3 - s**2*t**2*u**2 - s*t**3*u**2 - s*t**2*u**3 - t**3*u**3) + Nc*(2*q2**2*s - 2*q2*s**2 + q2*t**2 - 2*q2*t*u + q2*u**2 - s*t**2 - s*u**2)/(q2**2*t*u - 2*q2*s*t*u - q2*t**2*u - q2*t*u**2 + s**2*t*u + s*t**2*u + s*t*u**2 + t**2*u**2))', locals=_L)
C['C^{L1,\\log}_{q\\bar q}'] = sympify('s*(4*CF - Nc)', locals=_L)
C['C^{L1,1}_{q\\bar q}'] = sympify('s*(4*CF*(-fM2 + fstu) + Nc*(-2*fstu + ftu) - 11*Nc/6)/2', locals=_L)
C['C^{L1,\\mathrm{reg}}_{q\\bar q}'] = sympify('CF*fM2*(q2**3*s - 3*q2**2*s**2 - q2**2*s*t - q2**2*s*u + 3*q2*s**3 + 2*q2*s**2*t + 2*q2*s**2*u + 2*q2*s*t*u - 2*q2*s*u**2 - s**4 - s**3*t - s**3*u - 2*s**2*t*u + 2*s**2*u**2 - 2*s*t*u**2 + 2*s*u**3)/(2*q2**2*u**2 - 4*q2*s*u**2 - 4*q2*u**3 + 2*s**2*u**2 + 4*s*u**3 + 2*u**4) + CF*(2*q2**2*s + q2**2*u - 4*q2*s**2 - 2*q2*s*t - 5*q2*s*u - q2*t*u - q2*u**2 + 2*s**3 + 2*s**2*t + 4*s**2*u + 2*s*t*u + 2*s*u**2 + t*u**2)/(2*q2**2*u - 4*q2*s*u - 4*q2*u**2 + 2*s**2*u + 4*s*u**2 + 2*u**3) + Nc*(2*q2**3*s - 6*q2**2*s**2 - 2*q2**2*s*t + q2**2*s*u + 6*q2*s**3 + 4*q2*s**2*t + q2*s**2*u + 10*q2*s*t*u - 14*q2*s*u**2 - 2*s**4 - 2*s**3*t - 2*s**3*u - 7*s**2*t*u + 11*s**2*u**2 - 8*s*t*u**2 + 11*s*u**3)/(12*q2**2*u**2 - 24*q2*s*u**2 - 24*q2*u**3 + 12*s**2*u**2 + 24*s*u**3 + 12*u**4) + fs2*(CF*(q2**4*s - 4*q2**3*s**2 - 2*q2**3*s*t + q2**3*s*u + 6*q2**2*s**3 + 6*q2**2*s**2*t - 3*q2**2*s**2*u + q2**2*s*t**2 + q2**2*s*t*u - 6*q2**2*s*u**2 - 4*q2*s**4 - 6*q2*s**3*t + 3*q2*s**3*u - 2*q2*s**2*t**2 - 2*q2*s**2*t*u + 14*q2*s**2*u**2 - 2*q2*s*t**2*u + 4*q2*s*t*u**2 + 4*q2*s*u**3 + s**5 + 2*s**4*t - s**4*u + s**3*t**2 + s**3*t*u - 8*s**3*u**2 + 2*s**2*t**2*u - 4*s**2*t*u**2 - 6*s**2*u**3 + 2*s*t**2*u**2 - 4*s*t*u**3)/(-2*q2**3*u**2 + 6*q2**2*s*u**2 + 2*q2**2*t*u**2 + 4*q2**2*u**3 - 6*q2*s**2*u**2 - 4*q2*s*t*u**2 - 8*q2*s*u**3 - 4*q2*t*u**3 - 2*q2*u**4 + 2*s**3*u**2 + 2*s**2*t*u**2 + 4*s**2*u**3 + 4*s*t*u**3 + 2*s*u**4 + 2*t*u**4) + Nc*(q2**2*s - 2*q2*s**2 - q2*s*t - q2*s*u + s**3 + s**2*t + 2*s**2*u + s*t*u)/(2*q2**2*u - 4*q2*s*u - 2*q2*t*u - 2*q2*u**2 + 2*s**2*u + 2*s*t*u + 2*s*u**2 + 2*t*u**2)) + fstu*(CF*(-q2**2*s + 2*q2*s**2 + q2*s*t + q2*s*u - s**3 - s**2*t - 2*s**2*u - s*t*u)/(q2**2*u - 2*q2*s*u - q2*t*u - q2*u**2 + s**2*u + s*t*u + s*u**2 + t*u**2) + Nc*(q2**2*s - 2*q2*s**2 - q2*s*t - q2*s*u + s**3 + s**2*t + 2*s**2*u + s*t*u)/(2*q2**2*u - 4*q2*s*u - 2*q2*t*u - 2*q2*u**2 + 2*s**2*u + 2*s*t*u + 2*s*u**2 + 2*t*u**2)) + ftu*(CF*s**2/(q2**2 - 2*q2*s - q2*t - q2*u + s**2 + s*t + s*u + t*u) - Nc*s**2/(2*q2**2 - 4*q2*s - 2*q2*t - 2*q2*u + 2*s**2 + 2*s*t + 2*s*u + 2*t*u))', locals=_L)
C['C^{L2,\\log}_{q\\bar q}'] = sympify('s*(4*CF - Nc)', locals=_L)
C['C^{L2,1}_{q\\bar q}'] = sympify('s*(4*CF*(-fM2 + fstu) + Nc*(-2*fstu + ftu) - 11*Nc/6)/2', locals=_L)
C['C^{L2,\\mathrm{reg}}_{q\\bar q}'] = sympify('CF*fM2*(q2**3*s - 3*q2**2*s**2 - q2**2*s*t - q2**2*s*u + 3*q2*s**3 + 2*q2*s**2*t + 2*q2*s**2*u - 2*q2*s*t**2 + 2*q2*s*t*u - s**4 - s**3*t - s**3*u + 2*s**2*t**2 - 2*s**2*t*u + 2*s*t**3 - 2*s*t**2*u)/(2*q2**2*t**2 - 4*q2*s*t**2 - 4*q2*t**3 + 2*s**2*t**2 + 4*s*t**3 + 2*t**4) + CF*(2*q2**2*s + q2**2*t - 4*q2*s**2 - 5*q2*s*t - 2*q2*s*u - q2*t**2 - q2*t*u + 2*s**3 + 4*s**2*t + 2*s**2*u + 2*s*t**2 + 2*s*t*u + t**2*u)/(2*q2**2*t - 4*q2*s*t - 4*q2*t**2 + 2*s**2*t + 4*s*t**2 + 2*t**3) + Nc*(2*q2**3*s - 6*q2**2*s**2 + q2**2*s*t - 2*q2**2*s*u + 6*q2*s**3 + q2*s**2*t + 4*q2*s**2*u - 14*q2*s*t**2 + 10*q2*s*t*u - 2*s**4 - 2*s**3*t - 2*s**3*u + 11*s**2*t**2 - 7*s**2*t*u + 11*s*t**3 - 8*s*t**2*u)/(12*q2**2*t**2 - 24*q2*s*t**2 - 24*q2*t**3 + 12*s**2*t**2 + 24*s*t**3 + 12*t**4) + fs2*(CF*(q2**4*s - 4*q2**3*s**2 + q2**3*s*t - 2*q2**3*s*u + 6*q2**2*s**3 - 3*q2**2*s**2*t + 6*q2**2*s**2*u - 6*q2**2*s*t**2 + q2**2*s*t*u + q2**2*s*u**2 - 4*q2*s**4 + 3*q2*s**3*t - 6*q2*s**3*u + 14*q2*s**2*t**2 - 2*q2*s**2*t*u - 2*q2*s**2*u**2 + 4*q2*s*t**3 + 4*q2*s*t**2*u - 2*q2*s*t*u**2 + s**5 - s**4*t + 2*s**4*u - 8*s**3*t**2 + s**3*t*u + s**3*u**2 - 6*s**2*t**3 - 4*s**2*t**2*u + 2*s**2*t*u**2 - 4*s*t**3*u + 2*s*t**2*u**2)/(-2*q2**3*t**2 + 6*q2**2*s*t**2 + 4*q2**2*t**3 + 2*q2**2*t**2*u - 6*q2*s**2*t**2 - 8*q2*s*t**3 - 4*q2*s*t**2*u - 2*q2*t**4 - 4*q2*t**3*u + 2*s**3*t**2 + 4*s**2*t**3 + 2*s**2*t**2*u + 2*s*t**4 + 4*s*t**3*u + 2*t**4*u) + Nc*(q2**2*s - 2*q2*s**2 - q2*s*t - q2*s*u + s**3 + 2*s**2*t + s**2*u + s*t*u)/(2*q2**2*t - 4*q2*s*t - 2*q2*t**2 - 2*q2*t*u + 2*s**2*t + 2*s*t**2 + 2*s*t*u + 2*t**2*u)) + fstu*(CF*(-q2**2*s + 2*q2*s**2 + q2*s*t + q2*s*u - s**3 - 2*s**2*t - s**2*u - s*t*u)/(q2**2*t - 2*q2*s*t - q2*t**2 - q2*t*u + s**2*t + s*t**2 + s*t*u + t**2*u) + Nc*(q2**2*s - 2*q2*s**2 - q2*s*t - q2*s*u + s**3 + 2*s**2*t + s**2*u + s*t*u)/(2*q2**2*t - 4*q2*s*t - 2*q2*t**2 - 2*q2*t*u + 2*s**2*t + 2*s*t**2 + 2*s*t*u + 2*t**2*u)) + ftu*(CF*s**2/(q2**2 - 2*q2*s - q2*t - q2*u + s**2 + s*t + s*u + t*u) - Nc*s**2/(2*q2**2 - 4*q2*s - 2*q2*t - 2*q2*u + 2*s**2 + 2*s*t + 2*s*u + 2*t*u))', locals=_L)
C['C^{L12,\\mathrm{reg}}_{q\\bar q}'] = sympify('CF*ftu*(q2**2 + s**2)/(t*u) + CF*(-q2**3*s + 3*q2**2*s**2 + q2**2*s*t + q2**2*s*u + q2**2*t*u - 3*q2*s**3 - 2*q2*s**2*t - 2*q2*s**2*u - q2*s*t*u - q2*t**2*u - q2*t*u**2 + s**4 + s**3*t + s**3*u + t**2*u**2)/(q2**2*t*u - 2*q2*s*t*u - q2*t**2*u - q2*t*u**2 + s**2*t*u + s*t**2*u + s*t*u**2 + t**2*u**2) + Nc*(4*q2**2*s**2 + 3*q2**2*s*t + 3*q2**2*s*u - 8*q2*s**3 - 7*q2*s**2*t - 7*q2*s**2*u - 3*q2*s*t**2 - 6*q2*s*t*u - 3*q2*s*u**2 + 4*s**4 + 4*s**3*t + 4*s**3*u + 10*s**2*t*u + 3*s*t**2*u + 3*s*t*u**2)/(12*q2**2*t*u - 24*q2*s*t*u - 12*q2*t**2*u - 12*q2*t*u**2 + 12*s**2*t*u + 12*s*t**2*u + 12*s*t*u**2 + 12*t**2*u**2) + fs2*(CF*(-2*s**2 - s*t - s*u)/(t*u) + Nc*(2*s**2 + s*t + s*u)/(2*t*u)) + fstu*(CF*(-2*s**2 - s*t - s*u)/(t*u) + Nc*(2*s**2 + s*t + s*u)/(2*t*u))', locals=_L)


==> anc/hard_qqb.txt <==
# NLO helicity cross sections of V+jet: sector "hard_qqb"
# q qbar -> V g g hard coefficient functions: C^{beta,log}, C^{beta,1} (plus-distribution buckets) and C^{beta,reg}
# Symbols: CF, Nc, fM2, fs2, fstu, ftu, q2, s, t, u  (conventions: README.txt)

[C^{U+L,\log}_{q\bar q}]
2*(4*CF - Nc)*(2*q2*s + t**2 + u**2)/(t*u)

[C^{U+L,1}_{q\bar q}]
2*(4*CF*(-fM2 + fstu) + Nc*(-2*fstu + ftu) - 11*Nc/6)*(q2*s/(t*u) + t/(2*u) + u/(2*t))

[C^{U+L,\mathrm{reg}}_{q\bar q}]
CF*fM2*(-q2**7*t**2 - q2**7*u**2 + 5*q2**6*s*t**2 + 8*q2**6*s*t*u + 5*q2**6*s*u**2 + 3*q2**6*t**3 + 3*q2**6*t**2*u + 3*q2**6*t*u**2 + 3*q2**6*u**3 - 10*q2**5*s**2*t**2 - 32*q2**5*s**2*t*u - 10*q2**5*s**2*u**2 - 12*q2**5*s*t**3 - 30*q2**5*s*t**2*u - 30*q2**5*s*t*u**2 - 12*q2**5*s*u**3 - 3*q2**5*t**4 - 6*q2**5*t**3*u - 10*q2**5*t**2*u**2 - 6*q2**5*t*u**3 - 3*q2**5*u**4 + 10*q2**4*s**3*t**2 + 48*q2**4*s**3*t*u + 10*q2**4*s**3*u**2 + 18*q2**4*s**2*t**3 + 74*q2**4*s**2*t**2*u + 74*q2**4*s**2*t*u**2 + 18*q2**4*s**2*u**3 + 9*q2**4*s*t**4 + 28*q2**4*s*t**3*u + 78*q2**4*s*t**2*u**2 + 28*q2**4*s*t*u**3 + 9*q2**4*s*u**4 + q2**4*t**5 + 3*q2**4*t**4*u + 12*q2**4*t**3*u**2 + 12*q2**4*t**2*u**3 + 3*q2**4*t*u**4 + q2**4*u**5 - 5*q2**3*s**4*t**2 - 32*q2**3*s**4*t*u - 5*q2**3*s**4*u**2 - 12*q2**3*s**3*t**3 - 72*q2**3*s**3*t**2*u - 72*q2**3*s**3*t*u**2 - 12*q2**3*s**3*u**3 - 9*q2**3*s**2*t**4 - 40*q2**3*s**2*t**3*u - 144*q2**3*s**2*t**2*u**2 - 40*q2**3*s**2*t*u**3 - 9*q2**3*s**2*u**4 - 2*q2**3*s*t**5 - 4*q2**3*s*t**4*u - 60*q2**3*s*t**3*u**2 - 60*q2**3*s*t**2*u**3 - 4*q2**3*s*t*u**4 - 2*q2**3*s*u**5 - q2**3*t**4*u**2 - 16*q2**3*t**3*u**3 - q2**3*t**2*u**4 + q2**2*s**5*t**2 + 8*q2**2*s**5*t*u + q2**2*s**5*u**2 + 3*q2**2*s**4*t**3 + 27*q2**2*s**4*t**2*u + 27*q2**2*s**4*t*u**2 + 3*q2**2*s**4*u**3 + 3*q2**2*s**3*t**4 + 20*q2**2*s**3*t**3*u + 96*q2**2*s**3*t**2*u**2 + 20*q2**2*s**3*t*u**3 + 3*q2**2*s**3*u**4 + q2**2*s**2*t**5 - q2**2*s**2*t**4*u + 72*q2**2*s**2*t**3*u**2 + 72*q2**2*s**2*t**2*u**3 - q2**2*s**2*t*u**4 + q2**2*s**2*u**5 - 2*q2**2*s*t**5*u + q2**2*s*t**4*u**2 + 56*q2**2*s*t**3*u**3 + q2**2*s*t**2*u**4 - 2*q2**2*s*t*u**5 - 3*q2**2*t**5*u**2 + 5*q2**2*t**4*u**3 + 5*q2**2*t**3*u**4 - 3*q2**2*t**2*u**5 - 2*q2*s**5*t**2*u - 2*q2*s**5*t*u**2 - 2*q2*s**4*t**3*u - 22*q2*s**4*t**2*u**2 - 2*q2*s**4*t*u**3 + 2*q2*s**3*t**4*u - 28*q2*s**3*t**3*u**2 - 28*q2*s**3*t**2*u**3 + 2*q2*s**3*t*u**4 + 2*q2*s**2*t**5*u - q2*s**2*t**4*u**2 - 40*q2*s**2*t**3*u**3 - q2*s**2*t**2*u**4 + 2*q2*s**2*t*u**5 + 6*q2*s*t**5*u**2 - 10*q2*s*t**4*u**3 - 10*q2*s*t**3*u**4 + 6*q2*s*t**2*u**5 + 2*q2*t**5*u**3 - 4*q2*t**4*u**4 + 2*q2*t**3*u**5 + 2*s**5*t**2*u**2 + 4*s**4*t**3*u**2 + 4*s**4*t**2*u**3 + s**3*t**4*u**2 + 8*s**3*t**3*u**3 + s**3*t**2*u**4 - s**2*t**5*u**2 + 3*s**2*t**4*u**3 + 3*s**2*t**3*u**4 - s**2*t**2*u**5 - 2*s*t**5*u**3 + 4*s*t**4*u**4 - 2*s*t**3*u**5)/(-q2**6*t**2*u**2 + 5*q2**5*s*t**2*u**2 + 3*q2**5*t**3*u**2 + 3*q2**5*t**2*u**3 - 10*q2**4*s**2*t**2*u**2 - 12*q2**4*s*t**3*u**2 - 12*q2**4*s*t**2*u**3 - 3*q2**4*t**4*u**2 - 9*q2**4*t**3*u**3 - 3*q2**4*t**2*u**4 + 10*q2**3*s**3*t**2*u**2 + 18*q2**3*s**2*t**3*u**2 + 18*q2**3*s**2*t**2*u**3 + 9*q2**3*s*t**4*u**2 + 28*q2**3*s*t**3*u**3 + 9*q2**3*s*t**2*u**4 + q2**3*t**5*u**2 + 9*q2**3*t**4*u**3 + 9*q2**3*t**3*u**4 + q2**3*t**2*u**5 - 5*q2**2*s**4*t**2*u**2 - 12*q2**2*s**3*t**3*u**2 - 12*q2**2*s**3*t**2*u**3 - 9*q2**2*s**2*t**4*u**2 - 30*q2**2*s**2*t**3*u**3 - 9*q2**2*s**2*t**2*u**4 - 2*q2**2*s*t**5*u**2 - 20*q2**2*s*t**4*u**3 - 20*q2**2*s*t**3*u**4 - 2*q2**2*s*t**2*u**5 - 3*q2**2*t**5*u**3 - 9*q2**2*t**4*u**4 - 3*q2**2*t**3*u**5 + q2*s**5*t**2*u**2 + 3*q2*s**4*t**3*u**2 + 3*q2*s**4*t**2*u**3 + 3*q2*s**3*t**4*u**2 + 12*q2*s**3*t**3*u**3 + 3*q2*s**3*t**2*u**4 + q2*s**2*t**5*u**2 + 13*q2*s**2*t**4*u**3 + 13*q2*s**2*t**3*u**4 + q2*s**2*t**2*u**5 + 4*q2*s*t**5*u**3 + 13*q2*s*t**4*u**4 + 4*q2*s*t**3*u**5 + 3*q2*t**5*u**4 + 3*q2*t**4*u**5 - s**4*t**3*u**3 - 2*s**3*t**4*u**3 - 2*s**3*t**3*u**4 - s**2*t**5*u**3 - 4*s**2*t**4*u**4 - s**2*t**3*u**5 - 2*s*t**5*u**4 - 2*s*t**4*u**5 - t**5*u**5) + CF*(2*q2**6*s - 2*q2**6*t - 2*q2**6*u - 10*q2**5*s**2 + 4*q2**5*s*t + 4*q2**5*s*u + 6*q2**5*t**2 + 14*q2**5*t*u + 6*q2**5*u**2 + 20*q2**4*s**3 + 4*q2**4*s**2*t + 4*q2**4*s**2*u - 16*q2**4*s*t**2 - 46*q2**4*s*t*u - 16*q2**4*s*u**2 - 6*q2**4*t**3 - 30*q2**4*t**2*u - 30*q2**4*t*u**2 - 6*q2**4*u**3 - 20*q2**3*s**4 - 16*q2**3*s**3*t - 16*q2**3*s**3*u + 12*q2**3*s**2*t**2 + 54*q2**3*s**2*t*u + 12*q2**3*s**2*u**2 + 12*q2**3*s*t**3 + 86*q2**3*s*t**2*u + 86*q2**3*s*t*u**2 + 12*q2**3*s*u**3 + 2*q2**3*t**4 + 26*q2**3*t**3*u + 52*q2**3*t**2*u**2 + 26*q2**3*t*u**3 + 2*q2**3*u**4 + 10*q2**2*s**5 + 14*q2**2*s**4*t + 14*q2**2*s**4*u - 26*q2**2*s**3*t*u - 6*q2**2*s**2*t**3 - 84*q2**2*s**2*t**2*u - 84*q2**2*s**2*t*u**2 - 6*q2**2*s**2*u**3 - 2*q2**2*s*t**4 - 53*q2**2*s*t**3*u - 120*q2**2*s*t**2*u**2 - 53*q2**2*s*t*u**3 - 2*q2**2*s*u**4 - 8*q2**2*t**4*u - 38*q2**2*t**3*u**2 - 38*q2**2*t**2*u**3 - 8*q2**2*t*u**4 - 2*q2*s**6 - 4*q2*s**5*t - 4*q2*s**5*u - 2*q2*s**4*t**2 + 4*q2*s**4*t*u - 2*q2*s**4*u**2 + 30*q2*s**3*t**2*u + 30*q2*s**3*t*u**2 + 31*q2*s**2*t**3*u + 82*q2*s**2*t**2*u**2 + 31*q2*s**2*t*u**3 + 9*q2*s*t**4*u + 57*q2*s*t**3*u**2 + 57*q2*s*t**2*u**3 + 9*q2*s*t*u**4 + 10*q2*t**4*u**2 + 22*q2*t**3*u**3 + 10*q2*t**2*u**4 - 2*s**4*t**2*u - 2*s**4*t*u**2 - 4*s**3*t**3*u - 14*s**3*t**2*u**2 - 4*s**3*t*u**3 - 2*s**2*t**4*u - 18*s**2*t**3*u**2 - 18*s**2*t**2*u**3 - 2*s**2*t*u**4 - 7*s*t**4*u**2 - 16*s*t**3*u**3 - 7*s*t**2*u**4 - 4*t**4*u**3 - 4*t**3*u**4)/(-q2**6*t*u + 5*q2**5*s*t*u + 3*q2**5*t**2*u + 3*q2**5*t*u**2 - 10*q2**4*s**2*t*u - 12*q2**4*s*t**2*u - 12*q2**4*s*t*u**2 - 3*q2**4*t**3*u - 9*q2**4*t**2*u**2 - 3*q2**4*t*u**3 + 10*q2**3*s**3*t*u + 18*q2**3*s**2*t**2*u + 18*q2**3*s**2*t*u**2 + 9*q2**3*s*t**3*u + 28*q2**3*s*t**2*u**2 + 9*q2**3*s*t*u**3 + q2**3*t**4*u + 9*q2**3*t**3*u**2 + 9*q2**3*t**2*u**3 + q2**3*t*u**4 - 5*q2**2*s**4*t*u - 12*q2**2*s**3*t**2*u - 12*q2**2*s**3*t*u**2 - 9*q2**2*s**2*t**3*u - 30*q2**2*s**2*t**2*u**2 - 9*q2**2*s**2*t*u**3 - 2*q2**2*s*t**4*u - 20*q2**2*s*t**3*u**2 - 20*q2**2*s*t**2*u**3 - 2*q2**2*s*t*u**4 - 3*q2**2*t**4*u**2 - 9*q2**2*t**3*u**3 - 3*q2**2*t**2*u**4 + q2*s**5*t*u + 3*q2*s**4*t**2*u + 3*q2*s**4*t*u**2 + 3*q2*s**3*t**3*u + 12*q2*s**3*t**2*u**2 + 3*q2*s**3*t*u**3 + q2*s**2*t**4*u + 13*q2*s**2*t**3*u**2 + 13*q2*s**2*t**2*u**3 + q2*s**2*t*u**4 + 4*q2*s*t**4*u**2 + 13*q2*s*t**3*u**3 + 4*q2*s*t**2*u**4 + 3*q2*t**4*u**3 + 3*q2*t**3*u**4 - s**4*t**2*u**2 - 2*s**3*t**3*u**2 - 2*s**3*t**2*u**3 - s**2*t**4*u**2 - 4*s**2*t**3*u**3 - s**2*t**2*u**4 - 2*s*t**4*u**3 - 2*s*t**3*u**4 - t**4*u**4) + Nc*(2*q2**5*t**2 + 2*q2**5*u**2 - 8*q2**4*s*t**2 - 22*q2**4*s*t*u - 8*q2**4*s*u**2 - 4*q2**4*t**3 - 4*q2**4*t**2*u - 4*q2**4*t*u**2 - 4*q2**4*u**3 + 12*q2**3*s**2*t**2 + 70*q2**3*s**2*t*u + 12*q2**3*s**2*u**2 + 12*q2**3*s*t**3 + 44*q2**3*s*t**2*u + 44*q2**3*s*t*u**2 + 12*q2**3*s*u**3 + 2*q2**3*t**4 + 8*q2**3*t**3*u + 4*q2**3*t**2*u**2 + 8*q2**3*t*u**3 + 2*q2**3*u**4 - 8*q2**2*s**3*t**2 - 78*q2**2*s**3*t*u - 8*q2**2*s**3*u**2 - 12*q2**2*s**2*t**3 - 84*q2**2*s**2*t**2*u - 84*q2**2*s**2*t*u**2 - 12*q2**2*s**2*u**3 - 4*q2**2*s*t**4 - 14*q2**2*s*t**3*u - 72*q2**2*s*t**2*u**2 - 14*q2**2*s*t*u**3 - 4*q2**2*s*u**4 - 4*q2**2*t**4*u - 4*q2**2*t**3*u**2 - 4*q2**2*t**2*u**3 - 4*q2**2*t*u**4 + 2*q2*s**4*t**2 + 34*q2*s**4*t*u + 2*q2*s**4*u**2 + 4*q2*s**3*t**3 + 52*q2*s**3*t**2*u + 52*q2*s**3*t*u**2 + 4*q2*s**3*u**3 + 2*q2*s**2*t**4 + q2*s**2*t**3*u + 96*q2*s**2*t**2*u**2 + q2*s**2*t*u**3 + 2*q2*s**2*u**4 - 8*q2*s*t**4*u + 24*q2*s*t**3*u**2 + 24*q2*s*t**2*u**3 - 8*q2*s*t*u**4 + 2*q2*t**4*u**2 + 2*q2*t**2*u**4 - 4*s**5*t*u - 8*s**4*t**2*u - 8*s**4*t*u**2 + 5*s**3*t**3*u - 28*s**3*t**2*u**2 + 5*s**3*t*u**3 + 9*s**2*t**4*u - 11*s**2*t**3*u**2 - 11*s**2*t**2*u**3 + 9*s**2*t*u**4 + 12*s*t**4*u**2 - 22*s*t**3*u**3 + 12*s*t**2*u**4)/(6*q2**4*t**2*u**2 - 24*q2**3*s*t**2*u**2 - 12*q2**3*t**3*u**2 - 12*q2**3*t**2*u**3 + 36*q2**2*s**2*t**2*u**2 + 36*q2**2*s*t**3*u**2 + 36*q2**2*s*t**2*u**3 + 6*q2**2*t**4*u**2 + 24*q2**2*t**3*u**3 + 6*q2**2*t**2*u**4 - 24*q2*s**3*t**2*u**2 - 36*q2*s**2*t**3*u**2 - 36*q2*s**2*t**2*u**3 - 12*q2*s*t**4*u**2 - 48*q2*s*t**3*u**3 - 12*q2*s*t**2*u**4 - 12*q2*t**4*u**3 - 12*q2*t**3*u**4 + 6*s**4*t**2*u**2 + 12*s**3*t**3*u**2 + 12*s**3*t**2*u**3 + 6*s**2*t**4*u**2 + 24*s**2*t**3*u**3 + 6*s**2*t**2*u**4 + 12*s*t**4*u**3 + 12*s*t**3*u**4 + 6*t**4*u**4) + fs2*(CF*(q2**7*t**2 + q2**7*u**2 - 5*q2**6*s*t**2 - 16*q2**6*s*t*u - 5*q2**6*s*u**2 - 3*q2**6*t**3 - 3*q2**6*t**2*u - 3*q2**6*t*u**2 - 3*q2**6*u**3 + 10*q2**5*s**2*t**2 + 68*q2**5*s**2*t*u + 10*q2**5*s**2*u**2 + 12*q2**5*s*t**3 + 50*q2**5*s*t**2*u + 50*q2**5*s*t*u**2 + 12*q2**5*s*u**3 + 3*q2**5*t**4 + 4*q2**5*t**3*u + 14*q2**5*t**2*u**2 + 4*q2**5*t*u**3 + 3*q2**5*u**4 - 10*q2**4*s**3*t**2 - 112*q2**4*s**3*t*u - 10*q2**4*s**3*u**2 - 18*q2**4*s**2*t**3 - 146*q2**4*s**2*t**2*u - 146*q2**4*s**2*t*u**2 - 18*q2**4*s**2*u**3 - 9*q2**4*s*t**4 - 36*q2**4*s*t**3*u - 142*q2**4*s*t**2*u**2 - 36*q2**4*s*t*u**3 - 9*q2**4*s*u**4 - q2**4*t**5 + q2**4*t**4*u - 16*q2**4*t**3*u**2 - 16*q2**4*t**2*u**3 + q2**4*t*u**4 - q2**4*u**5 + 5*q2**3*s**4*t**2 + 88*q2**3*s**4*t*u + 5*q2**3*s**4*u**2 + 12*q2**3*s**3*t**3 + 168*q2**3*s**3*t**2*u + 168*q2**3*s**3*t*u**2 + 12*q2**3*s**3*u**3 + 9*q2**3*s**2*t**4 + 72*q2**3*s**2*t**3*u + 304*q2**3*s**2*t**2*u**2 + 72*q2**3*s**2*t*u**3 + 9*q2**3*s**2*u**4 + 2*q2**3*s*t**5 - 4*q2**3*s*t**4*u + 108*q2**3*s*t**3*u**2 + 108*q2**3*s*t**2*u**3 - 4*q2**3*s*t*u**4 + 2*q2**3*s*u**5 - 2*q2**3*t**5*u - 3*q2**3*t**4*u**2 + 28*q2**3*t**3*u**3 - 3*q2**3*t**2*u**4 - 2*q2**3*t*u**5 - q2**2*s**5*t**2 - 32*q2**2*s**5*t*u - q2**2*s**5*u**2 - 3*q2**2*s**4*t**3 - 83*q2**2*s**4*t**2*u - 83*q2**2*s**4*t*u**2 - 3*q2**2*s**4*u**3 - 3*q2**2*s**3*t**4 - 52*q2**2*s**3*t**3*u - 244*q2**2*s**3*t**2*u**2 - 52*q2**2*s**3*t*u**3 - 3*q2**2*s**3*u**4 - q2**2*s**2*t**5 + 5*q2**2*s**2*t**4*u - 160*q2**2*s**2*t**3*u**2 - 160*q2**2*s**2*t**2*u**3 + 5*q2**2*s**2*t*u**4 - q2**2*s**2*u**5 + 6*q2**2*s*t**5*u + q2**2*s*t**4*u**2 - 108*q2**2*s*t**3*u**3 + q2**2*s*t**2*u**4 + 6*q2**2*s*t*u**5 + 7*q2**2*t**5*u**2 - 9*q2**2*t**4*u**3 - 9*q2**2*t**3*u**4 + 7*q2**2*t**2*u**5 + 4*q2*s**6*t*u + 14*q2*s**5*t**2*u + 14*q2*s**5*t*u**2 + 12*q2*s**4*t**3*u + 74*q2*s**4*t**2*u**2 + 12*q2*s**4*t*u**3 - 2*q2*s**3*t**4*u + 80*q2*s**3*t**3*u**2 + 80*q2*s**3*t**2*u**3 - 2*q2*s**3*t*u**4 - 4*q2*s**2*t**5*u + 5*q2*s**2*t**4*u**2 + 96*q2*s**2*t**3*u**3 + 5*q2*s**2*t**2*u**4 - 4*q2*s**2*t*u**5 - 12*q2*s*t**5*u**2 + 20*q2*s*t**4*u**3 + 20*q2*s*t**3*u**4 - 12*q2*s*t**2*u**5 - 4*q2*t**5*u**3 + 8*q2*t**4*u**4 - 4*q2*t**3*u**5 - 6*s**5*t**2*u**2 - 12*s**4*t**3*u**2 - 12*s**4*t**2*u**3 - 3*s**3*t**4*u**2 - 24*s**3*t**3*u**3 - 3*s**3*t**2*u**4 + 3*s**2*t**5*u**2 - 9*s**2*t**4*u**3 - 9*s**2*t**3*u**4 + 3*s**2*t**2*u**5 + 4*s*t**5*u**3 - 8*s*t**4*u**4 + 4*s*t**3*u**5)/(-q2**6*t**2*u**2 + 5*q2**5*s*t**2*u**2 + 3*q2**5*t**3*u**2 + 3*q2**5*t**2*u**3 - 10*q2**4*s**2*t**2*u**2 - 12*q2**4*s*t**3*u**2 - 12*q2**4*s*t**2*u**3 - 3*q2**4*t**4*u**2 - 9*q2**4*t**3*u**3 - 3*q2**4*t**2*u**4 + 10*q2**3*s**3*t**2*u**2 + 18*q2**3*s**2*t**3*u**2 + 18*q2**3*s**2*t**2*u**3 + 9*q2**3*s*t**4*u**2 + 28*q2**3*s*t**3*u**3 + 9*q2**3*s*t**2*u**4 + q2**3*t**5*u**2 + 9*q2**3*t**4*u**3 + 9*q2**3*t**3*u**4 + q2**3*t**2*u**5 - 5*q2**2*s**4*t**2*u**2 - 12*q2**2*s**3*t**3*u**2 - 12*q2**2*s**3*t**2*u**3 - 9*q2**2*s**2*t**4*u**2 - 30*q2**2*s**2*t**3*u**3 - 9*q2**2*s**2*t**2*u**4 - 2*q2**2*s*t**5*u**2 - 20*q2**2*s*t**4*u**3 - 20*q2**2*s*t**3*u**4 - 2*q2**2*s*t**2*u**5 - 3*q2**2*t**5*u**3 - 9*q2**2*t**4*u**4 - 3*q2**2*t**3*u**5 + q2*s**5*t**2*u**2 + 3*q2*s**4*t**3*u**2 + 3*q2*s**4*t**2*u**3 + 3*q2*s**3*t**4*u**2 + 12*q2*s**3*t**3*u**3 + 3*q2*s**3*t**2*u**4 + q2*s**2*t**5*u**2 + 13*q2*s**2*t**4*u**3 + 13*q2*s**2*t**3*u**4 + q2*s**2*t**2*u**5 + 4*q2*s*t**5*u**3 + 13*q2*s*t**4*u**4 + 4*q2*s*t**3*u**5 + 3*q2*t**5*u**4 + 3*q2*t**4*u**5 - s**4*t**3*u**3 - 2*s**3*t**4*u**3 - 2*s**3*t**3*u**4 - s**2*t**5*u**3 - 4*s**2*t**4*u**4 - s**2*t**3*u**5 - 2*s*t**5*u**4 - 2*s*t**4*u**5 - t**5*u**5) + Nc*(-4*q2**2*s + 6*q2*s**2 + 2*q2*s*t + 2*q2*s*u - q2*t**2 + 2*q2*t*u - q2*u**2 - 2*s**3 - 2*s**2*t - 2*s**2*u + s*t**2 - 2*s*t*u + s*u**2)/(q2**2*t*u - 2*q2*s*t*u - q2*t**2*u - q2*t*u**2 + s**2*t*u + s*t**2*u + s*t*u**2 + t**2*u**2)) + fstu*(CF*(8*q2**2*s - 12*q2*s**2 - 4*q2*s*t - 4*q2*s*u + 2*q2*t**2 - 4*q2*t*u + 2*q2*u**2 + 4*s**3 + 4*s**2*t + 4*s**2*u - 2*s*t**2 + 4*s*t*u - 2*s*u**2)/(q2**2*t*u - 2*q2*s*t*u - q2*t**2*u - q2*t*u**2 + s**2*t*u + s*t**2*u + s*t*u**2 + t**2*u**2) + Nc*(-4*q2**2*s + 6*q2*s**2 + 2*q2*s*t + 2*q2*s*u - q2*t**2 + 2*q2*t*u - q2*u**2 - 2*s**3 - 2*s**2*t - 2*s**2*u + s*t**2 - 2*s*t*u + s*u**2)/(q2**2*t*u - 2*q2*s*t*u - q2*t**2*u - q2*t*u**2 + s**2*t*u + s*t**2*u + s*t*u**2 + t**2*u**2)) + ftu*(CF*(-2*q2**5 + 4*q2**4*s + 2*q2**4*t + 2*q2**4*u - 4*q2**3*s**2 - 2*q2**3*s*t - 2*q2**3*s*u - 2*q2**3*t*u + 4*q2**2*s**3 + 2*q2**2*s**2*t + 2*q2**2*s**2*u - 4*q2**2*s*t*u - 2*q2*s**4 - 2*q2*s**3*t - 2*q2*s**3*u - 2*q2*s**2*t*u + 4*q2*s*t**2*u + 4*q2*s*t*u**2 - 2*s*t**3*u - 2*s*t*u**3)/(-q2**4*t*u + 3*q2**3*s*t*u + 2*q2**3*t**2*u + 2*q2**3*t*u**2 - 3*q2**2*s**2*t*u - 4*q2**2*s*t**2*u - 4*q2**2*s*t*u**2 - q2**2*t**3*u - 4*q2**2*t**2*u**2 - q2**2*t*u**3 + q2*s**3*t*u + 2*q2*s**2*t**2*u + 2*q2*s**2*t*u**2 + q2*s*t**3*u + 5*q2*s*t**2*u**2 + q2*s*t*u**3 + 2*q2*t**3*u**2 + 2*q2*t**2*u**3 - s**2*t**2*u**2 - s*t**3*u**2 - s*t**2*u**3 - t**3*u**3) + Nc*(2*q2**2*s - 2*q2*s**2 + q2*t**2 - 2*q2*t*u + q2*u**2 - s*t**2 - s*u**2)/(q2**2*t*u - 2*q2*s*t*u - q2*t**2*u - q2*t*u**2 + s**2*t*u + s*t**2*u + s*t*u**2 + t**2*u**2))

[C^{L1,\log}_{q\bar q}]
s*(4*CF - Nc)

[C^{L1,1}_{q\bar q}]
s*(4*CF*(-fM2 + fstu) + Nc*(-2*fstu + ftu) - 11*Nc/6)/2

[C^{L1,\mathrm{reg}}_{q\bar q}]
CF*fM2*(q2**3*s - 3*q2**2*s**2 - q2**2*s*t - q2**2*s*u + 3*q2*s**3 + 2*q2*s**2*t + 2*q2*s**2*u + 2*q2*s*t*u - 2*q2*s*u**2 - s**4 - s**3*t - s**3*u - 2*s**2*t*u + 2*s**2*u**2 - 2*s*t*u**2 + 2*s*u**3)/(2*q2**2*u**2 - 4*q2*s*u**2 - 4*q2*u**3 + 2*s**2*u**2 + 4*s*u**3 + 2*u**4) + CF*(2*q2**2*s + q2**2*u - 4*q2*s**2 - 2*q2*s*t - 5*q2*s*u - q2*t*u - q2*u**2 + 2*s**3 + 2*s**2*t + 4*s**2*u + 2*s*t*u + 2*s*u**2 + t*u**2)/(2*q2**2*u - 4*q2*s*u - 4*q2*u**2 + 2*s**2*u + 4*s*u**2 + 2*u**3) + Nc*(2*q2**3*s - 6*q2**2*s**2 - 2*q2**2*s*t + q2**2*s*u + 6*q2*s**3 + 4*q2*s**2*t + q2*s**2*u + 10*q2*s*t*u - 14*q2*s*u**2 - 2*s**4 - 2*s**3*t - 2*s**3*u - 7*s**2*t*u + 11*s**2*u**2 - 8*s*t*u**2 + 11*s*u**3)/(12*q2**2*u**2 - 24*q2*s*u**2 - 24*q2*u**3 + 12*s**2*u**2 + 24*s*u**3 + 12*u**4) + fs2*(CF*(q2**4*s - 4*q2**3*s**2 - 2*q2**3*s*t + q2**3*s*u + 6*q2**2*s**3 + 6*q2**2*s**2*t - 3*q2**2*s**2*u + q2**2*s*t**2 + q2**2*s*t*u - 6*q2**2*s*u**2 - 4*q2*s**4 - 6*q2*s**3*t + 3*q2*s**3*u - 2*q2*s**2*t**2 - 2*q2*s**2*t*u + 14*q2*s**2*u**2 - 2*q2*s*t**2*u + 4*q2*s*t*u**2 + 4*q2*s*u**3 + s**5 + 2*s**4*t - s**4*u + s**3*t**2 + s**3*t*u - 8*s**3*u**2 + 2*s**2*t**2*u - 4*s**2*t*u**2 - 6*s**2*u**3 + 2*s*t**2*u**2 - 4*s*t*u**3)/(-2*q2**3*u**2 + 6*q2**2*s*u**2 + 2*q2**2*t*u**2 + 4*q2**2*u**3 - 6*q2*s**2*u**2 - 4*q2*s*t*u**2 - 8*q2*s*u**3 - 4*q2*t*u**3 - 2*q2*u**4 + 2*s**3*u**2 + 2*s**2*t*u**2 + 4*s**2*u**3 + 4*s*t*u**3 + 2*s*u**4 + 2*t*u**4) + Nc*(q2**2*s - 2*q2*s**2 - q2*s*t - q2*s*u + s**3 + s**2*t + 2*s**2*u + s*t*u)/(2*q2**2*u - 4*q2*s*u - 2*q2*t*u - 2*q2*u**2 + 2*s**2*u + 2*s*t*u + 2*s*u**2 + 2*t*u**2)) + fstu*(CF*(-q2**2*s + 2*q2*s**2 + q2*s*t + q2*s*u - s**3 - s**2*t - 2*s**2*u - s*t*u)/(q2**2*u - 2*q2*s*u - q2*t*u - q2*u**2 + s**2*u + s*t*u + s*u**2 + t*u**2) + Nc*(q2**2*s - 2*q2*s**2 - q2*s*t - q2*s*u + s**3 + s**2*t + 2*s**2*u + s*t*u)/(2*q2**2*u - 4*q2*s*u - 2*q2*t*u - 2*q2*u**2 + 2*s**2*u + 2*s*t*u + 2*s*u**2 + 2*t*u**2)) + ftu*(CF*s**2/(q2**2 - 2*q2*s - q2*t - q2*u + s**2 + s*t + s*u + t*u) - Nc*s**2/(2*q2**2 - 4*q2*s - 2*q2*t - 2*q2*u + 2*s**2 + 2*s*t + 2*s*u + 2*t*u))

[C^{L2,\log}_{q\bar q}]
s*(4*CF - Nc)

[C^{L2,1}_{q\bar q}]
s*(4*CF*(-fM2 + fstu) + Nc*(-2*fstu + ftu) - 11*Nc/6)/2

[C^{L2,\mathrm{reg}}_{q\bar q}]
CF*fM2*(q2**3*s - 3*q2**2*s**2 - q2**2*s*t - q2**2*s*u + 3*q2*s**3 + 2*q2*s**2*t + 2*q2*s**2*u - 2*q2*s*t**2 + 2*q2*s*t*u - s**4 - s**3*t - s**3*u + 2*s**2*t**2 - 2*s**2*t*u + 2*s*t**3 - 2*s*t**2*u)/(2*q2**2*t**2 - 4*q2*s*t**2 - 4*q2*t**3 + 2*s**2*t**2 + 4*s*t**3 + 2*t**4) + CF*(2*q2**2*s + q2**2*t - 4*q2*s**2 - 5*q2*s*t - 2*q2*s*u - q2*t**2 - q2*t*u + 2*s**3 + 4*s**2*t + 2*s**2*u + 2*s*t**2 + 2*s*t*u + t**2*u)/(2*q2**2*t - 4*q2*s*t - 4*q2*t**2 + 2*s**2*t + 4*s*t**2 + 2*t**3) + Nc*(2*q2**3*s - 6*q2**2*s**2 + q2**2*s*t - 2*q2**2*s*u + 6*q2*s**3 + q2*s**2*t + 4*q2*s**2*u - 14*q2*s*t**2 + 10*q2*s*t*u - 2*s**4 - 2*s**3*t - 2*s**3*u + 11*s**2*t**2 - 7*s**2*t*u + 11*s*t**3 - 8*s*t**2*u)/(12*q2**2*t**2 - 24*q2*s*t**2 - 24*q2*t**3 + 12*s**2*t**2 + 24*s*t**3 + 12*t**4) + fs2*(CF*(q2**4*s - 4*q2**3*s**2 + q2**3*s*t - 2*q2**3*s*u + 6*q2**2*s**3 - 3*q2**2*s**2*t + 6*q2**2*s**2*u - 6*q2**2*s*t**2 + q2**2*s*t*u + q2**2*s*u**2 - 4*q2*s**4 + 3*q2*s**3*t - 6*q2*s**3*u + 14*q2*s**2*t**2 - 2*q2*s**2*t*u - 2*q2*s**2*u**2 + 4*q2*s*t**3 + 4*q2*s*t**2*u - 2*q2*s*t*u**2 + s**5 - s**4*t + 2*s**4*u - 8*s**3*t**2 + s**3*t*u + s**3*u**2 - 6*s**2*t**3 - 4*s**2*t**2*u + 2*s**2*t*u**2 - 4*s*t**3*u + 2*s*t**2*u**2)/(-2*q2**3*t**2 + 6*q2**2*s*t**2 + 4*q2**2*t**3 + 2*q2**2*t**2*u - 6*q2*s**2*t**2 - 8*q2*s*t**3 - 4*q2*s*t**2*u - 2*q2*t**4 - 4*q2*t**3*u + 2*s**3*t**2 + 4*s**2*t**3 + 2*s**2*t**2*u + 2*s*t**4 + 4*s*t**3*u + 2*t**4*u) + Nc*(q2**2*s - 2*q2*s**2 - q2*s*t - q2*s*u + s**3 + 2*s**2*t + s**2*u + s*t*u)/(2*q2**2*t - 4*q2*s*t - 2*q2*t**2 - 2*q2*t*u + 2*s**2*t + 2*s*t**2 + 2*s*t*u + 2*t**2*u)) + fstu*(CF*(-q2**2*s + 2*q2*s**2 + q2*s*t + q2*s*u - s**3 - 2*s**2*t - s**2*u - s*t*u)/(q2**2*t - 2*q2*s*t - q2*t**2 - q2*t*u + s**2*t + s*t**2 + s*t*u + t**2*u) + Nc*(q2**2*s - 2*q2*s**2 - q2*s*t - q2*s*u + s**3 + 2*s**2*t + s**2*u + s*t*u)/(2*q2**2*t - 4*q2*s*t - 2*q2*t**2 - 2*q2*t*u + 2*s**2*t + 2*s*t**2 + 2*s*t*u + 2*t**2*u)) + ftu*(CF*s**2/(q2**2 - 2*q2*s - q2*t - q2*u + s**2 + s*t + s*u + t*u) - Nc*s**2/(2*q2**2 - 4*q2*s - 2*q2*t - 2*q2*u + 2*s**2 + 2*s*t + 2*s*u + 2*t*u))

[C^{L12,\mathrm{reg}}_{q\bar q}]
CF*ftu*(q2**2 + s**2)/(t*u) + CF*(-q2**3*s + 3*q2**2*s**2 + q2**2*s*t + q2**2*s*u + q2**2*t*u - 3*q2*s**3 - 2*q2*s**2*t - 2*q2*s**2*u - q2*s*t*u - q2*t**2*u - q2*t*u**2 + s**4 + s**3*t + s**3*u + t**2*u**2)/(q2**2*t*u - 2*q2*s*t*u - q2*t**2*u - q2*t*u**2 + s**2*t*u + s*t**2*u + s*t*u**2 + t**2*u**2) + Nc*(4*q2**2*s**2 + 3*q2**2*s*t + 3*q2**2*s*u - 8*q2*s**3 - 7*q2*s**2*t - 7*q2*s**2*u - 3*q2*s*t**2 - 6*q2*s*t*u - 3*q2*s*u**2 + 4*s**4 + 4*s**3*t + 4*s**3*u + 10*s**2*t*u + 3*s*t**2*u + 3*s*t*u**2)/(12*q2**2*t*u - 24*q2*s*t*u - 12*q2*t**2*u - 12*q2*t*u**2 + 12*s**2*t*u + 12*s*t**2*u + 12*s*t*u**2 + 12*t**2*u**2) + fs2*(CF*(-2*s**2 - s*t - s*u)/(t*u) + Nc*(2*s**2 + s*t + s*u)/(2*t*u)) + fstu*(CF*(-2*s**2 - s*t - s*u)/(t*u) + Nc*(2*s**2 + s*t + s*u)/(2*t*u))



==> anc/notation.py <==
"""NLO helicity cross sections of V+jet: sector "notation"
the atoms and master integrals every other file is written in: the logarithmic and rational atoms, the angular constants and the angular master integrals I^{(i,j)}_k of the two propagator families
Symbols: Aslice, W, d_t, d_u, muF, q2, s, s2, t, u  (conventions: README.txt)
C maps each label (paper notation) to a sympy expression."""
from sympy import Symbol, sympify
_L = {n: Symbol(n) for n in ['Aslice', 'W', 'd_t', 'd_u', 'muF', 'q2', 's', 's2', 't', 'u']}
C = {}
C['d_s = d_s'] = sympify('1/(q2 + s - s2)', locals=_L)
C['d_st = d_{st}'] = sympify('1/(s - s2 + t)', locals=_L)
C['d_su = d_{su}'] = sympify('1/(s - s2 + u)', locals=_L)
C['d_t = d_t'] = sympify('1/(s2 - t)', locals=_L)
C['d_tu = d_{tu}'] = sympify('1/(-q2*s2 + t*u)', locals=_L)
C['d_u = d_u'] = sympify('1/(s2 - u)', locals=_L)
C['f1t = f_t^{(1)}'] = sympify('log(q2/(q2 - t))**2/2 + polylog(2, q2/(q2 - t))', locals=_L)
C['f1u = f_u^{(1)}'] = sympify('log(q2/(q2 - u))**2/2 + polylog(2, q2/(q2 - u))', locals=_L)
C['f2t = f_t^{(2)}'] = sympify('log(s/q2)**2/2 + log(s/q2)*log(-t/(-q2 + s)) + polylog(2, q2/s)', locals=_L)
C['f2u = f_u^{(2)}'] = sympify('log(s/q2)**2/2 + log(s/q2)*log(-u/(-q2 + s)) + polylog(2, q2/s)', locals=_L)
C['fla = f_\\lambda'] = sympify('log((q2 + s - s2 + sqrt(-4*q2*s2 + (t + u)**2))/(q2 + s - s2 - sqrt(-4*q2*s2 + (t + u)**2)))', locals=_L)
C['flt = f_{\\lambda t}'] = sympify('log(q2*s*(s2 - t)**2/(-q2*t + s2*(2*q2 - u))**2)', locals=_L)
C['flu = f_{\\lambda u}'] = sympify('log(q2*s*(s2 - u)**2/(-q2*u + s2*(2*q2 - t))**2)', locals=_L)
C['fs = f_s'] = sympify('log(s/q2)', locals=_L)
C['fs2 = f_{s_2}'] = sympify('log(s2/q2)', locals=_L)
C['fst = f_{st}'] = sympify('log(s*t**2/(q2*(s2 - t)**2))', locals=_L)
C['fstu = f_{stu}'] = sympify('log(q2*s/((s2 - t)*(s2 - u)))', locals=_L)
C['fsu = f_{su}'] = sympify('log(s*u**2/(q2*(s2 - u)**2))', locals=_L)
C['ft = f_t'] = sympify('log(-t/q2)', locals=_L)
C['ftu = f_{tu}'] = sympify('log((-q2*s2 + t*u)/((s2 - t)*(s2 - u)))', locals=_L)
C['fu = f_u'] = sympify('log(-u/q2)', locals=_L)
C['lam = \\lambda'] = sympify('sqrt(-4*q2*s2 + (t + u)**2)', locals=_L)
C['fM2 = f_{M^2} = \\ln(\\mu_F^2/q^2)'] = sympify('log(muF**2/q2)', locals=_L)
C['fA = f_A = \\ln(A/q^2)'] = sympify('log(Aslice/q2)', locals=_L)
C['W = W'] = sympify('-q2*s2 + t*u', locals=_L)
C['A1 = A2 = \\mathcal{A}'] = sympify('q2 - t/2 - u/2', locals=_L)
C['B1 = \\mathcal{B}_1'] = sympify('-d_u*s*s2 + s2 - t/2 - u/2', locals=_L)
C['C1 = \\mathcal{C}_1'] = sympify('d_u*sqrt(W*s*s2)', locals=_L)
C['B2 = \\mathcal{B}_2'] = sympify('-d_t*s*s2 + s2 - t/2 - u/2', locals=_L)
C['C2 = \\mathcal{C}_2'] = sympify('d_t*sqrt(W*s*s2)', locals=_L)
C['I1_10 = I^{(1,0)}_{1}'] = sympify('log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))', locals=_L)
C['I1_11 = I^{(1,1)}_{1}'] = sympify('(-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)', locals=_L)
C['I1_12 = I^{(1,2)}_{1}'] = sympify('(q2 - t/2 - u/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)) + (3*q2 - 3*t/2 - 3*u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/2 + 2*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)', locals=_L)
C['I1_13 = I^{(1,3)}_{1}'] = sympify('(-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/2 + 2*(q2 - t/2 - u/2)**2)*(-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (5*q2 - 5*t/2 - 5*u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(q2 - t/2 - u/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)) + (3*q2 - 3*t/2 - 3*u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/2 + 2*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(3*(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + 3*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)', locals=_L)
C['I1_14 = I^{(1,4)}_{1}'] = sympify('(q2 - t/2 - u/2 - (-3*(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + 3*(q2 - t/2 - u/2)**2)*(q2 - t/2 - u/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)) + (3*q2 - 3*t/2 - 3*u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/2 + 2*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (7*q2 - 7*t/2 - 7*u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/2 + 2*(q2 - t/2 - u/2)**2)*(-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (5*q2 - 5*t/2 - 5*u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(q2 - t/2 - u/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)) + (3*q2 - 3*t/2 - 3*u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/2 + 2*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(3*(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + 3*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2 + 4*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)', locals=_L)
C['I1_20 = I^{(2,0)}_{1}'] = sympify('1/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)', locals=_L)
C['I1_21 = I^{(2,1)}_{1}'] = sympify('-(-(q2 - t/2 - u/2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)', locals=_L)
C['I1_22 = I^{(2,2)}_{1}'] = sympify('(-(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) - ((-(q2 - t/2 - u/2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))*(q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))*(3*s2/2 - 3*u/2 + 3*(s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2) - 1 + (2*q2 - t - u)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/2 + 2*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)', locals=_L)
C['I1_23 = I^{(2,3)}_{1}'] = sympify('(2*(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2)*(-(q2 - t/2 - u/2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) - (-(q2 - t/2 - u/2)*(-(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) - ((-(q2 - t/2 - u/2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))*(q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))*(3*s2/2 - 3*u/2 + 3*(s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2) - 1 + (2*q2 - t - u)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/2 + 2*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (q2 - t/2 - u/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)) + (3*q2 - 3*t/2 - 3*u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/2 + 2*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))*(5*s2/2 - 5*u/2 + 5*(s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2) + 2*(2*q2 - t - u)*(-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(3*(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + 3*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)', locals=_L)
C['I1_24 = I^{(2,4)}_{1}'] = sympify('(-3*(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2)*(-(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) - ((-(q2 - t/2 - u/2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))*(q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))*(3*s2/2 - 3*u/2 + 3*(s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2) - 1 + (2*q2 - t - u)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/2 + 2*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) - (-(q2 - t/2 - u/2)*(2*(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2)*(-(q2 - t/2 - u/2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) - (-(q2 - t/2 - u/2)*(-(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) - ((-(q2 - t/2 - u/2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))*(q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))*(3*s2/2 - 3*u/2 + 3*(s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2) - 1 + (2*q2 - t - u)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/2 + 2*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (q2 - t/2 - u/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)) + (3*q2 - 3*t/2 - 3*u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/2 + 2*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))*(5*s2/2 - 5*u/2 + 5*(s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2) + 2*(2*q2 - t - u)*(-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(3*(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + 3*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/2 + 2*(q2 - t/2 - u/2)**2)*(-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (5*q2 - 5*t/2 - 5*u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(q2 - t/2 - u/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)) + (3*q2 - 3*t/2 - 3*u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/2 + 2*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(3*(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + 3*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))*(7*s2/2 - 7*u/2 + 7*(s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2) - 1 + 3*(2*q2 - t - u)*(q2 - t/2 - u/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)) + (3*q2 - 3*t/2 - 3*u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/2 + 2*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2 + 4*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)', locals=_L)
C['I2_10 = I^{(1,0)}_{2}'] = sympify('log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))', locals=_L)
C['I2_11 = I^{(1,1)}_{2}'] = sympify('(-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)', locals=_L)
C['I2_12 = I^{(1,2)}_{2}'] = sympify('(q2 - t/2 - u/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)) + (3*q2 - 3*t/2 - 3*u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/2 + 2*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)', locals=_L)
C['I2_13 = I^{(1,3)}_{2}'] = sympify('(-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/2 + 2*(q2 - t/2 - u/2)**2)*(-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (5*q2 - 5*t/2 - 5*u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(q2 - t/2 - u/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)) + (3*q2 - 3*t/2 - 3*u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/2 + 2*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(3*(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + 3*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)', locals=_L)
C['I2_14 = I^{(1,4)}_{2}'] = sympify('(q2 - t/2 - u/2 - (-3*(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + 3*(q2 - t/2 - u/2)**2)*(q2 - t/2 - u/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)) + (3*q2 - 3*t/2 - 3*u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/2 + 2*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (7*q2 - 7*t/2 - 7*u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/2 + 2*(q2 - t/2 - u/2)**2)*(-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (5*q2 - 5*t/2 - 5*u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(q2 - t/2 - u/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)) + (3*q2 - 3*t/2 - 3*u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/2 + 2*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(3*(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + 3*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2 + 4*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)', locals=_L)
C['I2_20 = I^{(2,0)}_{2}'] = sympify('1/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)', locals=_L)
C['I2_21 = I^{(2,1)}_{2}'] = sympify('-(-(q2 - t/2 - u/2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)', locals=_L)
C['I2_22 = I^{(2,2)}_{2}'] = sympify('(-(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) - ((-(q2 - t/2 - u/2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))*(q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))*(3*s2/2 - 3*t/2 + 3*(s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2) - 1 + (2*q2 - t - u)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/2 + 2*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)', locals=_L)
C['I2_23 = I^{(2,3)}_{2}'] = sympify('(2*(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2)*(-(q2 - t/2 - u/2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) - (-(q2 - t/2 - u/2)*(-(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) - ((-(q2 - t/2 - u/2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))*(q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))*(3*s2/2 - 3*t/2 + 3*(s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2) - 1 + (2*q2 - t - u)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/2 + 2*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (q2 - t/2 - u/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)) + (3*q2 - 3*t/2 - 3*u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/2 + 2*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))*(5*s2/2 - 5*t/2 + 5*(s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2) + 2*(2*q2 - t - u)*(-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(3*(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + 3*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)', locals=_L)
C['I2_24 = I^{(2,4)}_{2}'] = sympify('(-3*(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2)*(-(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) - ((-(q2 - t/2 - u/2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))*(q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))*(3*s2/2 - 3*t/2 + 3*(s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2) - 1 + (2*q2 - t - u)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/2 + 2*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) - (-(q2 - t/2 - u/2)*(2*(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2)*(-(q2 - t/2 - u/2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) - (-(q2 - t/2 - u/2)*(-(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) - ((-(q2 - t/2 - u/2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))*(q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))*(3*s2/2 - 3*t/2 + 3*(s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2) - 1 + (2*q2 - t - u)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/2 + 2*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (q2 - t/2 - u/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)) + (3*q2 - 3*t/2 - 3*u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/2 + 2*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))*(5*s2/2 - 5*t/2 + 5*(s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2) + 2*(2*q2 - t - u)*(-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(3*(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + 3*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/2 + 2*(q2 - t/2 - u/2)**2)*(-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (5*q2 - 5*t/2 - 5*u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(q2 - t/2 - u/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)) + (3*q2 - 3*t/2 - 3*u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/2 + 2*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(3*(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + 3*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))*(7*s2/2 - 7*t/2 + 7*(s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2) - 1 + 3*(2*q2 - t - u)*(q2 - t/2 - u/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)) + (3*q2 - 3*t/2 - 3*u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/2 + 2*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2 + 4*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)', locals=_L)


==> anc/notation.txt <==
# NLO helicity cross sections of V+jet: sector "notation"
# the atoms and master integrals every other file is written in: the logarithmic and rational atoms, the angular constants and the angular master integrals I^{(i,j)}_k of the two propagator families
# Symbols: Aslice, W, d_t, d_u, muF, q2, s, s2, t, u  (conventions: README.txt)

[d_s = d_s]
1/(q2 + s - s2)

[d_st = d_{st}]
1/(s - s2 + t)

[d_su = d_{su}]
1/(s - s2 + u)

[d_t = d_t]
1/(s2 - t)

[d_tu = d_{tu}]
1/(-q2*s2 + t*u)

[d_u = d_u]
1/(s2 - u)

[f1t = f_t^{(1)}]
log(q2/(q2 - t))**2/2 + polylog(2, q2/(q2 - t))

[f1u = f_u^{(1)}]
log(q2/(q2 - u))**2/2 + polylog(2, q2/(q2 - u))

[f2t = f_t^{(2)}]
log(s/q2)**2/2 + log(s/q2)*log(-t/(-q2 + s)) + polylog(2, q2/s)

[f2u = f_u^{(2)}]
log(s/q2)**2/2 + log(s/q2)*log(-u/(-q2 + s)) + polylog(2, q2/s)

[fla = f_\lambda]
log((q2 + s - s2 + sqrt(-4*q2*s2 + (t + u)**2))/(q2 + s - s2 - sqrt(-4*q2*s2 + (t + u)**2)))

[flt = f_{\lambda t}]
log(q2*s*(s2 - t)**2/(-q2*t + s2*(2*q2 - u))**2)

[flu = f_{\lambda u}]
log(q2*s*(s2 - u)**2/(-q2*u + s2*(2*q2 - t))**2)

[fs = f_s]
log(s/q2)

[fs2 = f_{s_2}]
log(s2/q2)

[fst = f_{st}]
log(s*t**2/(q2*(s2 - t)**2))

[fstu = f_{stu}]
log(q2*s/((s2 - t)*(s2 - u)))

[fsu = f_{su}]
log(s*u**2/(q2*(s2 - u)**2))

[ft = f_t]
log(-t/q2)

[ftu = f_{tu}]
log((-q2*s2 + t*u)/((s2 - t)*(s2 - u)))

[fu = f_u]
log(-u/q2)

[lam = \lambda]
sqrt(-4*q2*s2 + (t + u)**2)

[fM2 = f_{M^2} = \ln(\mu_F^2/q^2)]
log(muF**2/q2)

[fA = f_A = \ln(A/q^2)]
log(Aslice/q2)

[W = W]
-q2*s2 + t*u

[A1 = A2 = \mathcal{A}]
q2 - t/2 - u/2

[B1 = \mathcal{B}_1]
-d_u*s*s2 + s2 - t/2 - u/2

[C1 = \mathcal{C}_1]
d_u*sqrt(W*s*s2)

[B2 = \mathcal{B}_2]
-d_t*s*s2 + s2 - t/2 - u/2

[C2 = \mathcal{C}_2]
d_t*sqrt(W*s*s2)

[I1_10 = I^{(1,0)}_{1}]
log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))

[I1_11 = I^{(1,1)}_{1}]
(-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)

[I1_12 = I^{(1,2)}_{1}]
(q2 - t/2 - u/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)) + (3*q2 - 3*t/2 - 3*u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/2 + 2*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)

[I1_13 = I^{(1,3)}_{1}]
(-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/2 + 2*(q2 - t/2 - u/2)**2)*(-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (5*q2 - 5*t/2 - 5*u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(q2 - t/2 - u/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)) + (3*q2 - 3*t/2 - 3*u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/2 + 2*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(3*(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + 3*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)

[I1_14 = I^{(1,4)}_{1}]
(q2 - t/2 - u/2 - (-3*(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + 3*(q2 - t/2 - u/2)**2)*(q2 - t/2 - u/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)) + (3*q2 - 3*t/2 - 3*u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/2 + 2*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (7*q2 - 7*t/2 - 7*u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/2 + 2*(q2 - t/2 - u/2)**2)*(-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (5*q2 - 5*t/2 - 5*u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(q2 - t/2 - u/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)) + (3*q2 - 3*t/2 - 3*u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/2 + 2*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(3*(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + 3*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2 + 4*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)

[I1_20 = I^{(2,0)}_{1}]
1/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)

[I1_21 = I^{(2,1)}_{1}]
-(-(q2 - t/2 - u/2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)

[I1_22 = I^{(2,2)}_{1}]
(-(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) - ((-(q2 - t/2 - u/2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))*(q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))*(3*s2/2 - 3*u/2 + 3*(s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2) - 1 + (2*q2 - t - u)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/2 + 2*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)

[I1_23 = I^{(2,3)}_{1}]
(2*(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2)*(-(q2 - t/2 - u/2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) - (-(q2 - t/2 - u/2)*(-(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) - ((-(q2 - t/2 - u/2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))*(q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))*(3*s2/2 - 3*u/2 + 3*(s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2) - 1 + (2*q2 - t - u)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/2 + 2*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (q2 - t/2 - u/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)) + (3*q2 - 3*t/2 - 3*u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/2 + 2*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))*(5*s2/2 - 5*u/2 + 5*(s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2) + 2*(2*q2 - t - u)*(-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(3*(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + 3*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)

[I1_24 = I^{(2,4)}_{1}]
(-3*(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2)*(-(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) - ((-(q2 - t/2 - u/2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))*(q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))*(3*s2/2 - 3*u/2 + 3*(s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2) - 1 + (2*q2 - t - u)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/2 + 2*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) - (-(q2 - t/2 - u/2)*(2*(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2)*(-(q2 - t/2 - u/2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) - (-(q2 - t/2 - u/2)*(-(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) - ((-(q2 - t/2 - u/2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))*(q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))*(3*s2/2 - 3*u/2 + 3*(s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2) - 1 + (2*q2 - t - u)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/2 + 2*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (q2 - t/2 - u/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)) + (3*q2 - 3*t/2 - 3*u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/2 + 2*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))*(5*s2/2 - 5*u/2 + 5*(s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2) + 2*(2*q2 - t - u)*(-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(3*(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + 3*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/2 + 2*(q2 - t/2 - u/2)**2)*(-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (5*q2 - 5*t/2 - 5*u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(q2 - t/2 - u/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)) + (3*q2 - 3*t/2 - 3*u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/2 + 2*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(3*(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + 3*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))*(7*s2/2 - 7*u/2 + 7*(s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2) - 1 + 3*(2*q2 - t - u)*(q2 - t/2 - u/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (q2 - t/2 - u/2)**2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)) + (3*q2 - 3*t/2 - 3*u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(-s2/2 + u/2 - (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/4 + (s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2/2 + 2*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - t)**2 + 4*(s2/2 - u/2 + (s2 - t)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)

[I2_10 = I^{(1,0)}_{2}]
log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))

[I2_11 = I^{(1,1)}_{2}]
(-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)

[I2_12 = I^{(1,2)}_{2}]
(q2 - t/2 - u/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)) + (3*q2 - 3*t/2 - 3*u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/2 + 2*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)

[I2_13 = I^{(1,3)}_{2}]
(-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/2 + 2*(q2 - t/2 - u/2)**2)*(-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (5*q2 - 5*t/2 - 5*u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(q2 - t/2 - u/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)) + (3*q2 - 3*t/2 - 3*u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/2 + 2*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(3*(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + 3*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)

[I2_14 = I^{(1,4)}_{2}]
(q2 - t/2 - u/2 - (-3*(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + 3*(q2 - t/2 - u/2)**2)*(q2 - t/2 - u/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)) + (3*q2 - 3*t/2 - 3*u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/2 + 2*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (7*q2 - 7*t/2 - 7*u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/2 + 2*(q2 - t/2 - u/2)**2)*(-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (5*q2 - 5*t/2 - 5*u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(q2 - t/2 - u/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)) + (3*q2 - 3*t/2 - 3*u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/2 + 2*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(3*(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + 3*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2 + 4*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)

[I2_20 = I^{(2,0)}_{2}]
1/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)

[I2_21 = I^{(2,1)}_{2}]
-(-(q2 - t/2 - u/2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)

[I2_22 = I^{(2,2)}_{2}]
(-(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) - ((-(q2 - t/2 - u/2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))*(q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))*(3*s2/2 - 3*t/2 + 3*(s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2) - 1 + (2*q2 - t - u)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/2 + 2*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)

[I2_23 = I^{(2,3)}_{2}]
(2*(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2)*(-(q2 - t/2 - u/2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) - (-(q2 - t/2 - u/2)*(-(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) - ((-(q2 - t/2 - u/2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))*(q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))*(3*s2/2 - 3*t/2 + 3*(s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2) - 1 + (2*q2 - t - u)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/2 + 2*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (q2 - t/2 - u/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)) + (3*q2 - 3*t/2 - 3*u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/2 + 2*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))*(5*s2/2 - 5*t/2 + 5*(s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2) + 2*(2*q2 - t - u)*(-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(3*(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + 3*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)

[I2_24 = I^{(2,4)}_{2}]
(-3*(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2)*(-(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) - ((-(q2 - t/2 - u/2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))*(q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))*(3*s2/2 - 3*t/2 + 3*(s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2) - 1 + (2*q2 - t - u)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/2 + 2*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) - (-(q2 - t/2 - u/2)*(2*(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2)*(-(q2 - t/2 - u/2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) - (-(q2 - t/2 - u/2)*(-(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) - ((-(q2 - t/2 - u/2)/(-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2 - (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))*(q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))*(3*s2/2 - 3*t/2 + 3*(s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2) - 1 + (2*q2 - t - u)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/2 + 2*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (q2 - t/2 - u/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)) + (3*q2 - 3*t/2 - 3*u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/2 + 2*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))*(5*s2/2 - 5*t/2 + 5*(s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2) + 2*(2*q2 - t - u)*(-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(3*(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + 3*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/2 + 2*(q2 - t/2 - u/2)**2)*(-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2) + (5*q2 - 5*t/2 - 5*u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(q2 - t/2 - u/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)) + (3*q2 - 3*t/2 - 3*u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/2 + 2*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(3*(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + 3*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))*(7*s2/2 - 7*t/2 + 7*(s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2) - 1 + 3*(2*q2 - t - u)*(q2 - t/2 - u/2 - (-(1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (q2 - t/2 - u/2)**2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)) + (3*q2 - 3*t/2 - 3*u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*(-s2/2 + t/2 - (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2 + (q2 - t/2 - u/2)*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)*log((q2 - t/2 - u/2 + sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/(q2 - t/2 - u/2 - sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/(2*sqrt((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/4 + (s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2/2 + 2*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2))/((1 - (-2*s*s2/((s2 - t)*(s2 - u)) + 1)**2)*(s2 - u)**2 + 4*(s2/2 - t/2 + (s2 - u)*(-2*s*s2/((s2 - t)*(s2 - u)) + 1)/2)**2)



==> anc/odd_cc4q.py <==
"""NLO helicity cross sections of V+jet: sector "odd_cc4q"
charged-current four-quark parity-odd coefficient functions (five columns; the other five follow by t <-> u, README.txt), s = 1 chart, atoms as in odd_hard
Symbols: CF, LOGS2, fla, flt, fst, fsu, lam, s2, t, u  (conventions: README.txt)
C maps each label (paper notation) to a sympy expression."""
from sympy import Symbol, sympify
_L = {n: Symbol(n) for n in ['CF', 'LOGS2', 'fla', 'flt', 'fst', 'fsu', 'lam', 's2', 't', 'u']}
C = {}
C["C^{O_1,\\mathrm{reg}}_{qq',\\mathrm{CC\\,int}\\,BC}"] = sympify('2*CF*(fla*(-2048*lam*s2**8 + 10240*lam*s2**7*t + 8192*lam*s2**7*u + 8704*lam*s2**7 - 20480*lam*s2**6*t**2 - 35840*lam*s2**6*t*u - 37120*lam*s2**6*t - 14336*lam*s2**6*u**2 - 27904*lam*s2**6*u - 15104*lam*s2**6 + 21760*lam*s2**5*t**3 + 61696*lam*s2**5*t**2*u + 60800*lam*s2**5*t**2 + 53504*lam*s2**5*t*u**2 + 102656*lam*s2**5*t*u + 54912*lam*s2**5*t + 14592*lam*s2**5*u**3 + 38784*lam*s2**5*u**2 + 37760*lam*s2**5*u + 14336*lam*s2**5 - 13440*lam*s2**4*t**4 - 55040*lam*s2**4*t**3*u - 51008*lam*s2**4*t**3 - 76800*lam*s2**4*t**2*u**2 - 141504*lam*s2**4*t**2*u - 72448*lam*s2**4*t**2 - 44800*lam*s2**4*t*u**3 - 119232*lam*s2**4*t*u**2 - 116736*lam*s2**4*t*u - 44416*lam*s2**4*t - 9600*lam*s2**4*u**4 - 31296*lam*s2**4*u**3 - 40960*lam*s2**4*u**2 - 27776*lam*s2**4*u - 8704*lam*s2**4 + 4864*lam*s2**3*t**5 + 27520*lam*s2**3*t**4*u + 24064*lam*s2**3*t**4 + 55040*lam*s2**3*t**3*u**2 + 96256*lam*s2**3*t**3*u + 45824*lam*s2**3*t**3 + 51200*lam*s2**3*t**2*u**3 + 132608*lam*s2**3*t**2*u**2 + 124800*lam*s2**3*t**2*u + 44672*lam*s2**3*t**2 + 23040*lam*s2**3*t*u**4 + 76544*lam*s2**3*t*u**3 + 102272*lam*s2**3*t*u**2 + 69632*lam*s2**3*t*u + 21376*lam*s2**3*t + 4224*lam*s2**3*u**5 + 16128*lam*s2**3*u**4 + 25600*lam*s2**3*u**3 + 23168*lam*s2**3*u**2 + 12928*lam*s2**3*u + 3584*lam*s2**3 - 960*lam*s2**2*t**6 - 7616*lam*s2**2*t**5*u - 6560*lam*s2**2*t**5 - 20800*lam*s2**2*t**4*u**2 - 34720*lam*s2**2*t**4*u - 14656*lam*s2**2*t**4 - 27520*lam*s2**2*t**3*u**3 - 68416*lam*s2**2*t**3*u**2 - 59008*lam*s2**2*t**3*u - 17600*lam*s2**2*t**3 - 19520*lam*s2**2*t**2*u**4 - 64192*lam*s2**2*t**2*u**3 - 82048*lam*s2**2*t**2*u**2 - 49984*lam*s2**2*t**2*u - 12800*lam*s2**2*t**2 - 7360*lam*s2**2*t*u**5 - 29216*lam*s2**2*t*u**4 - 47232*lam*s2**2*t*u**3 - 41280*lam*s2**2*t*u**2 - 20480*lam*s2**2*t*u - 4992*lam*s2**2*t - 1216*lam*s2**2*u**6 - 5280*lam*s2**2*u**5 - 9536*lam*s2**2*u**4 - 9920*lam*s2**2*u**3 - 6912*lam*s2**2*u**2 - 3200*lam*s2**2*u - 768*lam*s2**2 + 80*lam*s2*t**7 + 1040*lam*s2*t**6*u + 1024*lam*s2*t**6 + 3888*lam*s2*t**5*u**2 + 6496*lam*s2*t**5*u + 2240*lam*s2*t**5 + 6960*lam*s2*t**4*u**3 + 16672*lam*s2*t**4*u**2 + 12096*lam*s2*t**4*u + 2176*lam*s2*t**4 + 6960*lam*s2*t**3*u**4 + 22272*lam*s2*t**3*u**3 + 25024*lam*s2*t**3*u**2 + 11008*lam*s2*t**3*u + 1024*lam*s2*t**3 + 4080*lam*s2*t**2*u**5 + 16384*lam*s2*t**2*u**4 + 24640*lam*s2*t**2*u**3 + 17152*lam*s2*t**2*u**2 + 4992*lam*s2*t**2*u + 256*lam*s2*t**2 + 1360*lam*s2*t*u**6 + 6304*lam*s2*t*u**5 + 11392*lam*s2*t*u**4 + 10240*lam*s2*t*u**3 + 4736*lam*s2*t*u**2 + 768*lam*s2*t*u + 208*lam*s2*u**7 + 992*lam*s2*u**6 + 1920*lam*s2*u**5 + 1920*lam*s2*u**4 + 1024*lam*s2*u**3 + 256*lam*s2*u**2 - 48*lam*t**7*u - 80*lam*t**7 - 272*lam*t**6*u**2 - 528*lam*t**6*u - 128*lam*t**6 - 656*lam*t**5*u**3 - 1584*lam*t**5*u**2 - 800*lam*t**5*u - 96*lam*t**5 - 880*lam*t**4*u**4 - 2736*lam*t**4*u**3 - 2272*lam*t**4*u**2 - 480*lam*t**4*u - 64*lam*t**4 - 720*lam*t**3*u**5 - 2864*lam*t**3*u**4 - 3456*lam*t**3*u**3 - 1152*lam*t**3*u**2 - 128*lam*t**3*u - 368*lam*t**2*u**6 - 1776*lam*t**2*u**5 - 2816*lam*t**2*u**4 - 1408*lam*t**2*u**3 - 128*lam*t**2*u**2 - 112*lam*t*u**7 - 592*lam*t*u**6 - 1120*lam*t*u**5 - 800*lam*t*u**4 - 128*lam*t*u**3 - 16*lam*u**8 - 80*lam*u**7 - 160*lam*u**6 - 160*lam*u**5 - 64*lam*u**4)/(384*s2**7*t - 1344*s2**6*t**2 - 1344*s2**6*t*u - 1536*s2**6*t + 2016*s2**5*t**3 + 4032*s2**5*t**2*u + 4032*s2**5*t**2 + 2016*s2**5*t*u**2 + 4032*s2**5*t*u + 2304*s2**5*t - 1680*s2**4*t**4 - 5040*s2**4*t**3*u - 4320*s2**4*t**3 - 5040*s2**4*t**2*u**2 - 8640*s2**4*t**2*u - 4032*s2**4*t**2 - 1680*s2**4*t*u**3 - 4320*s2**4*t*u**2 - 4032*s2**4*t*u - 1536*s2**4*t + 840*s2**3*t**5 + 3360*s2**3*t**4*u + 2400*s2**3*t**4 + 5040*s2**3*t**3*u**2 + 7200*s2**3*t**3*u + 2592*s2**3*t**3 + 3360*s2**3*t**2*u**3 + 7200*s2**3*t**2*u**2 + 5184*s2**3*t**2*u + 1344*s2**3*t**2 + 840*s2**3*t*u**4 + 2400*s2**3*t*u**3 + 2592*s2**3*t*u**2 + 1344*s2**3*t*u + 384*s2**3*t - 252*s2**2*t**6 - 1260*s2**2*t**5*u - 720*s2**2*t**5 - 2520*s2**2*t**4*u**2 - 2880*s2**2*t**4*u - 720*s2**2*t**4 - 2520*s2**2*t**3*u**3 - 4320*s2**2*t**3*u**2 - 2160*s2**2*t**3*u - 288*s2**2*t**3 - 1260*s2**2*t**2*u**4 - 2880*s2**2*t**2*u**3 - 2160*s2**2*t**2*u**2 - 576*s2**2*t**2*u - 252*s2**2*t*u**5 - 720*s2**2*t*u**4 - 720*s2**2*t*u**3 - 288*s2**2*t*u**2 + 42*s2*t**7 + 252*s2*t**6*u + 108*s2*t**6 + 630*s2*t**5*u**2 + 540*s2*t**5*u + 72*s2*t**5 + 840*s2*t**4*u**3 + 1080*s2*t**4*u**2 + 288*s2*t**4*u + 630*s2*t**3*u**4 + 1080*s2*t**3*u**3 + 432*s2*t**3*u**2 + 252*s2*t**2*u**5 + 540*s2*t**2*u**4 + 288*s2*t**2*u**3 + 42*s2*t*u**6 + 108*s2*t*u**5 + 72*s2*t*u**4 - 3*t**8 - 21*t**7*u - 6*t**7 - 63*t**6*u**2 - 36*t**6*u - 105*t**5*u**3 - 90*t**5*u**2 - 105*t**4*u**4 - 120*t**4*u**3 - 63*t**3*u**5 - 90*t**3*u**4 - 21*t**2*u**6 - 36*t**2*u**5 - 3*t*u**7 - 6*t*u**6) + (flt - log(2))*(32*s2**3 - 96*s2**2*t - 32*s2**2*u - 32*s2**2 + 48*s2*t**2 + 64*s2*t*u + 64*s2*t - 16*t**2*u - 16*t**2)/(6*s2*t - 3*t**2 - 3*t*u - 6*t) + (-fst - log(2))*(-32*s2**3 + 64*s2**2*t + 64*s2**2*u + 96*s2**2 - 32*s2*t**2 - 96*s2*t*u - 160*s2*t - 48*s2*u**2 - 160*s2*u - 128*s2 + 32*t**2*u + 64*t**2 + 32*t*u**2 + 128*t*u + 128*t + 16*u**3 + 80*u**2 + 128*u + 64)/(6*s2*t - 3*t**2 - 3*t*u - 6*t) + (-1024*s2**8 + 4096*s2**7*t + 4096*s2**7*u + 4096*s2**7 - 6400*s2**6*t**2 - 14848*s2**6*t*u - 13440*s2**6*t - 6656*s2**6*u**2 - 12288*s2**6*u - 6144*s2**6 + 4864*s2**5*t**3 + 20736*s2**5*t**2*u + 16192*s2**5*t**2 + 21504*s2**5*t*u**2 + 35904*s2**5*t*u + 15744*s2**5*t + 5632*s2**5*u**3 + 13824*s2**5*u**2 + 12288*s2**5*u + 4096*s2**5 - 1792*s2**4*t**4 - 13824*s2**4*t**3*u - 8000*s2**4*t**3 - 26048*s2**4*t**2*u**2 - 37312*s2**4*t**2*u - 12800*s2**4*t**2 - 15872*s2**4*t*u**3 - 35200*s2**4*t*u**2 - 27264*s2**4*t*u - 7552*s2**4*t - 2624*s2**4*u**4 - 7168*s2**4*u**3 - 7680*s2**4*u**2 - 4096*s2**4*u - 1024*s2**4 + 256*s2**3*t**5 + 4352*s2**3*t**4*u + 896*s2**3*t**4 + 14464*s2**3*t**3*u**2 + 15104*s2**3*t**3*u + 1920*s2**3*t**3 + 16000*s2**3*t**2*u**3 + 29760*s2**3*t**2*u**2 + 17280*s2**3*t**2*u + 2624*s2**3*t**2 + 6272*s2**3*t*u**4 + 15424*s2**3*t*u**3 + 14336*s2**3*t*u**2 + 6208*s2**3*t*u + 1152*s2**3*t + 640*s2**3*u**5 + 1664*s2**3*u**4 + 1536*s2**3*u**3 + 512*s2**3*u**2 - 512*s2**2*t**5*u + 320*s2**2*t**5 - 3552*s2**2*t**4*u**2 - 1088*s2**2*t**4*u + 1216*s2**2*t**4 - 6816*s2**2*t**3*u**3 - 8384*s2**2*t**3*u**2 - 1216*s2**2*t**3*u + 1216*s2**2*t**3 - 4960*s2**2*t**2*u**4 - 9600*s2**2*t**2*u**3 - 5824*s2**2*t**2*u**2 - 704*s2**2*t**2*u + 384*s2**2*t**2 - 1248*s2**2*t*u**5 - 2880*s2**2*t*u**4 - 2304*s2**2*t*u**3 - 640*s2**2*t*u**2 - 64*s2**2*u**6 - 128*s2**2*u**5 - 64*s2**2*u**4 - 32*s2*t**6 + 288*s2*t**5*u**2 - 448*s2*t**5*u - 192*s2*t**5 + 1088*s2*t**4*u**3 - 96*s2*t**4*u**2 - 1024*s2*t**4*u - 128*s2*t**4 + 1408*s2*t**3*u**4 + 1184*s2*t**3*u**3 - 448*s2*t**3*u**2 - 384*s2*t**3*u + 704*s2*t**2*u**5 + 1024*s2*t**2*u**4 + 320*s2*t**2*u**3 - 128*s2*t**2*u**2 + 96*s2*t*u**6 + 160*s2*t*u**5 + 64*s2*t*u**4 + 32*t**6*u + 32*t**6 - 32*t**5*u**3 + 160*t**5*u**2 + 64*t**5*u - 96*t**4*u**4 + 224*t**4*u**3 + 64*t**4*u**2 - 96*t**3*u**5 + 96*t**3*u**4 + 64*t**3*u**3 - 32*t**2*u**6 + 32*t**2*u**4)/(48*s2**5*t**2 - 144*s2**4*t**3 - 96*s2**4*t**2*u - 96*s2**4*t**2 + 168*s2**3*t**4 + 240*s2**3*t**3*u + 192*s2**3*t**3 + 72*s2**3*t**2*u**2 + 96*s2**3*t**2*u + 48*s2**3*t**2 - 96*s2**2*t**5 - 216*s2**2*t**4*u - 120*s2**2*t**4 - 144*s2**2*t**3*u**2 - 144*s2**2*t**3*u - 48*s2**2*t**3 - 24*s2**2*t**2*u**3 - 24*s2**2*t**2*u**2 + 27*s2*t**6 + 84*s2*t**5*u + 24*s2*t**5 + 90*s2*t**4*u**2 + 48*s2*t**4*u + 36*s2*t**3*u**3 + 24*s2*t**3*u**2 + 3*s2*t**2*u**4 - 3*t**7 - 12*t**6*u - 18*t**5*u**2 - 12*t**4*u**3 - 3*t**3*u**4) + (-16*s2*t + 16*s2*u + 32*s2 - 16*t*u - 48*t - 16*u**2 - 48*u - 32)*log(2)/(3*t))', locals=_L)
C["C^{O_2,\\mathrm{reg}}_{qq',\\mathrm{CC\\,int}\\,BC}"] = sympify('2*CF*(fla*(2048*lam*s2**7*t - 1536*lam*s2**7 - 8704*lam*s2**6*t**2 - 6144*lam*s2**6*t*u - 768*lam*s2**6*t - 512*lam*s2**6*u**2 + 5376*lam*s2**6*u + 6912*lam*s2**6 + 15616*lam*s2**5*t**3 + 22784*lam*s2**5*t**2*u + 12928*lam*s2**5*t**2 + 9472*lam*s2**5*t*u**2 - 3840*lam*s2**5*t*u - 15488*lam*s2**5*t + 1280*lam*s2**5*u**3 - 6528*lam*s2**5*u**2 - 18816*lam*s2**5*u - 12288*lam*s2**5 - 15360*lam*s2**4*t**4 - 34560*lam*s2**4*t**3*u - 21952*lam*s2**4*t**3 - 26880*lam*s2**4*t**2*u**2 - 15680*lam*s2**4*t**2*u + 12544*lam*s2**4*t**2 - 8960*lam*s2**4*t*u**3 + 7872*lam*s2**4*t*u**2 + 44544*lam*s2**4*t*u + 30592*lam*s2**4*t - 1280*lam*s2**4*u**4 + 4160*lam*s2**4*u**3 + 19456*lam*s2**4*u**2 + 24192*lam*s2**4*u + 10752*lam*s2**4 + 8960*lam*s2**3*t**5 + 27520*lam*s2**3*t**4*u + 16448*lam*s2**3*t**4 + 32000*lam*s2**3*t**3*u**2 + 25984*lam*s2**3*t**3*u - 4736*lam*s2**3*t**3 + 17920*lam*s2**3*t**2*u**3 + 4608*lam*s2**3*t**2*u**2 - 41216*lam*s2**3*t**2*u - 29312*lam*s2**3*t**2 + 5120*lam*s2**3*t*u**4 - 6784*lam*s2**3*t*u**3 - 45056*lam*s2**3*t*u**2 - 53760*lam*s2**3*t*u - 21888*lam*s2**3*t + 640*lam*s2**3*u**5 - 1856*lam*s2**3*u**4 - 10880*lam*s2**3*u**3 - 17536*lam*s2**3*u**2 - 13440*lam*s2**3*u - 4608*lam*s2**3 - 3104*lam*s2**2*t**6 - 12160*lam*s2**2*t**5*u - 6112*lam*s2**2*t**5 - 19040*lam*s2**2*t**4*u**2 - 15072*lam*s2**2*t**4*u + 1344*lam*s2**2*t**4 - 15360*lam*s2**2*t**3*u**3 - 9536*lam*s2**2*t**3*u**2 + 19328*lam*s2**2*t**3*u + 12480*lam*s2**2*t**3 - 6880*lam*s2**2*t**2*u**4 + 2368*lam*s2**2*t**2*u**3 + 36736*lam*s2**2*t**2*u**2 + 39488*lam*s2**2*t**2*u + 12800*lam*s2**2*t**2 - 1664*lam*s2**2*t*u**5 + 3616*lam*s2**2*t*u**4 + 22400*lam*s2**2*t*u**3 + 32064*lam*s2**2*t*u**2 + 19968*lam*s2**2*t*u + 5504*lam*s2**2*t - 160*lam*s2**2*u**6 + 672*lam*s2**2*u**5 + 3648*lam*s2**2*u**4 + 6080*lam*s2**2*u**3 + 5376*lam*s2**2*u**2 + 2688*lam*s2**2*u + 768*lam*s2**2 + 592*lam*s2*t**7 + 2832*lam*s2*t**6*u + 1024*lam*s2*t**6 + 5616*lam*s2*t**5*u**2 + 3552*lam*s2*t**5*u - 512*lam*s2*t**5 + 6000*lam*s2*t**4*u**3 + 3872*lam*s2*t**4*u**2 - 4864*lam*s2*t**4*u - 2112*lam*s2*t**4 + 3760*lam*s2*t**3*u**4 + 384*lam*s2*t**3*u**3 - 12480*lam*s2*t**3*u**2 - 10112*lam*s2*t**3*u - 1408*lam*s2*t**3 + 1392*lam*s2*t**2*u**5 - 1920*lam*s2*t**2*u**4 - 13120*lam*s2*t**2*u**3 - 14592*lam*s2*t**2*u**2 - 5376*lam*s2*t**2*u - 256*lam*s2*t**2 + 272*lam*s2*t*u**6 - 1120*lam*s2*t*u**5 - 5696*lam*s2*t*u**4 - 7552*lam*s2*t*u**3 - 4352*lam*s2*t*u**2 - 768*lam*s2*t*u + 16*lam*s2*u**7 - 160*lam*s2*u**6 - 704*lam*s2*u**5 - 960*lam*s2*u**4 - 640*lam*s2*u**3 - 256*lam*s2*u**2 - 48*lam*t**8 - 272*lam*t**7*u - 48*lam*t**7 - 656*lam*t**6*u**2 - 240*lam*t**6*u + 96*lam*t**6 - 880*lam*t**5*u**3 - 400*lam*t**5*u**2 + 544*lam*t**5*u + 160*lam*t**5 - 720*lam*t**4*u**4 - 144*lam*t**4*u**3 + 1472*lam*t**4*u**2 + 672*lam*t**4*u + 64*lam*t**4 - 368*lam*t**3*u**5 + 304*lam*t**3*u**4 + 2176*lam*t**3*u**3 + 1280*lam*t**3*u**2 + 128*lam*t**3*u - 112*lam*t**2*u**6 + 368*lam*t**2*u**5 + 1696*lam*t**2*u**4 + 1280*lam*t**2*u**3 + 128*lam*t**2*u**2 - 16*lam*t*u**7 + 144*lam*t*u**6 + 608*lam*t*u**5 + 608*lam*t*u**4 + 128*lam*t*u**3 + 16*lam*u**7 + 64*lam*u**6 + 96*lam*u**5 + 64*lam*u**4)/(384*s2**7*t - 1344*s2**6*t**2 - 1344*s2**6*t*u - 1536*s2**6*t + 2016*s2**5*t**3 + 4032*s2**5*t**2*u + 4032*s2**5*t**2 + 2016*s2**5*t*u**2 + 4032*s2**5*t*u + 2304*s2**5*t - 1680*s2**4*t**4 - 5040*s2**4*t**3*u - 4320*s2**4*t**3 - 5040*s2**4*t**2*u**2 - 8640*s2**4*t**2*u - 4032*s2**4*t**2 - 1680*s2**4*t*u**3 - 4320*s2**4*t*u**2 - 4032*s2**4*t*u - 1536*s2**4*t + 840*s2**3*t**5 + 3360*s2**3*t**4*u + 2400*s2**3*t**4 + 5040*s2**3*t**3*u**2 + 7200*s2**3*t**3*u + 2592*s2**3*t**3 + 3360*s2**3*t**2*u**3 + 7200*s2**3*t**2*u**2 + 5184*s2**3*t**2*u + 1344*s2**3*t**2 + 840*s2**3*t*u**4 + 2400*s2**3*t*u**3 + 2592*s2**3*t*u**2 + 1344*s2**3*t*u + 384*s2**3*t - 252*s2**2*t**6 - 1260*s2**2*t**5*u - 720*s2**2*t**5 - 2520*s2**2*t**4*u**2 - 2880*s2**2*t**4*u - 720*s2**2*t**4 - 2520*s2**2*t**3*u**3 - 4320*s2**2*t**3*u**2 - 2160*s2**2*t**3*u - 288*s2**2*t**3 - 1260*s2**2*t**2*u**4 - 2880*s2**2*t**2*u**3 - 2160*s2**2*t**2*u**2 - 576*s2**2*t**2*u - 252*s2**2*t*u**5 - 720*s2**2*t*u**4 - 720*s2**2*t*u**3 - 288*s2**2*t*u**2 + 42*s2*t**7 + 252*s2*t**6*u + 108*s2*t**6 + 630*s2*t**5*u**2 + 540*s2*t**5*u + 72*s2*t**5 + 840*s2*t**4*u**3 + 1080*s2*t**4*u**2 + 288*s2*t**4*u + 630*s2*t**3*u**4 + 1080*s2*t**3*u**3 + 432*s2*t**3*u**2 + 252*s2*t**2*u**5 + 540*s2*t**2*u**4 + 288*s2*t**2*u**3 + 42*s2*t*u**6 + 108*s2*t*u**5 + 72*s2*t*u**4 - 3*t**8 - 21*t**7*u - 6*t**7 - 63*t**6*u**2 - 36*t**6*u - 105*t**5*u**3 - 90*t**5*u**2 - 105*t**4*u**4 - 120*t**4*u**3 - 63*t**3*u**5 - 90*t**3*u**4 - 21*t**2*u**6 - 36*t**2*u**5 - 3*t*u**7 - 6*t*u**6) + (flt - log(2))*(-32*s2**3 + 32*s2**2*t + 32*s2**2*u + 32*s2**2 + 16*s2*t**2 - 32*s2*t*u - 16*t**3 - 16*t**2)/(6*s2*t - 3*t**2 - 3*t*u - 6*t) + (-fst - log(2))*(-32*s2**3 + 96*s2**2*t + 32*s2**2*u + 32*s2**2 - 96*s2*t**2 - 64*s2*t*u - 64*s2*t - 16*s2*u**2 + 64*s2 + 32*t**3 + 32*t**2*u + 32*t**2 + 16*t*u**2 - 64*t - 16*u**2 - 64*u - 64)/(6*s2*t - 3*t**2 - 3*t*u - 6*t) + (-1024*s2**8 + 5120*s2**7*t + 3072*s2**7*u + 2048*s2**7 - 10496*s2**6*t**2 - 13824*s2**6*t*u - 8064*s2**6*t - 3584*s2**6*u**2 - 3072*s2**6*u + 11264*s2**5*t**3 + 25088*s2**5*t**2*u + 13248*s2**5*t**2 + 14336*s2**5*t*u**2 + 10432*s2**5*t*u - 384*s2**5*t + 2048*s2**5*u**3 + 512*s2**5*u**2 - 3072*s2**5*u - 2048*s2**5 - 6656*s2**4*t**4 - 23296*s2**4*t**3*u - 11712*s2**4*t**3 - 22464*s2**4*t**2*u**2 - 15168*s2**4*t**2*u - 1536*s2**4*t**2 - 7168*s2**4*t*u**3 - 1152*s2**4*t*u**2 + 8320*s2**4*t*u + 4480*s2**4*t - 576*s2**4*u**4 + 1024*s2**4*u**3 + 3584*s2**4*u**2 + 3072*s2**4*u + 1024*s2**4 + 2048*s2**3*t**5 + 11520*s2**3*t**4*u + 5952*s2**3*t**4 + 17216*s2**3*t**3*u**2 + 12224*s2**3*t**3*u + 3968*s2**3*t**3 + 9408*s2**3*t**2*u**3 + 2176*s2**3*t**2*u**2 - 4736*s2**3*t**2*u - 832*s2**3*t**2 + 1728*s2**3*t*u**4 - 2816*s2**3*t*u**3 - 7680*s2**3*t*u**2 - 4928*s2**3*t*u - 1152*s2**3*t + 64*s2**3*u**5 - 512*s2**3*u**4 - 1024*s2**3*u**3 - 512*s2**3*u**2 - 256*s2**2*t**6 - 2816*s2**2*t**5*u - 1728*s2**2*t**5 - 6496*s2**2*t**4*u**2 - 5632*s2**2*t**4*u - 2432*s2**2*t**4 - 5600*s2**2*t**3*u**3 - 2752*s2**2*t**3*u**2 - 1536*s2**2*t**3*u - 1472*s2**2*t**3 - 1824*s2**2*t**2*u**4 + 2048*s2**2*t**2*u**3 + 3712*s2**2*t**2*u**2 + 960*s2**2*t**2*u - 384*s2**2*t**2 - 160*s2**2*t*u**5 + 1088*s2**2*t*u**4 + 1728*s2**2*t*u**3 + 640*s2**2*t*u**2 + 64*s2**2*u**5 + 64*s2**2*u**4 + 256*s2*t**6*u + 288*s2*t**6 + 1024*s2*t**5*u**2 + 1344*s2*t**5*u + 384*s2*t**5 + 1408*s2*t**4*u**3 + 1440*s2*t**4*u**2 + 1216*s2*t**4*u + 128*s2*t**4 + 768*s2*t**3*u**4 - 96*s2*t**3*u**3 + 256*s2*t**3*u**2 + 384*s2*t**3*u + 128*s2*t**2*u**5 - 576*s2*t**2*u**4 - 512*s2*t**2*u**3 + 128*s2*t**2*u**2 - 96*s2*t*u**5 - 64*s2*t*u**4 - 32*t**7 - 32*t**6*u**2 - 128*t**6*u - 32*t**6 - 96*t**5*u**3 - 224*t**5*u**2 - 64*t**5*u - 96*t**4*u**4 - 160*t**4*u**3 - 64*t**4*u**2 - 32*t**3*u**5 - 64*t**3*u**3 + 32*t**2*u**5 - 32*t**2*u**4)/(48*s2**5*t**2 - 144*s2**4*t**3 - 96*s2**4*t**2*u - 96*s2**4*t**2 + 168*s2**3*t**4 + 240*s2**3*t**3*u + 192*s2**3*t**3 + 72*s2**3*t**2*u**2 + 96*s2**3*t**2*u + 48*s2**3*t**2 - 96*s2**2*t**5 - 216*s2**2*t**4*u - 120*s2**2*t**4 - 144*s2**2*t**3*u**2 - 144*s2**2*t**3*u - 48*s2**2*t**3 - 24*s2**2*t**2*u**3 - 24*s2**2*t**2*u**2 + 27*s2*t**6 + 84*s2*t**5*u + 24*s2*t**5 + 90*s2*t**4*u**2 + 48*s2*t**4*u + 36*s2*t**3*u**3 + 24*s2*t**3*u**2 + 3*s2*t**2*u**4 - 3*t**7 - 12*t**6*u - 18*t**5*u**2 - 12*t**4*u**3 - 3*t**3*u**4) + (-32*s2**2 + 48*s2*t + 16*s2*u - 16*t**2 - 16*t*u + 16*t + 16*u + 32)*log(2)/(3*t))', locals=_L)
C["C^{O_1,\\mathrm{reg}}_{qq',\\mathrm{CC\\,qqint}\\,AD}"] = sympify('2*CF*(LOGS2*(64*s2**3 - 64*s2**2*t - 128*s2**2*u - 64*s2**2 + 32*s2*t**2 + 128*s2*t*u + 96*s2*u**2 + 64*s2*u - 32*t**2*u + 32*t**2 - 64*t*u**2 - 32*u**3 - 32*u**2)/(3*t*u) + (-fst - log(2))*(32*s2**3 - 32*s2**2*t - 64*s2**2*u - 32*s2**2 + 16*s2*t**2 + 64*s2*t*u + 48*s2*u**2 + 32*s2*u - 16*t**2*u + 16*t**2 - 32*t*u**2 - 16*u**3 - 16*u**2)/(3*t*u) + (-fsu - log(2))*(32*s2**3 - 32*s2**2*t - 64*s2**2*u - 32*s2**2 + 16*s2*t**2 + 64*s2*t*u + 48*s2*u**2 + 32*s2*u - 16*t**2*u + 16*t**2 - 32*t*u**2 - 16*u**3 - 16*u**2)/(3*t*u) + (64*s2**3 - 64*s2**2*t - 128*s2**2*u - 64*s2**2 + 32*s2*t**2 + 128*s2*t*u + 96*s2*u**2 + 64*s2*u - 32*t**2*u + 32*t**2 - 64*t*u**2 - 32*u**3 - 32*u**2)*log(2)/(3*t*u) + (64*s2**3*t**2 + 64*s2**3*u**2 - 64*s2**2*t**3 - 128*s2**2*t**2*u - 64*s2**2*t*u**2 - 128*s2**2*u**3 - 128*s2**2*u**2 + 96*s2*t**3*u - 64*s2*t**3 + 128*s2*t**2*u**2 - 64*s2*t**2 + 96*s2*t*u**3 + 64*s2*t*u**2 + 64*s2*u**4 + 128*s2*u**3 + 64*s2*u**2 - 32*t**3*u**2 + 32*t**3*u - 64*t**2*u**3 - 32*t*u**4 - 32*t*u**3)/(3*t**2*u**2))', locals=_L)
C["C^{O_1,\\mathrm{reg}}_{qq',\\mathrm{CC\\,qqint}\\,AC}"] = sympify('CF*(2*(flt - log(2))*(64*s2**3 - 64*s2**2*t - 128*s2**2*u - 128*s2**2 + 16*s2*t**2 + 96*s2*t*u + 96*s2*t + 80*s2*u**2 + 160*s2*u + 96*s2 - 16*t**2*u - 16*t**2 - 32*t*u**2 - 64*t*u - 64*t - 16*u**3 - 48*u**2 - 64*u - 32)/(6*s2**2*t - 9*s2*t**2 - 3*s2*t*u - 6*s2*t + 3*t**3 + 3*t**2*u + 6*t**2) + 2*(-fst - log(2))*(-64*s2**4 + 96*s2**3*t + 160*s2**3*u + 192*s2**3 - 64*s2**2*t**2 - 192*s2**2*t*u - 256*s2**2*t - 128*s2**2*u**2 - 320*s2**2*u - 192*s2**2 + 16*s2*t**3 + 96*s2*t**2*u + 128*s2*t**2 + 112*s2*t*u**2 + 320*s2*t*u + 192*s2*t + 32*s2*u**3 + 128*s2*u**2 + 160*s2*u + 64*s2 - 16*t**3*u - 16*t**3 - 32*t**2*u**2 - 96*t**2*u - 32*t**2 - 16*t*u**3 - 80*t*u**2 - 96*t*u - 32*t)/(6*s2**2*t**2 - 9*s2*t**3 - 3*s2*t**2*u - 6*s2*t**2 + 3*t**4 + 3*t**3*u + 6*t**3) + (-64*s2**2 + 64*s2*t + 128*s2*u + 128*s2 - 64*t*u - 64*t - 64*u**2 - 128*u - 64)*log(2)/(3*t**2))', locals=_L)
C["C^{O_2,\\mathrm{reg}}_{qq',\\mathrm{CC\\,qqint}\\,AC}"] = sympify('CF*(2*(flt - log(2))*(64*s2**3 - 128*s2**2*t - 64*s2**2*u - 64*s2**2 + 80*s2*t**2 + 96*s2*t*u + 64*s2*t + 16*s2*u**2 - 32*s2 - 16*t**3 - 32*t**2*u - 16*t**2 - 16*t*u**2 + 32*t + 16*u**2 + 32*u + 32)/(6*s2**2*t - 9*s2*t**2 - 3*s2*t*u - 6*s2*t + 3*t**3 + 3*t**2*u + 6*t**2) + 2*(-fst - log(2))*(-64*s2**4 + 160*s2**3*t + 96*s2**3*u + 64*s2**3 - 160*s2**2*t**2 - 192*s2**2*t*u - 128*s2**2*t - 32*s2**2*u**2 + 64*s2**2 + 80*s2*t**3 + 128*s2*t**2*u + 128*s2*t**2 + 48*s2*t*u**2 + 32*s2*t*u - 64*s2*t - 32*s2*u**2 - 96*s2*u - 64*s2 - 16*t**4 - 32*t**3*u - 48*t**3 - 16*t**2*u**2 - 32*t**2*u + 16*t*u**2 + 64*t*u + 32*t)/(6*s2**2*t**2 - 9*s2*t**3 - 3*s2*t**2*u - 6*s2*t**2 + 3*t**4 + 3*t**3*u + 6*t**3) + (-64*s2**2 + 128*s2*t + 64*s2*u - 64*t**2 - 64*t*u + 64*u + 64)*log(2)/(3*t**2))', locals=_L)


==> anc/odd_cc4q.txt <==
# NLO helicity cross sections of V+jet: sector "odd_cc4q"
# charged-current four-quark parity-odd coefficient functions (five columns; the other five follow by t <-> u, README.txt), s = 1 chart, atoms as in odd_hard
# Symbols: CF, LOGS2, fla, flt, fst, fsu, lam, s2, t, u  (conventions: README.txt)

[C^{O_1,\mathrm{reg}}_{qq',\mathrm{CC\,int}\,BC}]
2*CF*(fla*(-2048*lam*s2**8 + 10240*lam*s2**7*t + 8192*lam*s2**7*u + 8704*lam*s2**7 - 20480*lam*s2**6*t**2 - 35840*lam*s2**6*t*u - 37120*lam*s2**6*t - 14336*lam*s2**6*u**2 - 27904*lam*s2**6*u - 15104*lam*s2**6 + 21760*lam*s2**5*t**3 + 61696*lam*s2**5*t**2*u + 60800*lam*s2**5*t**2 + 53504*lam*s2**5*t*u**2 + 102656*lam*s2**5*t*u + 54912*lam*s2**5*t + 14592*lam*s2**5*u**3 + 38784*lam*s2**5*u**2 + 37760*lam*s2**5*u + 14336*lam*s2**5 - 13440*lam*s2**4*t**4 - 55040*lam*s2**4*t**3*u - 51008*lam*s2**4*t**3 - 76800*lam*s2**4*t**2*u**2 - 141504*lam*s2**4*t**2*u - 72448*lam*s2**4*t**2 - 44800*lam*s2**4*t*u**3 - 119232*lam*s2**4*t*u**2 - 116736*lam*s2**4*t*u - 44416*lam*s2**4*t - 9600*lam*s2**4*u**4 - 31296*lam*s2**4*u**3 - 40960*lam*s2**4*u**2 - 27776*lam*s2**4*u - 8704*lam*s2**4 + 4864*lam*s2**3*t**5 + 27520*lam*s2**3*t**4*u + 24064*lam*s2**3*t**4 + 55040*lam*s2**3*t**3*u**2 + 96256*lam*s2**3*t**3*u + 45824*lam*s2**3*t**3 + 51200*lam*s2**3*t**2*u**3 + 132608*lam*s2**3*t**2*u**2 + 124800*lam*s2**3*t**2*u + 44672*lam*s2**3*t**2 + 23040*lam*s2**3*t*u**4 + 76544*lam*s2**3*t*u**3 + 102272*lam*s2**3*t*u**2 + 69632*lam*s2**3*t*u + 21376*lam*s2**3*t + 4224*lam*s2**3*u**5 + 16128*lam*s2**3*u**4 + 25600*lam*s2**3*u**3 + 23168*lam*s2**3*u**2 + 12928*lam*s2**3*u + 3584*lam*s2**3 - 960*lam*s2**2*t**6 - 7616*lam*s2**2*t**5*u - 6560*lam*s2**2*t**5 - 20800*lam*s2**2*t**4*u**2 - 34720*lam*s2**2*t**4*u - 14656*lam*s2**2*t**4 - 27520*lam*s2**2*t**3*u**3 - 68416*lam*s2**2*t**3*u**2 - 59008*lam*s2**2*t**3*u - 17600*lam*s2**2*t**3 - 19520*lam*s2**2*t**2*u**4 - 64192*lam*s2**2*t**2*u**3 - 82048*lam*s2**2*t**2*u**2 - 49984*lam*s2**2*t**2*u - 12800*lam*s2**2*t**2 - 7360*lam*s2**2*t*u**5 - 29216*lam*s2**2*t*u**4 - 47232*lam*s2**2*t*u**3 - 41280*lam*s2**2*t*u**2 - 20480*lam*s2**2*t*u - 4992*lam*s2**2*t - 1216*lam*s2**2*u**6 - 5280*lam*s2**2*u**5 - 9536*lam*s2**2*u**4 - 9920*lam*s2**2*u**3 - 6912*lam*s2**2*u**2 - 3200*lam*s2**2*u - 768*lam*s2**2 + 80*lam*s2*t**7 + 1040*lam*s2*t**6*u + 1024*lam*s2*t**6 + 3888*lam*s2*t**5*u**2 + 6496*lam*s2*t**5*u + 2240*lam*s2*t**5 + 6960*lam*s2*t**4*u**3 + 16672*lam*s2*t**4*u**2 + 12096*lam*s2*t**4*u + 2176*lam*s2*t**4 + 6960*lam*s2*t**3*u**4 + 22272*lam*s2*t**3*u**3 + 25024*lam*s2*t**3*u**2 + 11008*lam*s2*t**3*u + 1024*lam*s2*t**3 + 4080*lam*s2*t**2*u**5 + 16384*lam*s2*t**2*u**4 + 24640*lam*s2*t**2*u**3 + 17152*lam*s2*t**2*u**2 + 4992*lam*s2*t**2*u + 256*lam*s2*t**2 + 1360*lam*s2*t*u**6 + 6304*lam*s2*t*u**5 + 11392*lam*s2*t*u**4 + 10240*lam*s2*t*u**3 + 4736*lam*s2*t*u**2 + 768*lam*s2*t*u + 208*lam*s2*u**7 + 992*lam*s2*u**6 + 1920*lam*s2*u**5 + 1920*lam*s2*u**4 + 1024*lam*s2*u**3 + 256*lam*s2*u**2 - 48*lam*t**7*u - 80*lam*t**7 - 272*lam*t**6*u**2 - 528*lam*t**6*u - 128*lam*t**6 - 656*lam*t**5*u**3 - 1584*lam*t**5*u**2 - 800*lam*t**5*u - 96*lam*t**5 - 880*lam*t**4*u**4 - 2736*lam*t**4*u**3 - 2272*lam*t**4*u**2 - 480*lam*t**4*u - 64*lam*t**4 - 720*lam*t**3*u**5 - 2864*lam*t**3*u**4 - 3456*lam*t**3*u**3 - 1152*lam*t**3*u**2 - 128*lam*t**3*u - 368*lam*t**2*u**6 - 1776*lam*t**2*u**5 - 2816*lam*t**2*u**4 - 1408*lam*t**2*u**3 - 128*lam*t**2*u**2 - 112*lam*t*u**7 - 592*lam*t*u**6 - 1120*lam*t*u**5 - 800*lam*t*u**4 - 128*lam*t*u**3 - 16*lam*u**8 - 80*lam*u**7 - 160*lam*u**6 - 160*lam*u**5 - 64*lam*u**4)/(384*s2**7*t - 1344*s2**6*t**2 - 1344*s2**6*t*u - 1536*s2**6*t + 2016*s2**5*t**3 + 4032*s2**5*t**2*u + 4032*s2**5*t**2 + 2016*s2**5*t*u**2 + 4032*s2**5*t*u + 2304*s2**5*t - 1680*s2**4*t**4 - 5040*s2**4*t**3*u - 4320*s2**4*t**3 - 5040*s2**4*t**2*u**2 - 8640*s2**4*t**2*u - 4032*s2**4*t**2 - 1680*s2**4*t*u**3 - 4320*s2**4*t*u**2 - 4032*s2**4*t*u - 1536*s2**4*t + 840*s2**3*t**5 + 3360*s2**3*t**4*u + 2400*s2**3*t**4 + 5040*s2**3*t**3*u**2 + 7200*s2**3*t**3*u + 2592*s2**3*t**3 + 3360*s2**3*t**2*u**3 + 7200*s2**3*t**2*u**2 + 5184*s2**3*t**2*u + 1344*s2**3*t**2 + 840*s2**3*t*u**4 + 2400*s2**3*t*u**3 + 2592*s2**3*t*u**2 + 1344*s2**3*t*u + 384*s2**3*t - 252*s2**2*t**6 - 1260*s2**2*t**5*u - 720*s2**2*t**5 - 2520*s2**2*t**4*u**2 - 2880*s2**2*t**4*u - 720*s2**2*t**4 - 2520*s2**2*t**3*u**3 - 4320*s2**2*t**3*u**2 - 2160*s2**2*t**3*u - 288*s2**2*t**3 - 1260*s2**2*t**2*u**4 - 2880*s2**2*t**2*u**3 - 2160*s2**2*t**2*u**2 - 576*s2**2*t**2*u - 252*s2**2*t*u**5 - 720*s2**2*t*u**4 - 720*s2**2*t*u**3 - 288*s2**2*t*u**2 + 42*s2*t**7 + 252*s2*t**6*u + 108*s2*t**6 + 630*s2*t**5*u**2 + 540*s2*t**5*u + 72*s2*t**5 + 840*s2*t**4*u**3 + 1080*s2*t**4*u**2 + 288*s2*t**4*u + 630*s2*t**3*u**4 + 1080*s2*t**3*u**3 + 432*s2*t**3*u**2 + 252*s2*t**2*u**5 + 540*s2*t**2*u**4 + 288*s2*t**2*u**3 + 42*s2*t*u**6 + 108*s2*t*u**5 + 72*s2*t*u**4 - 3*t**8 - 21*t**7*u - 6*t**7 - 63*t**6*u**2 - 36*t**6*u - 105*t**5*u**3 - 90*t**5*u**2 - 105*t**4*u**4 - 120*t**4*u**3 - 63*t**3*u**5 - 90*t**3*u**4 - 21*t**2*u**6 - 36*t**2*u**5 - 3*t*u**7 - 6*t*u**6) + (flt - log(2))*(32*s2**3 - 96*s2**2*t - 32*s2**2*u - 32*s2**2 + 48*s2*t**2 + 64*s2*t*u + 64*s2*t - 16*t**2*u - 16*t**2)/(6*s2*t - 3*t**2 - 3*t*u - 6*t) + (-fst - log(2))*(-32*s2**3 + 64*s2**2*t + 64*s2**2*u + 96*s2**2 - 32*s2*t**2 - 96*s2*t*u - 160*s2*t - 48*s2*u**2 - 160*s2*u - 128*s2 + 32*t**2*u + 64*t**2 + 32*t*u**2 + 128*t*u + 128*t + 16*u**3 + 80*u**2 + 128*u + 64)/(6*s2*t - 3*t**2 - 3*t*u - 6*t) + (-1024*s2**8 + 4096*s2**7*t + 4096*s2**7*u + 4096*s2**7 - 6400*s2**6*t**2 - 14848*s2**6*t*u - 13440*s2**6*t - 6656*s2**6*u**2 - 12288*s2**6*u - 6144*s2**6 + 4864*s2**5*t**3 + 20736*s2**5*t**2*u + 16192*s2**5*t**2 + 21504*s2**5*t*u**2 + 35904*s2**5*t*u + 15744*s2**5*t + 5632*s2**5*u**3 + 13824*s2**5*u**2 + 12288*s2**5*u + 4096*s2**5 - 1792*s2**4*t**4 - 13824*s2**4*t**3*u - 8000*s2**4*t**3 - 26048*s2**4*t**2*u**2 - 37312*s2**4*t**2*u - 12800*s2**4*t**2 - 15872*s2**4*t*u**3 - 35200*s2**4*t*u**2 - 27264*s2**4*t*u - 7552*s2**4*t - 2624*s2**4*u**4 - 7168*s2**4*u**3 - 7680*s2**4*u**2 - 4096*s2**4*u - 1024*s2**4 + 256*s2**3*t**5 + 4352*s2**3*t**4*u + 896*s2**3*t**4 + 14464*s2**3*t**3*u**2 + 15104*s2**3*t**3*u + 1920*s2**3*t**3 + 16000*s2**3*t**2*u**3 + 29760*s2**3*t**2*u**2 + 17280*s2**3*t**2*u + 2624*s2**3*t**2 + 6272*s2**3*t*u**4 + 15424*s2**3*t*u**3 + 14336*s2**3*t*u**2 + 6208*s2**3*t*u + 1152*s2**3*t + 640*s2**3*u**5 + 1664*s2**3*u**4 + 1536*s2**3*u**3 + 512*s2**3*u**2 - 512*s2**2*t**5*u + 320*s2**2*t**5 - 3552*s2**2*t**4*u**2 - 1088*s2**2*t**4*u + 1216*s2**2*t**4 - 6816*s2**2*t**3*u**3 - 8384*s2**2*t**3*u**2 - 1216*s2**2*t**3*u + 1216*s2**2*t**3 - 4960*s2**2*t**2*u**4 - 9600*s2**2*t**2*u**3 - 5824*s2**2*t**2*u**2 - 704*s2**2*t**2*u + 384*s2**2*t**2 - 1248*s2**2*t*u**5 - 2880*s2**2*t*u**4 - 2304*s2**2*t*u**3 - 640*s2**2*t*u**2 - 64*s2**2*u**6 - 128*s2**2*u**5 - 64*s2**2*u**4 - 32*s2*t**6 + 288*s2*t**5*u**2 - 448*s2*t**5*u - 192*s2*t**5 + 1088*s2*t**4*u**3 - 96*s2*t**4*u**2 - 1024*s2*t**4*u - 128*s2*t**4 + 1408*s2*t**3*u**4 + 1184*s2*t**3*u**3 - 448*s2*t**3*u**2 - 384*s2*t**3*u + 704*s2*t**2*u**5 + 1024*s2*t**2*u**4 + 320*s2*t**2*u**3 - 128*s2*t**2*u**2 + 96*s2*t*u**6 + 160*s2*t*u**5 + 64*s2*t*u**4 + 32*t**6*u + 32*t**6 - 32*t**5*u**3 + 160*t**5*u**2 + 64*t**5*u - 96*t**4*u**4 + 224*t**4*u**3 + 64*t**4*u**2 - 96*t**3*u**5 + 96*t**3*u**4 + 64*t**3*u**3 - 32*t**2*u**6 + 32*t**2*u**4)/(48*s2**5*t**2 - 144*s2**4*t**3 - 96*s2**4*t**2*u - 96*s2**4*t**2 + 168*s2**3*t**4 + 240*s2**3*t**3*u + 192*s2**3*t**3 + 72*s2**3*t**2*u**2 + 96*s2**3*t**2*u + 48*s2**3*t**2 - 96*s2**2*t**5 - 216*s2**2*t**4*u - 120*s2**2*t**4 - 144*s2**2*t**3*u**2 - 144*s2**2*t**3*u - 48*s2**2*t**3 - 24*s2**2*t**2*u**3 - 24*s2**2*t**2*u**2 + 27*s2*t**6 + 84*s2*t**5*u + 24*s2*t**5 + 90*s2*t**4*u**2 + 48*s2*t**4*u + 36*s2*t**3*u**3 + 24*s2*t**3*u**2 + 3*s2*t**2*u**4 - 3*t**7 - 12*t**6*u - 18*t**5*u**2 - 12*t**4*u**3 - 3*t**3*u**4) + (-16*s2*t + 16*s2*u + 32*s2 - 16*t*u - 48*t - 16*u**2 - 48*u - 32)*log(2)/(3*t))

[C^{O_2,\mathrm{reg}}_{qq',\mathrm{CC\,int}\,BC}]
2*CF*(fla*(2048*lam*s2**7*t - 1536*lam*s2**7 - 8704*lam*s2**6*t**2 - 6144*lam*s2**6*t*u - 768*lam*s2**6*t - 512*lam*s2**6*u**2 + 5376*lam*s2**6*u + 6912*lam*s2**6 + 15616*lam*s2**5*t**3 + 22784*lam*s2**5*t**2*u + 12928*lam*s2**5*t**2 + 9472*lam*s2**5*t*u**2 - 3840*lam*s2**5*t*u - 15488*lam*s2**5*t + 1280*lam*s2**5*u**3 - 6528*lam*s2**5*u**2 - 18816*lam*s2**5*u - 12288*lam*s2**5 - 15360*lam*s2**4*t**4 - 34560*lam*s2**4*t**3*u - 21952*lam*s2**4*t**3 - 26880*lam*s2**4*t**2*u**2 - 15680*lam*s2**4*t**2*u + 12544*lam*s2**4*t**2 - 8960*lam*s2**4*t*u**3 + 7872*lam*s2**4*t*u**2 + 44544*lam*s2**4*t*u + 30592*lam*s2**4*t - 1280*lam*s2**4*u**4 + 4160*lam*s2**4*u**3 + 19456*lam*s2**4*u**2 + 24192*lam*s2**4*u + 10752*lam*s2**4 + 8960*lam*s2**3*t**5 + 27520*lam*s2**3*t**4*u + 16448*lam*s2**3*t**4 + 32000*lam*s2**3*t**3*u**2 + 25984*lam*s2**3*t**3*u - 4736*lam*s2**3*t**3 + 17920*lam*s2**3*t**2*u**3 + 4608*lam*s2**3*t**2*u**2 - 41216*lam*s2**3*t**2*u - 29312*lam*s2**3*t**2 + 5120*lam*s2**3*t*u**4 - 6784*lam*s2**3*t*u**3 - 45056*lam*s2**3*t*u**2 - 53760*lam*s2**3*t*u - 21888*lam*s2**3*t + 640*lam*s2**3*u**5 - 1856*lam*s2**3*u**4 - 10880*lam*s2**3*u**3 - 17536*lam*s2**3*u**2 - 13440*lam*s2**3*u - 4608*lam*s2**3 - 3104*lam*s2**2*t**6 - 12160*lam*s2**2*t**5*u - 6112*lam*s2**2*t**5 - 19040*lam*s2**2*t**4*u**2 - 15072*lam*s2**2*t**4*u + 1344*lam*s2**2*t**4 - 15360*lam*s2**2*t**3*u**3 - 9536*lam*s2**2*t**3*u**2 + 19328*lam*s2**2*t**3*u + 12480*lam*s2**2*t**3 - 6880*lam*s2**2*t**2*u**4 + 2368*lam*s2**2*t**2*u**3 + 36736*lam*s2**2*t**2*u**2 + 39488*lam*s2**2*t**2*u + 12800*lam*s2**2*t**2 - 1664*lam*s2**2*t*u**5 + 3616*lam*s2**2*t*u**4 + 22400*lam*s2**2*t*u**3 + 32064*lam*s2**2*t*u**2 + 19968*lam*s2**2*t*u + 5504*lam*s2**2*t - 160*lam*s2**2*u**6 + 672*lam*s2**2*u**5 + 3648*lam*s2**2*u**4 + 6080*lam*s2**2*u**3 + 5376*lam*s2**2*u**2 + 2688*lam*s2**2*u + 768*lam*s2**2 + 592*lam*s2*t**7 + 2832*lam*s2*t**6*u + 1024*lam*s2*t**6 + 5616*lam*s2*t**5*u**2 + 3552*lam*s2*t**5*u - 512*lam*s2*t**5 + 6000*lam*s2*t**4*u**3 + 3872*lam*s2*t**4*u**2 - 4864*lam*s2*t**4*u - 2112*lam*s2*t**4 + 3760*lam*s2*t**3*u**4 + 384*lam*s2*t**3*u**3 - 12480*lam*s2*t**3*u**2 - 10112*lam*s2*t**3*u - 1408*lam*s2*t**3 + 1392*lam*s2*t**2*u**5 - 1920*lam*s2*t**2*u**4 - 13120*lam*s2*t**2*u**3 - 14592*lam*s2*t**2*u**2 - 5376*lam*s2*t**2*u - 256*lam*s2*t**2 + 272*lam*s2*t*u**6 - 1120*lam*s2*t*u**5 - 5696*lam*s2*t*u**4 - 7552*lam*s2*t*u**3 - 4352*lam*s2*t*u**2 - 768*lam*s2*t*u + 16*lam*s2*u**7 - 160*lam*s2*u**6 - 704*lam*s2*u**5 - 960*lam*s2*u**4 - 640*lam*s2*u**3 - 256*lam*s2*u**2 - 48*lam*t**8 - 272*lam*t**7*u - 48*lam*t**7 - 656*lam*t**6*u**2 - 240*lam*t**6*u + 96*lam*t**6 - 880*lam*t**5*u**3 - 400*lam*t**5*u**2 + 544*lam*t**5*u + 160*lam*t**5 - 720*lam*t**4*u**4 - 144*lam*t**4*u**3 + 1472*lam*t**4*u**2 + 672*lam*t**4*u + 64*lam*t**4 - 368*lam*t**3*u**5 + 304*lam*t**3*u**4 + 2176*lam*t**3*u**3 + 1280*lam*t**3*u**2 + 128*lam*t**3*u - 112*lam*t**2*u**6 + 368*lam*t**2*u**5 + 1696*lam*t**2*u**4 + 1280*lam*t**2*u**3 + 128*lam*t**2*u**2 - 16*lam*t*u**7 + 144*lam*t*u**6 + 608*lam*t*u**5 + 608*lam*t*u**4 + 128*lam*t*u**3 + 16*lam*u**7 + 64*lam*u**6 + 96*lam*u**5 + 64*lam*u**4)/(384*s2**7*t - 1344*s2**6*t**2 - 1344*s2**6*t*u - 1536*s2**6*t + 2016*s2**5*t**3 + 4032*s2**5*t**2*u + 4032*s2**5*t**2 + 2016*s2**5*t*u**2 + 4032*s2**5*t*u + 2304*s2**5*t - 1680*s2**4*t**4 - 5040*s2**4*t**3*u - 4320*s2**4*t**3 - 5040*s2**4*t**2*u**2 - 8640*s2**4*t**2*u - 4032*s2**4*t**2 - 1680*s2**4*t*u**3 - 4320*s2**4*t*u**2 - 4032*s2**4*t*u - 1536*s2**4*t + 840*s2**3*t**5 + 3360*s2**3*t**4*u + 2400*s2**3*t**4 + 5040*s2**3*t**3*u**2 + 7200*s2**3*t**3*u + 2592*s2**3*t**3 + 3360*s2**3*t**2*u**3 + 7200*s2**3*t**2*u**2 + 5184*s2**3*t**2*u + 1344*s2**3*t**2 + 840*s2**3*t*u**4 + 2400*s2**3*t*u**3 + 2592*s2**3*t*u**2 + 1344*s2**3*t*u + 384*s2**3*t - 252*s2**2*t**6 - 1260*s2**2*t**5*u - 720*s2**2*t**5 - 2520*s2**2*t**4*u**2 - 2880*s2**2*t**4*u - 720*s2**2*t**4 - 2520*s2**2*t**3*u**3 - 4320*s2**2*t**3*u**2 - 2160*s2**2*t**3*u - 288*s2**2*t**3 - 1260*s2**2*t**2*u**4 - 2880*s2**2*t**2*u**3 - 2160*s2**2*t**2*u**2 - 576*s2**2*t**2*u - 252*s2**2*t*u**5 - 720*s2**2*t*u**4 - 720*s2**2*t*u**3 - 288*s2**2*t*u**2 + 42*s2*t**7 + 252*s2*t**6*u + 108*s2*t**6 + 630*s2*t**5*u**2 + 540*s2*t**5*u + 72*s2*t**5 + 840*s2*t**4*u**3 + 1080*s2*t**4*u**2 + 288*s2*t**4*u + 630*s2*t**3*u**4 + 1080*s2*t**3*u**3 + 432*s2*t**3*u**2 + 252*s2*t**2*u**5 + 540*s2*t**2*u**4 + 288*s2*t**2*u**3 + 42*s2*t*u**6 + 108*s2*t*u**5 + 72*s2*t*u**4 - 3*t**8 - 21*t**7*u - 6*t**7 - 63*t**6*u**2 - 36*t**6*u - 105*t**5*u**3 - 90*t**5*u**2 - 105*t**4*u**4 - 120*t**4*u**3 - 63*t**3*u**5 - 90*t**3*u**4 - 21*t**2*u**6 - 36*t**2*u**5 - 3*t*u**7 - 6*t*u**6) + (flt - log(2))*(-32*s2**3 + 32*s2**2*t + 32*s2**2*u + 32*s2**2 + 16*s2*t**2 - 32*s2*t*u - 16*t**3 - 16*t**2)/(6*s2*t - 3*t**2 - 3*t*u - 6*t) + (-fst - log(2))*(-32*s2**3 + 96*s2**2*t + 32*s2**2*u + 32*s2**2 - 96*s2*t**2 - 64*s2*t*u - 64*s2*t - 16*s2*u**2 + 64*s2 + 32*t**3 + 32*t**2*u + 32*t**2 + 16*t*u**2 - 64*t - 16*u**2 - 64*u - 64)/(6*s2*t - 3*t**2 - 3*t*u - 6*t) + (-1024*s2**8 + 5120*s2**7*t + 3072*s2**7*u + 2048*s2**7 - 10496*s2**6*t**2 - 13824*s2**6*t*u - 8064*s2**6*t - 3584*s2**6*u**2 - 3072*s2**6*u + 11264*s2**5*t**3 + 25088*s2**5*t**2*u + 13248*s2**5*t**2 + 14336*s2**5*t*u**2 + 10432*s2**5*t*u - 384*s2**5*t + 2048*s2**5*u**3 + 512*s2**5*u**2 - 3072*s2**5*u - 2048*s2**5 - 6656*s2**4*t**4 - 23296*s2**4*t**3*u - 11712*s2**4*t**3 - 22464*s2**4*t**2*u**2 - 15168*s2**4*t**2*u - 1536*s2**4*t**2 - 7168*s2**4*t*u**3 - 1152*s2**4*t*u**2 + 8320*s2**4*t*u + 4480*s2**4*t - 576*s2**4*u**4 + 1024*s2**4*u**3 + 3584*s2**4*u**2 + 3072*s2**4*u + 1024*s2**4 + 2048*s2**3*t**5 + 11520*s2**3*t**4*u + 5952*s2**3*t**4 + 17216*s2**3*t**3*u**2 + 12224*s2**3*t**3*u + 3968*s2**3*t**3 + 9408*s2**3*t**2*u**3 + 2176*s2**3*t**2*u**2 - 4736*s2**3*t**2*u - 832*s2**3*t**2 + 1728*s2**3*t*u**4 - 2816*s2**3*t*u**3 - 7680*s2**3*t*u**2 - 4928*s2**3*t*u - 1152*s2**3*t + 64*s2**3*u**5 - 512*s2**3*u**4 - 1024*s2**3*u**3 - 512*s2**3*u**2 - 256*s2**2*t**6 - 2816*s2**2*t**5*u - 1728*s2**2*t**5 - 6496*s2**2*t**4*u**2 - 5632*s2**2*t**4*u - 2432*s2**2*t**4 - 5600*s2**2*t**3*u**3 - 2752*s2**2*t**3*u**2 - 1536*s2**2*t**3*u - 1472*s2**2*t**3 - 1824*s2**2*t**2*u**4 + 2048*s2**2*t**2*u**3 + 3712*s2**2*t**2*u**2 + 960*s2**2*t**2*u - 384*s2**2*t**2 - 160*s2**2*t*u**5 + 1088*s2**2*t*u**4 + 1728*s2**2*t*u**3 + 640*s2**2*t*u**2 + 64*s2**2*u**5 + 64*s2**2*u**4 + 256*s2*t**6*u + 288*s2*t**6 + 1024*s2*t**5*u**2 + 1344*s2*t**5*u + 384*s2*t**5 + 1408*s2*t**4*u**3 + 1440*s2*t**4*u**2 + 1216*s2*t**4*u + 128*s2*t**4 + 768*s2*t**3*u**4 - 96*s2*t**3*u**3 + 256*s2*t**3*u**2 + 384*s2*t**3*u + 128*s2*t**2*u**5 - 576*s2*t**2*u**4 - 512*s2*t**2*u**3 + 128*s2*t**2*u**2 - 96*s2*t*u**5 - 64*s2*t*u**4 - 32*t**7 - 32*t**6*u**2 - 128*t**6*u - 32*t**6 - 96*t**5*u**3 - 224*t**5*u**2 - 64*t**5*u - 96*t**4*u**4 - 160*t**4*u**3 - 64*t**4*u**2 - 32*t**3*u**5 - 64*t**3*u**3 + 32*t**2*u**5 - 32*t**2*u**4)/(48*s2**5*t**2 - 144*s2**4*t**3 - 96*s2**4*t**2*u - 96*s2**4*t**2 + 168*s2**3*t**4 + 240*s2**3*t**3*u + 192*s2**3*t**3 + 72*s2**3*t**2*u**2 + 96*s2**3*t**2*u + 48*s2**3*t**2 - 96*s2**2*t**5 - 216*s2**2*t**4*u - 120*s2**2*t**4 - 144*s2**2*t**3*u**2 - 144*s2**2*t**3*u - 48*s2**2*t**3 - 24*s2**2*t**2*u**3 - 24*s2**2*t**2*u**2 + 27*s2*t**6 + 84*s2*t**5*u + 24*s2*t**5 + 90*s2*t**4*u**2 + 48*s2*t**4*u + 36*s2*t**3*u**3 + 24*s2*t**3*u**2 + 3*s2*t**2*u**4 - 3*t**7 - 12*t**6*u - 18*t**5*u**2 - 12*t**4*u**3 - 3*t**3*u**4) + (-32*s2**2 + 48*s2*t + 16*s2*u - 16*t**2 - 16*t*u + 16*t + 16*u + 32)*log(2)/(3*t))

[C^{O_1,\mathrm{reg}}_{qq',\mathrm{CC\,qqint}\,AD}]
2*CF*(LOGS2*(64*s2**3 - 64*s2**2*t - 128*s2**2*u - 64*s2**2 + 32*s2*t**2 + 128*s2*t*u + 96*s2*u**2 + 64*s2*u - 32*t**2*u + 32*t**2 - 64*t*u**2 - 32*u**3 - 32*u**2)/(3*t*u) + (-fst - log(2))*(32*s2**3 - 32*s2**2*t - 64*s2**2*u - 32*s2**2 + 16*s2*t**2 + 64*s2*t*u + 48*s2*u**2 + 32*s2*u - 16*t**2*u + 16*t**2 - 32*t*u**2 - 16*u**3 - 16*u**2)/(3*t*u) + (-fsu - log(2))*(32*s2**3 - 32*s2**2*t - 64*s2**2*u - 32*s2**2 + 16*s2*t**2 + 64*s2*t*u + 48*s2*u**2 + 32*s2*u - 16*t**2*u + 16*t**2 - 32*t*u**2 - 16*u**3 - 16*u**2)/(3*t*u) + (64*s2**3 - 64*s2**2*t - 128*s2**2*u - 64*s2**2 + 32*s2*t**2 + 128*s2*t*u + 96*s2*u**2 + 64*s2*u - 32*t**2*u + 32*t**2 - 64*t*u**2 - 32*u**3 - 32*u**2)*log(2)/(3*t*u) + (64*s2**3*t**2 + 64*s2**3*u**2 - 64*s2**2*t**3 - 128*s2**2*t**2*u - 64*s2**2*t*u**2 - 128*s2**2*u**3 - 128*s2**2*u**2 + 96*s2*t**3*u - 64*s2*t**3 + 128*s2*t**2*u**2 - 64*s2*t**2 + 96*s2*t*u**3 + 64*s2*t*u**2 + 64*s2*u**4 + 128*s2*u**3 + 64*s2*u**2 - 32*t**3*u**2 + 32*t**3*u - 64*t**2*u**3 - 32*t*u**4 - 32*t*u**3)/(3*t**2*u**2))

[C^{O_1,\mathrm{reg}}_{qq',\mathrm{CC\,qqint}\,AC}]
CF*(2*(flt - log(2))*(64*s2**3 - 64*s2**2*t - 128*s2**2*u - 128*s2**2 + 16*s2*t**2 + 96*s2*t*u + 96*s2*t + 80*s2*u**2 + 160*s2*u + 96*s2 - 16*t**2*u - 16*t**2 - 32*t*u**2 - 64*t*u - 64*t - 16*u**3 - 48*u**2 - 64*u - 32)/(6*s2**2*t - 9*s2*t**2 - 3*s2*t*u - 6*s2*t + 3*t**3 + 3*t**2*u + 6*t**2) + 2*(-fst - log(2))*(-64*s2**4 + 96*s2**3*t + 160*s2**3*u + 192*s2**3 - 64*s2**2*t**2 - 192*s2**2*t*u - 256*s2**2*t - 128*s2**2*u**2 - 320*s2**2*u - 192*s2**2 + 16*s2*t**3 + 96*s2*t**2*u + 128*s2*t**2 + 112*s2*t*u**2 + 320*s2*t*u + 192*s2*t + 32*s2*u**3 + 128*s2*u**2 + 160*s2*u + 64*s2 - 16*t**3*u - 16*t**3 - 32*t**2*u**2 - 96*t**2*u - 32*t**2 - 16*t*u**3 - 80*t*u**2 - 96*t*u - 32*t)/(6*s2**2*t**2 - 9*s2*t**3 - 3*s2*t**2*u - 6*s2*t**2 + 3*t**4 + 3*t**3*u + 6*t**3) + (-64*s2**2 + 64*s2*t + 128*s2*u + 128*s2 - 64*t*u - 64*t - 64*u**2 - 128*u - 64)*log(2)/(3*t**2))

[C^{O_2,\mathrm{reg}}_{qq',\mathrm{CC\,qqint}\,AC}]
CF*(2*(flt - log(2))*(64*s2**3 - 128*s2**2*t - 64*s2**2*u - 64*s2**2 + 80*s2*t**2 + 96*s2*t*u + 64*s2*t + 16*s2*u**2 - 32*s2 - 16*t**3 - 32*t**2*u - 16*t**2 - 16*t*u**2 + 32*t + 16*u**2 + 32*u + 32)/(6*s2**2*t - 9*s2*t**2 - 3*s2*t*u - 6*s2*t + 3*t**3 + 3*t**2*u + 6*t**2) + 2*(-fst - log(2))*(-64*s2**4 + 160*s2**3*t + 96*s2**3*u + 64*s2**3 - 160*s2**2*t**2 - 192*s2**2*t*u - 128*s2**2*t - 32*s2**2*u**2 + 64*s2**2 + 80*s2*t**3 + 128*s2*t**2*u + 128*s2*t**2 + 48*s2*t*u**2 + 32*s2*t*u - 64*s2*t - 32*s2*u**2 - 96*s2*u - 64*s2 - 16*t**4 - 32*t**3*u - 48*t**3 - 16*t**2*u**2 - 32*t**2*u + 16*t*u**2 + 64*t*u + 32*t)/(6*s2**2*t**2 - 9*s2*t**3 - 3*s2*t**2*u - 6*s2*t**2 + 3*t**4 + 3*t**3*u + 6*t**3) + (-64*s2**2 + 128*s2*t + 64*s2*u - 64*t**2 - 64*t*u + 64*u + 64)*log(2)/(3*t**2))



==> anc/odd_hard.py <==
"""NLO helicity cross sections of V+jet: sector "odd_hard"
the 22 parity-odd hard coefficient functions C^{O_1,reg}, C^{O_2,reg} (q qbar, qg and the nine four-quark classes), in the s = 1 chart, written with the atoms f_tu, f_lambda, f_su, f_{lambda u}, f_st, f_{lambda t} of notation plus its own W, lambda, D_a, L_{s_2} defined first
Symbols: CF, LOGS2, Nc, W, fla, flt, flu, fst, fsu, ftu, lam, q2, s2, t, u  (conventions: README.txt)
C maps each label (paper notation) to a sympy expression."""
from sympy import Symbol, sympify
_L = {n: Symbol(n) for n in ['CF', 'LOGS2', 'Nc', 'W', 'fla', 'flt', 'flu', 'fst', 'fsu', 'ftu', 'lam', 'q2', 's2', 't', 'u']}
C = {}
C['q2 = q^2'] = sympify('-s2 + t + u + 1', locals=_L)
C['W = W'] = sympify('s2**2 - s2*t - s2*u - s2 + t*u', locals=_L)
C['lam**2 = lambda^2'] = sympify('4*W + t**2 - 2*t*u + u**2', locals=_L)
C['Da = D_a'] = sympify('2*q2 - t - u', locals=_L)
C['LOGS2 = L_{s_2}'] = sympify('log(s2/((s2 - t)*(s2 - u)))', locals=_L)
C['C^{O_1,\\mathrm{reg}}_{q\\bar q}'] = sympify('CF**2*(ftu*(-8*s2**5 + 24*s2**4*t + 32*s2**4*u + 32*s2**4 - 24*s2**3*t**2 - 72*s2**3*t*u - 72*s2**3*t - 48*s2**3*u**2 - 96*s2**3*u - 56*s2**3 + 8*s2**2*t**3 + 64*s2**2*t**2*u + 48*s2**2*t**2 + 56*s2**2*t*u**2 + 128*s2**2*t*u + 80*s2**2*t + 32*s2**2*u**3 + 96*s2**2*u**2 + 112*s2**2*u + 48*s2**2 - 16*s2*t**3*u - 8*s2*t**3 - 40*s2*t**2*u**2 - 48*s2*t**2*u - 24*s2*t**2 - 24*s2*t*u**2 - 48*s2*t*u - 32*s2*t - 8*s2*u**4 - 32*s2*u**3 - 56*s2*u**2 - 48*s2*u - 16*s2 + 8*t**3*u**2 - 8*t**3*u - 16*t**2*u - 8*t*u**4 - 24*t*u**3 - 32*t*u**2 - 16*t*u)/(s2**3*t*u - s2**2*t**2*u - s2**2*t*u**2 - s2**2*t*u + s2*t**2*u**2) + (-4*s2**9*t**2 + 4*s2**9*u**2 + 16*s2**8*t**3 + 20*s2**8*t**2*u + 4*s2**8*t**2 - 16*s2**8*t*u**2 - 20*s2**8*u**3 - 12*s2**8*u**2 - 24*s2**7*t**4 - 80*s2**7*t**3*u - 8*s2**7*t**3 - 16*s2**7*t**2*u**2 - 16*s2**7*t**2*u + 4*s2**7*t**2 + 80*s2**7*t*u**3 + 48*s2**7*t*u**2 + 40*s2**7*u**4 + 48*s2**7*u**3 + 12*s2**7*u**2 + 16*s2**6*t**5 + 120*s2**6*t**4*u + 160*s2**6*t**3*u**2 + 32*s2**6*t**3*u - 16*s2**6*t**3 - 96*s2**6*t**2*u**3 - 64*s2**6*t**2*u**2 - 20*s2**6*t**2*u - 4*s2**6*t**2 - 160*s2**6*t*u**4 - 192*s2**6*t*u**3 - 48*s2**6*t*u**2 - 40*s2**6*u**5 - 72*s2**6*u**4 - 36*s2**6*u**3 - 4*s2**6*u**2 - 4*s2**5*t**6 - 80*s2**5*t**5*u + 8*s2**5*t**5 - 280*s2**5*t**4*u**2 + 20*s2**5*t**4 - 96*s2**5*t**3*u**3 + 32*s2**5*t**3*u**2 + 72*s2**5*t**3*u + 8*s2**5*t**3 + 280*s2**5*t**2*u**4 + 352*s2**5*t**2*u**3 + 144*s2**5*t**2*u**2 + 16*s2**5*t**2*u + 160*s2**5*t*u**5 + 288*s2**5*t*u**4 + 144*s2**5*t*u**3 + 16*s2**5*t*u**2 + 20*s2**5*u**6 + 48*s2**5*u**5 + 36*s2**5*u**4 + 8*s2**5*u**3 + 20*s2**4*t**6*u - 4*s2**4*t**6 + 200*s2**4*t**5*u**2 - 32*s2**4*t**5*u - 8*s2**4*t**5 + 336*s2**4*t**4*u**3 - 32*s2**4*t**4*u**2 - 84*s2**4*t**4*u - 4*s2**4*t**4 - 152*s2**4*t**3*u**4 - 320*s2**4*t**3*u**3 - 256*s2**4*t**3*u**2 - 32*s2**4*t**3*u - 320*s2**4*t**2*u**5 - 576*s2**4*t**2*u**4 - 352*s2**4*t**2*u**3 - 64*s2**4*t**2*u**2 - 80*s2**4*t*u**6 - 192*s2**4*t*u**5 - 144*s2**4*t*u**4 - 32*s2**4*t*u**3 - 4*s2**4*u**7 - 12*s2**4*u**6 - 12*s2**4*u**5 - 4*s2**4*u**4 - 52*s2**3*t**6*u**2 + 16*s2**3*t**6*u - 280*s2**3*t**5*u**3 + 64*s2**3*t**5*u**2 + 32*s2**3*t**5*u - 152*s2**3*t**4*u**4 + 136*s2**3*t**4*u**3 + 216*s2**3*t**4*u**2 + 16*s2**3*t**4*u + 296*s2**3*t**3*u**5 + 576*s2**3*t**3*u**4 + 480*s2**3*t**3*u**3 + 96*s2**3*t**3*u**2 + 172*s2**3*t**2*u**6 + 408*s2**3*t**2*u**5 + 344*s2**3*t**2*u**4 + 96*s2**3*t**2*u**3 + 16*s2**3*t*u**7 + 48*s2**3*t*u**6 + 48*s2**3*t*u**5 + 16*s2**3*t*u**4 + 76*s2**2*t**6*u**3 - 36*s2**2*t**6*u**2 + 200*s2**2*t**5*u**4 - 64*s2**2*t**5*u**3 - 72*s2**2*t**5*u**2 - 56*s2**2*t**4*u**5 - 224*s2**2*t**4*u**4 - 312*s2**2*t**4*u**3 - 48*s2**2*t**4*u**2 - 184*s2**2*t**3*u**6 - 432*s2**2*t**3*u**5 - 424*s2**2*t**3*u**4 - 128*s2**2*t**3*u**3 - 36*s2**2*t**2*u**7 - 108*s2**2*t**2*u**6 - 120*s2**2*t**2*u**5 - 48*s2**2*t**2*u**4 - 56*s2*t**6*u**4 + 40*s2*t**6*u**3 - 56*s2*t**5*u**5 + 24*s2*t**5*u**4 + 80*s2*t**5*u**3 + 72*s2*t**4*u**6 + 168*s2*t**4*u**5 + 224*s2*t**4*u**4 + 64*s2*t**4*u**3 + 40*s2*t**3*u**7 + 120*s2*t**3*u**6 + 144*s2*t**3*u**5 + 64*s2*t**3*u**4 + 16*t**6*u**5 - 16*t**6*u**4 - 32*t**5*u**4 - 16*t**4*u**7 - 48*t**4*u**6 - 64*t**4*u**5 - 32*t**4*u**4)*log(2)/(s2**7*t**2*u**2 - 3*s2**6*t**3*u**2 - 3*s2**6*t**2*u**3 - s2**6*t**2*u**2 + 3*s2**5*t**4*u**2 + 9*s2**5*t**3*u**3 + 2*s2**5*t**3*u**2 + 3*s2**5*t**2*u**4 + 2*s2**5*t**2*u**3 - s2**4*t**5*u**2 - 9*s2**4*t**4*u**3 - s2**4*t**4*u**2 - 9*s2**4*t**3*u**4 - 4*s2**4*t**3*u**3 - s2**4*t**2*u**5 - s2**4*t**2*u**4 + 3*s2**3*t**5*u**3 + 9*s2**3*t**4*u**4 + 2*s2**3*t**4*u**3 + 3*s2**3*t**3*u**5 + 2*s2**3*t**3*u**4 - 3*s2**2*t**5*u**4 - 3*s2**2*t**4*u**5 - s2**2*t**4*u**4 + s2*t**5*u**5) + (20*s2**7*t**2 - 20*s2**7*u**2 - 60*s2**6*t**3 - 80*s2**6*t**2*u + 60*s2**6*t*u**2 - 24*s2**6*t*u + 80*s2**6*u**3 + 40*s2**6*u**2 + 60*s2**5*t**4 + 252*s2**5*t**3*u - 20*s2**5*t**3 + 60*s2**5*t**2*u**2 + 72*s2**5*t**2*u - 20*s2**5*t**2 - 252*s2**5*t*u**3 - 68*s2**5*t*u**2 + 8*s2**5*t*u - 120*s2**5*u**4 - 120*s2**5*u**3 - 20*s2**5*u**2 - 20*s2**4*t**5 - 264*s2**4*t**4*u + 40*s2**4*t**4 - 376*s2**4*t**3*u**2 - 24*s2**4*t**3*u + 40*s2**4*t**3 + 184*s2**4*t**2*u**3 + 40*s2**4*t**2*u**2 + 64*s2**4*t**2*u + 396*s2**4*t*u**4 + 384*s2**4*t*u**3 + 104*s2**4*t*u**2 + 16*s2**4*t*u + 80*s2**4*u**5 + 120*s2**4*u**4 + 40*s2**4*u**3 + 92*s2**3*t**5*u - 20*s2**3*t**5 + 444*s2**3*t**4*u**2 - 96*s2**3*t**4*u - 20*s2**3*t**4 + 184*s2**3*t**3*u**3 - 72*s2**3*t**3*u**2 - 164*s2**3*t**3*u - 424*s2**3*t**2*u**4 - 552*s2**3*t**2*u**3 - 368*s2**3*t**2*u**2 - 56*s2**3*t**2*u - 276*s2**3*t*u**5 - 468*s2**3*t*u**4 - 268*s2**3*t*u**3 - 56*s2**3*t*u**2 - 20*s2**3*u**6 - 40*s2**3*u**5 - 20*s2**3*u**4 - 168*s2**2*t**5*u**2 + 72*s2**2*t**5*u - 336*s2**2*t**4*u**3 + 132*s2**2*t**4*u**2 + 104*s2**2*t**4*u + 96*s2**2*t**3*u**4 + 344*s2**2*t**3*u**3 + 444*s2**2*t**3*u**2 + 52*s2**2*t**3*u + 336*s2**2*t**2*u**5 + 732*s2**2*t**2*u**4 + 624*s2**2*t**2*u**3 + 160*s2**2*t**2*u**2 + 72*s2**2*t*u**6 + 176*s2**2*t*u**5 + 156*s2**2*t*u**4 + 52*s2**2*t*u**3 + 140*s2*t**5*u**3 - 96*s2*t**5*u**2 + 96*s2*t**4*u**4 - 76*s2*t**4*u**3 - 196*s2*t**4*u**2 - 140*s2*t**3*u**5 - 360*s2*t**3*u**4 - 448*s2*t**3*u**3 - 128*s2*t**3*u**2 - 96*s2*t**2*u**6 - 292*s2*t**2*u**5 - 324*s2*t**2*u**4 - 128*s2*t**2*u**3 - 44*t**5*u**4 + 44*t**5*u**3 + 88*t**4*u**3 + 44*t**3*u**6 + 132*t**3*u**5 + 176*t**3*u**4 + 88*t**3*u**3)/(3*s2**5*t**2*u**2 - 6*s2**4*t**3*u**2 - 6*s2**4*t**2*u**3 + 3*s2**3*t**4*u**2 + 12*s2**3*t**3*u**3 + 3*s2**3*t**2*u**4 - 6*s2**2*t**4*u**3 - 6*s2**2*t**3*u**4 + 3*s2*t**4*u**4))/Nc + CF*(LOGS2*(4*s2**3*t**2 - 4*s2**3*u**2 - 8*s2**3*u - 8*s2**3 - 4*s2**2*t**3 - 16*s2**2*t**2*u + 4*s2**2*t**2 + 12*s2**2*t*u**2 + 16*s2**2*t*u + 16*s2**2*t + 8*s2**2*u**3 + 20*s2**2*u**2 + 24*s2**2*u + 8*s2**2 + 12*s2*t**3*u - 4*s2*t**3 + 12*s2*t**2*u**2 - 4*s2*t**2*u - 8*s2*t**2 - 20*s2*t*u**3 - 44*s2*t*u**2 - 48*s2*t*u - 8*s2*t - 4*s2*u**4 - 12*s2*u**3 - 16*s2*u**2 - 8*s2*u - 8*t**3*u**2 + 8*t**3*u + 16*t**2*u + 8*t*u**4 + 24*t*u**3 + 32*t*u**2 + 16*t*u)/(s2**3*t*u - s2**2*t**2*u - s2**2*t*u**2 + s2*t**2*u**2) + ftu*(8*s2**2*t - 8*s2**2*u - 8*s2**2 - 4*s2*t**2 - 8*s2*t*u + 12*s2*u**2 + 24*s2*u + 16*s2 + 4*t**2*u - 4*t**2 - 8*t - 4*u**3 - 12*u**2 - 16*u - 8)/(s2**3 - s2**2*t - s2**2*u + s2*t*u) + (4*s2**7*t**2 - 4*s2**7*u**2 - 12*s2**6*t**3 - 16*s2**6*t**2*u + 12*s2**6*t*u**2 + 16*s2**6*u**3 + 8*s2**6*u**2 + 12*s2**5*t**4 + 66*s2**5*t**3*u - 4*s2**5*t**3 + 12*s2**5*t**2*u**2 - 4*s2**5*t**2 - 66*s2**5*t*u**3 - 40*s2**5*t*u**2 - 8*s2**5*t*u - 24*s2**5*u**4 - 24*s2**5*u**3 - 4*s2**5*u**2 - 4*s2**4*t**5 - 84*s2**4*t**4*u + 8*s2**4*t**4 - 122*s2**4*t**3*u**2 + 6*s2**4*t**3*u + 8*s2**4*t**3 + 68*s2**4*t**2*u**3 + 56*s2**4*t**2*u**2 + 44*s2**4*t**2*u + 126*s2**4*t*u**4 + 162*s2**4*t*u**3 + 64*s2**4*t*u**2 + 8*s2**4*t*u + 16*s2**4*u**5 + 24*s2**4*u**4 + 8*s2**4*u**3 + 34*s2**3*t**5*u - 4*s2**3*t**5 + 180*s2**3*t**4*u**2 - 36*s2**3*t**4*u - 4*s2**3*t**4 + 68*s2**3*t**3*u**3 - 24*s2**3*t**3*u**2 - 82*s2**3*t**3*u - 176*s2**3*t**2*u**4 - 252*s2**3*t**2*u**3 - 172*s2**3*t**2*u**2 - 28*s2**3*t**2*u - 102*s2**3*t*u**5 - 204*s2**3*t*u**4 - 134*s2**3*t*u**3 - 28*s2**3*t*u**2 - 4*s2**3*u**6 - 8*s2**3*u**5 - 4*s2**3*u**4 - 78*s2**2*t**5*u**2 + 30*s2**2*t**5*u - 156*s2**2*t**4*u**3 + 48*s2**2*t**4*u**2 + 52*s2**2*t**4*u + 48*s2**2*t**3*u**4 + 112*s2**2*t**3*u**3 + 198*s2**2*t**3*u**2 + 26*s2**2*t**3*u + 156*s2**2*t**2*u**5 + 336*s2**2*t**2*u**4 + 288*s2**2*t**2*u**3 + 80*s2**2*t**2*u**2 + 30*s2**2*t*u**6 + 82*s2**2*t*u**5 + 78*s2**2*t*u**4 + 26*s2**2*t*u**3 + 70*s2*t**5*u**3 - 48*s2*t**5*u**2 + 48*s2*t**4*u**4 - 20*s2*t**4*u**3 - 92*s2*t**4*u**2 - 70*s2*t**3*u**5 - 156*s2*t**3*u**4 - 212*s2*t**3*u**3 - 64*s2*t**3*u**2 - 48*s2*t**2*u**6 - 140*s2*t**2*u**5 - 156*s2*t**2*u**4 - 64*s2*t**2*u**3 - 22*t**5*u**4 + 22*t**5*u**3 + 44*t**4*u**3 + 22*t**3*u**6 + 66*t**3*u**5 + 88*t**3*u**4 + 44*t**3*u**3)/(3*s2**5*t**2*u**2 - 6*s2**4*t**3*u**2 - 6*s2**4*t**2*u**3 + 3*s2**3*t**4*u**2 + 12*s2**3*t**3*u**3 + 3*s2**3*t**2*u**4 - 6*s2**2*t**4*u**3 - 6*s2**2*t**3*u**4 + 3*s2*t**4*u**4))/Nc**2', locals=_L)
C['C^{O_1,\\mathrm{reg}}_{qg}'] = sympify('LOGS2*(-2*s2**4 + 10*s2**3*t + 6*s2**3*u + 2*s2**3 - 10*s2**2*t**2 - 26*s2**2*t*u - 10*s2**2*t - 8*s2**2*u**2 - 8*s2**2*u - 2*s2**2 + 4*s2*t**3 + 18*s2*t**2*u - 2*s2*t**2 + 24*s2*t*u**2 + 24*s2*t*u + 8*s2*t + 4*s2*u**3 + 8*s2*u**2 + 6*s2*u + 2*s2 - 4*t**3*u + 4*t**3 - 8*t**2*u**2 - 8*t*u**3 - 16*t*u**2 - 12*t*u - 4*t)/(s2**2*t - s2*t**2) + fla*(160*lam*s2**8 - 568*lam*s2**7*t - 752*lam*s2**7*u - 672*lam*s2**7 + 852*lam*s2**6*t**2 + 2356*lam*s2**6*t*u + 1912*lam*s2**6*t + 1536*lam*s2**6*u**2 + 2576*lam*s2**6*u + 1212*lam*s2**6 - 698*lam*s2**5*t**3 - 3060*lam*s2**5*t**2*u - 2200*lam*s2**5*t**2 - 4138*lam*s2**5*t*u**2 - 6240*lam*s2**5*t*u - 2730*lam*s2**5*t - 1784*lam*s2**5*u**3 - 4120*lam*s2**5*u**2 - 3594*lam*s2**5*u - 1204*lam*s2**5 + 337*lam*s2**4*t**4 + 2121*lam*s2**4*t**3*u + 1270*lam*s2**4*t**3 + 4493*lam*s2**4*t**2*u**2 + 5868*lam*s2**4*t**2*u + 2336*lam*s2**4*t**2 + 3999*lam*s2**4*t*u**3 + 8154*lam*s2**4*t*u**2 + 6462*lam*s2**4*t*u + 2026*lam*s2**4*t + 1290*lam*s2**4*u**4 + 3548*lam*s2**4*u**3 + 4130*lam*s2**4*u**2 + 2474*lam*s2**4*u + 660*lam*s2**4 - 96*lam*s2**3*t**5 - 841*lam*s2**3*t**4*u - 360*lam*s2**3*t**4 - 2504*lam*s2**3*t**3*u**2 - 2604*lam*s2**3*t**3*u - 874*lam*s2**3*t**3 - 3464*lam*s2**3*t**2*u**3 - 5904*lam*s2**3*t**2*u**2 - 4060*lam*s2**3*t**2*u - 1108*lam*s2**3*t**2 - 2300*lam*s2**3*t*u**4 - 5424*lam*s2**3*t*u**3 - 5524*lam*s2**3*t*u**2 - 2884*lam*s2**3*t*u - 670*lam*s2**3*t - 595*lam*s2**3*u**5 - 1764*lam*s2**3*u**4 - 2298*lam*s2**3*u**3 - 1672*lam*s2**3*u**2 - 710*lam*s2**3*u - 156*lam*s2**3 + 15*lam*s2**2*t**6 + 189*lam*s2**2*t**5*u + 33*lam*s2**2*t**5 + 752*lam*s2**2*t**4*u**2 + 501*lam*s2**2*t**4*u + 119*lam*s2**2*t**4 + 1443*lam*s2**2*t**3*u**3 + 1815*lam*s2**2*t**3*u**2 + 989*lam*s2**2*t**3*u + 188*lam*s2**2*t**3 + 1482*lam*s2**2*t**2*u**4 + 2759*lam*s2**2*t**2*u**3 + 2297*lam*s2**2*t**2*u**2 + 910*lam*s2**2*t**2*u + 120*lam*s2**2*t**2 + 788*lam*s2**2*t*u**5 + 1912*lam*s2**2*t*u**4 + 2057*lam*s2**2*t*u**3 + 1160*lam*s2**2*t*u**2 + 306*lam*s2**2*t*u + 30*lam*s2**2*t + 171*lam*s2**2*u**6 + 500*lam*s2**2*u**5 + 630*lam*s2**2*u**4 + 414*lam*s2**2*u**3 + 126*lam*s2**2*u**2 + 6*lam*s2**2*u - lam*s2*t**7 - 22*lam*s2*t**6*u + 5*lam*s2*t**6 - 115*lam*s2*t**5*u**2 - 14*lam*s2*t**5*u - 2*lam*s2*t**5 - 288*lam*s2*t**4*u**3 - 182*lam*s2*t**4*u**2 - 75*lam*s2*t**4*u - 16*lam*s2*t**4 - 407*lam*s2*t**3*u**4 - 485*lam*s2*t**3*u**3 - 307*lam*s2*t**3*u**2 - 100*lam*s2*t**3*u - 10*lam*s2*t**3 - 334*lam*s2*t**2*u**5 - 578*lam*s2*t**2*u**4 - 473*lam*s2*t**2*u**3 - 192*lam*s2*t**2*u**2 - 30*lam*s2*t**2*u - 149*lam*s2*t*u**6 - 329*lam*s2*t*u**5 - 315*lam*s2*t*u**4 - 142*lam*s2*t*u**3 - 24*lam*s2*t*u**2 - 28*lam*s2*u**7 - 73*lam*s2*u**6 - 76*lam*s2*u**5 - 34*lam*s2*u**4 - 4*lam*s2*u**3 + lam*t**7*u - lam*t**7 + 7*lam*t**6*u**2 - 5*lam*t**6*u + 22*lam*t**5*u**3 - 6*lam*t**5*u**2 + 3*lam*t**5*u + lam*t**5 + 40*lam*t**4*u**4 + 10*lam*t**4*u**3 + 15*lam*t**4*u**2 + 5*lam*t**4*u + 45*lam*t**3*u**5 + 35*lam*t**3*u**4 + 30*lam*t**3*u**3 + 10*lam*t**3*u**2 + 31*lam*t**2*u**6 + 39*lam*t**2*u**5 + 30*lam*t**2*u**4 + 10*lam*t**2*u**3 + 12*lam*t*u**7 + 20*lam*t*u**6 + 15*lam*t*u**5 + 5*lam*t*u**4 + 2*lam*u**8 + 4*lam*u**7 + 3*lam*u**6 + lam*u**5)/(64*s2**7*t - 192*s2**6*t**2 - 192*s2**6*t*u - 192*s2**6*t + 240*s2**5*t**3 + 480*s2**5*t**2*u + 384*s2**5*t**2 + 240*s2**5*t*u**2 + 384*s2**5*t*u + 192*s2**5*t - 160*s2**4*t**4 - 480*s2**4*t**3*u - 288*s2**4*t**3 - 480*s2**4*t**2*u**2 - 576*s2**4*t**2*u - 192*s2**4*t**2 - 160*s2**4*t*u**3 - 288*s2**4*t*u**2 - 192*s2**4*t*u - 64*s2**4*t + 60*s2**3*t**5 + 240*s2**3*t**4*u + 96*s2**3*t**4 + 360*s2**3*t**3*u**2 + 288*s2**3*t**3*u + 48*s2**3*t**3 + 240*s2**3*t**2*u**3 + 288*s2**3*t**2*u**2 + 96*s2**3*t**2*u + 60*s2**3*t*u**4 + 96*s2**3*t*u**3 + 48*s2**3*t*u**2 - 12*s2**2*t**6 - 60*s2**2*t**5*u - 12*s2**2*t**5 - 120*s2**2*t**4*u**2 - 48*s2**2*t**4*u - 120*s2**2*t**3*u**3 - 72*s2**2*t**3*u**2 - 60*s2**2*t**2*u**4 - 48*s2**2*t**2*u**3 - 12*s2**2*t*u**5 - 12*s2**2*t*u**4 + s2*t**7 + 6*s2*t**6*u + 15*s2*t**5*u**2 + 20*s2*t**4*u**3 + 15*s2*t**3*u**4 + 6*s2*t**2*u**5 + s2*t*u**6) + ftu*(-4*s2**5 + 14*s2**4*t + 16*s2**4*u + 12*s2**4 - 16*s2**3*t**2 - 50*s2**3*t*u - 40*s2**3*t - 24*s2**3*u**2 - 36*s2**3*u - 14*s2**3 + 8*s2**2*t**3 + 50*s2**2*t**2*u + 38*s2**2*t**2 + 60*s2**2*t*u**2 + 102*s2**2*t*u + 44*s2**2*t + 16*s2**2*u**3 + 36*s2**2*u**2 + 28*s2**2*u + 8*s2**2 - 2*s2*t**4 - 18*s2*t**3*u - 14*s2*t**3 - 46*s2*t**2*u**2 - 72*s2*t**2*u - 30*s2*t**2 - 28*s2*t*u**3 - 76*s2*t*u**2 - 68*s2*t*u - 22*s2*t - 4*s2*u**4 - 12*s2*u**3 - 14*s2*u**2 - 8*s2*u - 2*s2 + 2*t**4*u + 2*t**4 + 10*t**3*u**2 + 12*t**3*u + 6*t**3 + 12*t**2*u**3 + 32*t**2*u**2 + 24*t**2*u + 8*t**2 + 4*t*u**4 + 16*t*u**3 + 22*t*u**2 + 14*t*u + 4*t)/(s2**4*t - 3*s2**3*t**2 - s2**3*t*u - 2*s2**3*t + 3*s2**2*t**3 + 3*s2**2*t**2*u + 4*s2**2*t**2 + s2**2*t*u + s2**2*t - s2*t**4 - 3*s2*t**3*u - 2*s2*t**3 - 2*s2*t**2*u - s2*t**2 + t**4*u + t**3*u) + (flt - log(2))*(-8*s2**3 + 16*s2**2*t + 16*s2**2*u + 20*s2**2 - 13*s2*t**2 - 20*s2*t*u - 30*s2*t - 10*s2*u**2 - 26*s2*u - 17*s2 + 4*t**3 + 7*t**2*u + 13*t**2 + 6*t*u**2 + 18*t*u + 14*t + 2*u**3 + 8*u**2 + 11*u + 5)/(s2**2*t - 2*s2*t**2 - s2*t + t**3 + t**2) + (-fst - log(2))*(-8*s2**7 + 24*s2**6*t + 24*s2**6*u + 24*s2**6 - 44*s2**5*t**2 - 64*s2**5*t*u - 56*s2**5*t - 24*s2**5*u**2 - 48*s2**5*u - 24*s2**5 + 52*s2**4*t**3 + 108*s2**4*t**2*u + 80*s2**4*t**2 + 56*s2**4*t*u**2 + 96*s2**4*t*u + 40*s2**4*t + 8*s2**4*u**3 + 24*s2**4*u**2 + 24*s2**4*u + 8*s2**4 - 35*s2**3*t**4 - 112*s2**3*t**3*u - 76*s2**3*t**3 - 88*s2**3*t**2*u**2 - 136*s2**3*t**2*u - 52*s2**3*t**2 - 16*s2**3*t*u**3 - 40*s2**3*t*u**2 - 32*s2**3*t*u - 8*s2**3*t + 11*s2**2*t**5 + 59*s2**2*t**4*u + 37*s2**2*t**4 + 76*s2**2*t**3*u**2 + 116*s2**2*t**3*u + 52*s2**2*t**3 + 24*s2**2*t**2*u**3 + 60*s2**2*t**2*u**2 + 52*s2**2*t**2*u + 16*s2**2*t**2 - s2*t**6 - 13*s2*t**5*u - 5*s2*t**5 - 26*s2*t**4*u**2 - 36*s2*t**4*u - 19*s2*t**4 - 16*s2*t**3*u**3 - 40*s2*t**3*u**2 - 36*s2*t**3*u - 12*s2*t**3 + t**6*u - t**6 + 2*t**5*u**2 + 2*t**4*u**3 + 4*t**4*u**2 + 3*t**4*u + t**4)/(s2**2*t**4 - s2*t**5) + (-fsu - log(2))*(-s2**4*t + 2*s2**3*t**2 + 5*s2**3*t*u + s2**3*t - s2**3*u**2 - s2**2*t**3 - 8*s2**2*t**2*u - 7*s2**2*t*u**2 - 5*s2**2*t*u + s2**2*t + 3*s2**2*u**3 + s2**2*u**2 + 3*s2*t**3*u - s2*t**3 + 9*s2*t**2*u**2 + s2*t**2*u - 2*s2*t**2 + 3*s2*t*u**3 + 7*s2*t*u**2 - s2*t*u - s2*t - 4*s2*u**4 - 2*s2*u**3 - 2*t**3*u**2 + 2*t**3*u - 3*t**2*u**3 - 2*t**2*u**2 + 3*t**2*u - 3*t*u**3 + t*u + 2*u**5 + 2*u**4)/(s2*t*u**2 - t**2*u**2 - t*u**2) + (-768*s2**13*u**2 + 5376*s2**12*t*u**2 + 3840*s2**12*u**3 + 3840*s2**12*u**2 - 64*s2**11*t**4 - 16768*s2**11*t**2*u**2 - 25344*s2**11*t*u**3 - 23808*s2**11*t*u**2 - 8064*s2**11*u**4 - 15360*s2**11*u**3 - 7680*s2**11*u**2 + 384*s2**10*t**5 + 256*s2**10*t**4*u + 128*s2**10*t**4 + 30720*s2**10*t**3*u**2 + 73984*s2**10*t**2*u**3 + 64336*s2**10*t**2*u**2 + 49920*s2**10*t*u**4 + 89088*s2**10*t*u**3 + 41472*s2**10*t*u**2 + 9216*s2**10*u**5 + 24576*s2**10*u**4 + 23040*s2**10*u**3 + 7680*s2**10*u**2 - 992*s2**9*t**6 - 1440*s2**9*t**5*u - 576*s2**9*t**5 - 37264*s2**9*t**4*u**2 - 384*s2**9*t**4*u - 125760*s2**9*t**3*u**3 - 99016*s2**9*t**3*u**2 - 135328*s2**9*t**2*u**4 - 223040*s2**9*t**2*u**3 - 94784*s2**9*t**2*u**2 - 53184*s2**9*t*u**5 - 132480*s2**9*t*u**4 - 115200*s2**9*t*u**3 - 35328*s2**9*t*u**2 - 6192*s2**9*u**6 - 19968*s2**9*u**5 - 25344*s2**9*u**4 - 15360*s2**9*u**3 - 3840*s2**9*u**2 + 1440*s2**8*t**7 + 3456*s2**8*t**6*u + 992*s2**8*t**6 + 32968*s2**8*t**5*u**2 + 1632*s2**8*t**5*u - 192*s2**8*t**5 + 138872*s2**8*t**4*u**3 + 95984*s2**8*t**4*u**2 - 128*s2**8*t**4 + 211040*s2**8*t**3*u**4 + 314304*s2**8*t**3*u**3 + 118104*s2**8*t**3*u**2 + 132640*s2**8*t**2*u**5 + 304104*s2**8*t**2*u**4 + 240576*s2**8*t**2*u**3 + 66016*s2**8*t**2*u**2 + 33072*s2**8*t*u**6 + 99264*s2**8*t*u**5 + 116352*s2**8*t*u**4 + 64512*s2**8*t*u**3 + 14592*s2**8*t*u**2 + 2448*s2**8*u**7 + 8592*s2**8*u**6 + 12288*s2**8*u**5 + 9216*s2**8*u**4 + 3840*s2**8*u**3 + 768*s2**8*u**2 - 1284*s2**7*t**8 - 4608*s2**7*t**7*u - 736*s2**7*t**7 - 23700*s2**7*t**6*u**2 - 2656*s2**7*t**6*u + 800*s2**7*t**6 - 106776*s2**7*t**5*u**3 - 62442*s2**7*t**5*u**2 + 288*s2**7*t**5*u + 576*s2**7*t**5 - 210336*s2**7*t**4*u**4 - 274360*s2**7*t**4*u**3 - 86700*s2**7*t**4*u**2 + 128*s2**7*t**4*u + 64*s2**7*t**4 - 187136*s2**7*t**3*u**5 - 386006*s2**7*t**3*u**4 - 269132*s2**7*t**3*u**3 - 62808*s2**7*t**3*u**2 - 75024*s2**7*t**2*u**6 - 206264*s2**7*t**2*u**5 - 218776*s2**7*t**2*u**4 - 107968*s2**7*t**2*u**3 - 21184*s2**7*t**2*u**2 - 12000*s2**7*t*u**7 - 39024*s2**7*t*u**6 - 51264*s2**7*t*u**5 - 34944*s2**7*t*u**4 - 13056*s2**7*t*u**3 - 2304*s2**7*t*u**2 - 528*s2**7*u**8 - 1824*s2**7*u**7 - 2448*s2**7*u**6 - 1536*s2**7*u**5 - 384*s2**7*u**4 + 720*s2**6*t**9 + 3720*s2**6*t**8*u + 64*s2**6*t**8 + 14826*s2**6*t**7*u**2 + 1920*s2**6*t**7*u - 1312*s2**6*t**7 + 61358*s2**6*t**6*u**3 + 29355*s2**6*t**6*u**2 - 1088*s2**6*t**6*u - 992*s2**6*t**6 + 142606*s2**6*t**5*u**4 + 156882*s2**6*t**5*u**3 + 39160*s2**6*t**5*u**2 - 480*s2**6*t**5*u - 192*s2**6*t**5 + 165234*s2**6*t**4*u**5 + 297172*s2**6*t**4*u**4 + 174716*s2**6*t**4*u**3 + 32104*s2**6*t**4*u**2 + 94080*s2**6*t**3*u**6 + 230922*s2**6*t**3*u**5 + 214012*s2**6*t**3*u**4 + 89176*s2**6*t**3*u**3 + 13768*s2**6*t**3*u**2 + 24416*s2**6*t**2*u**7 + 72269*s2**6*t**2*u**6 + 85200*s2**6*t**2*u**5 + 51192*s2**6*t**2*u**4 + 16448*s2**6*t**2*u**3 + 2384*s2**6*t**2*u**2 + 2352*s2**6*t*u**8 + 7488*s2**6*t*u**7 + 9168*s2**6*t*u**6 + 5184*s2**6*t*u**5 + 1152*s2**6*t*u**4 + 48*s2**6*u**9 + 144*s2**6*u**8 + 144*s2**6*u**7 + 48*s2**6*u**6 - 248*s2**5*t**10 - 1854*s2**5*t**9*u + 260*s2**5*t**9 - 7669*s2**5*t**8*u**2 - 352*s2**5*t**8*u + 1060*s2**5*t**8 - 28440*s2**5*t**7*u**3 - 10659*s2**5*t**7*u**2 + 1568*s2**5*t**7*u + 800*s2**5*t**7 - 70070*s2**5*t**6*u**4 - 63392*s2**5*t**6*u**3 - 12302*s2**5*t**6*u**2 + 672*s2**5*t**6*u + 192*s2**5*t**6 - 96922*s2**5*t**5*u**5 - 147342*s2**5*t**5*u**4 - 71210*s2**5*t**5*u**3 - 10530*s2**5*t**5*u**2 - 71725*s2**5*t**4*u**6 - 152050*s2**5*t**4*u**5 - 118224*s2**5*t**4*u**4 - 39472*s2**5*t**4*u**3 - 4412*s2**5*t**4*u**2 - 26584*s2**5*t**3*u**7 - 69439*s2**5*t**3*u**6 - 70298*s2**5*t**3*u**5 - 34822*s2**5*t**3*u**4 - 8588*s2**5*t**3*u**3 - 768*s2**5*t**3*u**2 - 4216*s2**5*t**2*u**8 - 12130*s2**5*t**2*u**7 - 13186*s2**5*t**2*u**6 - 6456*s2**5*t**2*u**5 - 1192*s2**5*t**2*u**4 - 192*s2**5*t*u**9 - 528*s2**5*t*u**8 - 480*s2**5*t*u**7 - 144*s2**5*t*u**6 + 48*s2**4*t**11 + 554*s2**4*t**10*u - 172*s2**4*t**10 + 2886*s2**4*t**9*u**2 - 322*s2**4*t**9*u - 428*s2**4*t**9 + 10913*s2**4*t**8*u**3 + 2684*s2**4*t**8*u**2 - 1056*s2**4*t**8*u - 288*s2**4*t**8 + 26972*s2**4*t**7*u**4 + 20258*s2**4*t**7*u**3 + 3353*s2**4*t**7*u**2 - 416*s2**4*t**7*u - 64*s2**4*t**7 + 40444*s2**4*t**6*u**5 + 52175*s2**4*t**6*u**4 + 22964*s2**4*t**6*u**3 + 4087*s2**4*t**6*u**2 + 35310*s2**4*t**5*u**6 + 63456*s2**4*t**5*u**5 + 42304*s2**4*t**5*u**4 + 13168*s2**4*t**5*u**3 + 1964*s2**4*t**5*u**2 + 16881*s2**4*t**4*u**7 + 37564*s2**4*t**4*u**6 + 31494*s2**4*t**4*u**5 + 12680*s2**4*t**4*u**4 + 2676*s2**4*t**4*u**3 + 288*s2**4*t**4*u**2 + 3856*s2**4*t**3*u**8 + 9648*s2**4*t**3*u**7 + 8759*s2**4*t**3*u**6 + 3316*s2**4*t**3*u**5 + 384*s2**4*t**3*u**4 + 296*s2**4*t**2*u**9 + 733*s2**4*t**2*u**8 + 586*s2**4*t**2*u**7 + 149*s2**4*t**2*u**6 - 4*s2**3*t**12 - 90*s2**3*t**11*u + 44*s2**3*t**11 - 694*s2**3*t**10*u**2 + 198*s2**3*t**10*u + 76*s2**3*t**10 - 3208*s2**3*t**9*u**3 - 185*s2**3*t**9*u**2 + 320*s2**3*t**9*u + 32*s2**3*t**9 - 8456*s2**3*t**8*u**4 - 5058*s2**3*t**8*u**3 - 603*s2**3*t**8*u**2 + 96*s2**3*t**8*u - 13162*s2**3*t**7*u**5 - 15199*s2**3*t**7*u**4 - 7147*s2**3*t**7*u**3 - 1554*s2**3*t**7*u**2 - 12298*s2**3*t**6*u**6 - 19804*s2**3*t**6*u**5 - 13660*s2**3*t**6*u**4 - 5316*s2**3*t**6*u**3 - 1004*s2**3*t**6*u**2 - 6708*s2**3*t**5*u**7 - 12927*s2**3*t**5*u**6 - 10112*s2**3*t**5*u**5 - 4586*s2**3*t**5*u**4 - 1332*s2**3*t**5*u**3 - 224*s2**3*t**5*u**2 - 1932*s2**3*t**4*u**8 - 4080*s2**3*t**4*u**7 - 3077*s2**3*t**4*u**6 - 1008*s2**3*t**4*u**5 - 144*s2**3*t**4*u**4 - 216*s2**3*t**3*u**9 - 461*s2**3*t**3*u**8 - 293*s2**3*t**3*u**7 - 48*s2**3*t**3*u**6 + 6*s2**2*t**12*u - 4*s2**2*t**12 + 92*s2**2*t**11*u**2 - 38*s2**2*t**11*u - 4*s2**2*t**11 + 626*s2**2*t**10*u**3 - 120*s2**2*t**10*u**2 - 32*s2**2*t**10*u + 1984*s2**2*t**9*u**4 + 664*s2**2*t**9*u**3 - 23*s2**2*t**9*u**2 + 3422*s2**2*t**8*u**5 + 3335*s2**2*t**8*u**4 + 1473*s2**2*t**8*u**3 + 288*s2**2*t**8*u**2 + 3414*s2**2*t**7*u**6 + 5282*s2**2*t**7*u**5 + 3884*s2**2*t**7*u**4 + 1508*s2**2*t**7*u**3 + 236*s2**2*t**7*u**2 + 1956*s2**2*t**6*u**7 + 3758*s2**2*t**6*u**6 + 3376*s2**2*t**6*u**5 + 1714*s2**2*t**6*u**4 + 444*s2**2*t**6*u**3 + 48*s2**2*t**6*u**2 + 598*s2**2*t**5*u**8 + 1208*s2**2*t**5*u**7 + 1047*s2**2*t**5*u**6 + 488*s2**2*t**5*u**5 + 112*s2**2*t**5*u**4 + 78*s2**2*t**4*u**9 + 147*s2**2*t**4*u**8 + 87*s2**2*t**4*u**7 + 18*s2**2*t**4*u**6 - 5*s2*t**12*u**2 + 2*s2*t**12*u - 68*s2*t**11*u**3 + 34*s2*t**11*u**2 - 286*s2*t**10*u**4 + 26*s2*t**10*u**3 + 15*s2*t**10*u**2 - 600*s2*t**9*u**5 - 329*s2*t**9*u**4 - 125*s2*t**9*u**3 - 42*s2*t**9*u**2 - 709*s2*t**8*u**6 - 874*s2*t**8*u**5 - 560*s2*t**8*u**4 - 212*s2*t**8*u**3 - 24*s2*t**8*u**2 - 472*s2*t**7*u**7 - 862*s2*t**7*u**6 - 714*s2*t**7*u**5 - 300*s2*t**7*u**4 - 48*s2*t**7*u**3 - 160*s2*t**6*u**8 - 358*s2*t**6*u**7 - 335*s2*t**6*u**6 - 144*s2*t**6*u**5 - 24*s2*t**6*u**4 - 20*s2*t**5*u**9 - 47*s2*t**5*u**8 - 41*s2*t**5*u**7 - 14*s2*t**5*u**6 + 3*t**12*u**3 - 3*t**12*u**2 + 18*t**11*u**4 - 12*t**11*u**3 + 48*t**10*u**5 - 6*t**10*u**4 + 9*t**10*u**3 + 3*t**10*u**2 + 72*t**9*u**6 + 36*t**9*u**5 + 36*t**9*u**4 + 12*t**9*u**3 + 63*t**8*u**7 + 69*t**8*u**6 + 54*t**8*u**5 + 18*t**8*u**4 + 30*t**7*u**8 + 48*t**7*u**7 + 36*t**7*u**6 + 12*t**7*u**5 + 6*t**6*u**9 + 12*t**6*u**8 + 9*t**6*u**7 + 3*t**6*u**6)/(32*s2**8*t**4*u**2 - 160*s2**7*t**5*u**2 - 64*s2**7*t**4*u**3 - 64*s2**7*t**4*u**2 + 336*s2**6*t**6*u**2 + 288*s2**6*t**5*u**3 + 256*s2**6*t**5*u**2 + 48*s2**6*t**4*u**4 + 64*s2**6*t**4*u**3 + 32*s2**6*t**4*u**2 - 384*s2**5*t**7*u**2 - 528*s2**5*t**6*u**3 - 400*s2**5*t**6*u**2 - 192*s2**5*t**5*u**4 - 224*s2**5*t**5*u**3 - 96*s2**5*t**5*u**2 - 16*s2**5*t**4*u**5 - 16*s2**5*t**4*u**4 + 258*s2**4*t**8*u**2 + 504*s2**4*t**7*u**3 + 304*s2**4*t**7*u**2 + 300*s2**4*t**6*u**4 + 288*s2**4*t**6*u**3 + 96*s2**4*t**6*u**2 + 56*s2**4*t**5*u**5 + 48*s2**4*t**5*u**4 + 2*s2**4*t**4*u**6 - 102*s2**3*t**9*u**2 - 264*s2**3*t**8*u**3 - 112*s2**3*t**8*u**2 - 228*s2**3*t**7*u**4 - 160*s2**3*t**7*u**3 - 32*s2**3*t**7*u**2 - 72*s2**3*t**6*u**5 - 48*s2**3*t**6*u**4 - 6*s2**3*t**5*u**6 + 22*s2**2*t**10*u**2 + 72*s2**2*t**9*u**3 + 16*s2**2*t**9*u**2 + 84*s2**2*t**8*u**4 + 32*s2**2*t**8*u**3 + 40*s2**2*t**7*u**5 + 16*s2**2*t**7*u**4 + 6*s2**2*t**6*u**6 - 2*s2*t**11*u**2 - 8*s2*t**10*u**3 - 12*s2*t**9*u**4 - 8*s2*t**8*u**5 - 2*s2*t**7*u**6) + (3*s2**9*t - 3*s2**9 - 6*s2**8*t**2 - 8*s2**8*t*u - 13*s2**8*t + 9*s2**8*u + 12*s2**8 - 16*s2**7*t**3 + 4*s2**7*t**2*u + 79*s2**7*t**2 + 5*s2**7*t*u**2 + 31*s2**7*t*u + 30*s2**7*t - 9*s2**7*u**2 - 27*s2**7*u - 18*s2**7 + 69*s2**6*t**4 + 94*s2**6*t**3*u - 134*s2**6*t**3 + 28*s2**6*t**2*u**2 - 155*s2**6*t**2*u - 230*s2**6*t**2 + 2*s2**6*t*u**3 - 23*s2**6*t*u**2 - 60*s2**6*t*u - 44*s2**6*t + 3*s2**6*u**3 + 18*s2**6*u**2 + 27*s2**6*u + 12*s2**6 - 101*s2**5*t**5 - 266*s2**5*t**4*u + 108*s2**5*t**4 - 192*s2**5*t**3*u**2 + 151*s2**5*t**3*u + 423*s2**5*t**3 - 44*s2**5*t**2*u**3 + 62*s2**5*t**2*u**2 + 362*s2**5*t**2*u + 267*s2**5*t**2 - 2*s2**5*t*u**4 + 7*s2**5*t*u**3 + 37*s2**5*t*u**2 + 63*s2**5*t*u + 35*s2**5*t - 3*s2**5*u**3 - 9*s2**5*u**2 - 9*s2**5*u - 3*s2**5 + 76*s2**4*t**6 + 324*s2**4*t**5*u - 57*s2**4*t**5 + 393*s2**4*t**4*u**2 + 32*s2**4*t**4*u - 377*s2**4*t**4 + 166*s2**4*t**3*u**3 + 115*s2**4*t**3*u**2 - 470*s2**4*t**3*u - 373*s2**4*t**3 + 18*s2**4*t**2*u**4 + 18*s2**4*t**2*u**3 - 137*s2**4*t**2*u**2 - 267*s2**4*t**2*u - 128*s2**4*t**2 - 2*s2**4*t*u**4 - 8*s2**4*t*u**3 - 21*s2**4*t*u**2 - 26*s2**4*t*u - 11*s2**4*t - 30*s2**3*t**7 - 208*s2**3*t**6*u + 35*s2**3*t**6 - 387*s2**3*t**5*u**2 - 101*s2**3*t**5*u + 195*s2**3*t**5 - 264*s2**3*t**4*u**3 - 357*s2**3*t**4*u**2 + 240*s2**3*t**4*u + 219*s2**3*t**4 - 52*s2**3*t**3*u**4 - 156*s2**3*t**3*u**3 + 24*s2**3*t**3*u**2 + 234*s2**3*t**3*u + 105*s2**3*t**3 - 4*s2**3*t**2*u**4 + 8*s2**3*t**2*u**3 + 48*s2**3*t**2*u**2 + 54*s2**3*t**2*u + 18*s2**3*t**2 + 5*s2**2*t**8 + 70*s2**2*t**7*u - 20*s2**2*t**7 + 198*s2**2*t**6*u**2 + 23*s2**2*t**6*u - 65*s2**2*t**6 + 206*s2**2*t**5*u**3 + 295*s2**2*t**5*u**2 - 61*s2**2*t**5*u - 57*s2**2*t**5 + 68*s2**2*t**4*u**4 + 245*s2**2*t**4*u**3 + 140*s2**2*t**4*u**2 - 47*s2**2*t**4*u - 24*s2**2*t**4 + 24*s2**2*t**3*u**4 + 40*s2**2*t**3*u**3 + 6*s2**2*t**3*u**2 - 15*s2**2*t**3*u - 5*s2**2*t**3 - 10*s2*t**8*u + 5*s2*t**8 - 50*s2*t**7*u**2 + 15*s2*t**7*u + 12*s2*t**7 - 76*s2*t**6*u**3 - 88*s2*t**6*u**2 + 21*s2*t**6*u + 6*s2*t**6 - 42*s2*t**5*u**4 - 147*s2*t**5*u**3 - 97*s2*t**5*u**2 - 15*s2*t**5*u - 2*s2*t**5 - 28*s2*t**4*u**4 - 57*s2*t**4*u**3 - 39*s2*t**4*u**2 - 11*s2*t**4*u - s2*t**4 + 5*t**8*u**2 - 5*t**8*u + 10*t**7*u**3 + 5*t**7*u**2 - 5*t**7*u + 10*t**6*u**4 + 30*t**6*u**3 + 15*t**6*u**2 + 5*t**6*u + 10*t**5*u**4 + 20*t**5*u**3 + 15*t**5*u**2 + 5*t**5*u)*log(2)/(s2**7*t**2 - 5*s2**6*t**3 - s2**6*t**2*u - 2*s2**6*t**2 + 10*s2**5*t**4 + 5*s2**5*t**3*u + 8*s2**5*t**3 + s2**5*t**2*u + s2**5*t**2 - 10*s2**4*t**5 - 10*s2**4*t**4*u - 12*s2**4*t**4 - 4*s2**4*t**3*u - 3*s2**4*t**3 + 5*s2**3*t**6 + 10*s2**3*t**5*u + 8*s2**3*t**5 + 6*s2**3*t**4*u + 3*s2**3*t**4 - s2**2*t**7 - 5*s2**2*t**6*u - 2*s2**2*t**6 - 4*s2**2*t**5*u - s2**2*t**5 + s2*t**7*u + s2*t**6*u) + (fla*(-256*lam*s2**8 + 1032*lam*s2**7*t + 1152*lam*s2**7*u + 1040*lam*s2**7 - 1780*lam*s2**6*t**2 - 3956*lam*s2**6*t*u - 3280*lam*s2**6*t - 2240*lam*s2**6*u**2 - 3656*lam*s2**6*u - 1628*lam*s2**6 + 1698*lam*s2**5*t**3 + 5660*lam*s2**5*t**2*u + 4172*lam*s2**5*t**2 + 6418*lam*s2**5*t*u**2 + 9352*lam*s2**5*t*u + 3738*lam*s2**5*t + 2464*lam*s2**5*u**3 + 5308*lam*s2**5*u**2 + 4138*lam*s2**5*u + 1204*lam*s2**5 - 967*lam*s2**4*t**4 - 4321*lam*s2**4*t**3*u - 2676*lam*s2**4*t**3 - 7393*lam*s2**4*t**2*u**2 - 9198*lam*s2**4*t**2*u - 3108*lam*s2**4*t**2 - 5719*lam*s2**4*t*u**3 - 10636*lam*s2**4*t*u**2 - 7078*lam*s2**4*t*u - 1770*lam*s2**4*t - 1680*lam*s2**4*u**4 - 4106*lam*s2**4*u**3 - 3990*lam*s2**4*u**2 - 1914*lam*s2**4*u - 404*lam*s2**4 + 329*lam*s2**3*t**5 + 1866*lam*s2**3*t**4*u + 876*lam*s2**3*t**4 + 4314*lam*s2**3*t**3*u**2 + 4224*lam*s2**3*t**3*u + 1060*lam*s2**3*t**3 + 5074*lam*s2**3*t**2*u**3 + 7640*lam*s2**3*t**2*u**2 + 3966*lam*s2**3*t**2*u + 736*lam*s2**3*t**2 + 3025*lam*s2**3*t*u**4 + 6100*lam*s2**3*t*u**3 + 4746*lam*s2**3*t*u**2 + 1756*lam*s2**3*t*u + 286*lam*s2**3*t + 728*lam*s2**3*u**5 + 1808*lam*s2**3*u**4 + 1800*lam*s2**3*u**3 + 932*lam*s2**3*u**2 + 278*lam*s2**3*u + 44*lam*s2**3 - 62*lam*s2**2*t**6 - 439*lam*s2**2*t**5*u - 122*lam*s2**2*t**5 - 1307*lam*s2**2*t**4*u**2 - 842*lam*s2**2*t**4*u - 109*lam*s2**2*t**4 - 2103*lam*s2**2*t**3*u**3 - 2247*lam*s2**2*t**3*u**2 - 737*lam*s2**2*t**3*u - 54*lam*s2**2*t**3 - 1927*lam*s2**2*t**2*u**4 - 2899*lam*s2**2*t**2*u**3 - 1561*lam*s2**2*t**2*u**2 - 348*lam*s2**2*t**2*u - 20*lam*s2**2*t**2 - 950*lam*s2**2*t*u**5 - 1815*lam*s2**2*t*u**4 - 1301*lam*s2**2*t*u**3 - 446*lam*s2**2*t*u**2 - 74*lam*s2**2*t*u - 6*lam*s2**2*t - 196*lam*s2**2*u**6 - 443*lam*s2**2*u**5 - 368*lam*s2**2*u**4 - 128*lam*s2**2*u**3 - 10*lam*s2**2*u**2 + 2*lam*s2**2*u + 5*lam*s2*t**7 + 47*lam*s2*t**6*u + 182*lam*s2*t**5*u**2 + 35*lam*s2*t**5*u - 3*lam*s2*t**5 + 388*lam*s2*t**4*u**3 + 196*lam*s2*t**4*u**2 + 14*lam*s2*t**4*u + 497*lam*s2*t**3*u**4 + 431*lam*s2*t**3*u**3 + 103*lam*s2*t**3*u**2 + 12*lam*s2*t**3*u + 383*lam*s2*t**2*u**5 + 467*lam*s2*t**2*u**4 + 177*lam*s2*t**2*u**3 + 28*lam*s2*t**2*u**2 + 4*lam*s2*t**2*u + 164*lam*s2*t*u**6 + 250*lam*s2*t*u**5 + 116*lam*s2*t*u**4 + 14*lam*s2*t*u**3 + 2*lam*s2*t*u**2 + 30*lam*s2*u**7 + 53*lam*s2*u**6 + 25*lam*s2*u**5 - 2*lam*s2*u**4 - 2*lam*s2*u**3 - lam*t**7*u + lam*t**7 - 7*lam*t**6*u**2 + 5*lam*t**6*u - 22*lam*t**5*u**3 + 8*lam*t**5*u**2 - 40*lam*t**4*u**4 - 45*lam*t**3*u**5 - 15*lam*t**3*u**4 - 31*lam*t**2*u**6 - 19*lam*t**2*u**5 - 12*lam*t*u**7 - 10*lam*t*u**6 - 2*lam*u**8 - 2*lam*u**7)/(64*s2**7*t - 192*s2**6*t**2 - 192*s2**6*t*u - 192*s2**6*t + 240*s2**5*t**3 + 480*s2**5*t**2*u + 384*s2**5*t**2 + 240*s2**5*t*u**2 + 384*s2**5*t*u + 192*s2**5*t - 160*s2**4*t**4 - 480*s2**4*t**3*u - 288*s2**4*t**3 - 480*s2**4*t**2*u**2 - 576*s2**4*t**2*u - 192*s2**4*t**2 - 160*s2**4*t*u**3 - 288*s2**4*t*u**2 - 192*s2**4*t*u - 64*s2**4*t + 60*s2**3*t**5 + 240*s2**3*t**4*u + 96*s2**3*t**4 + 360*s2**3*t**3*u**2 + 288*s2**3*t**3*u + 48*s2**3*t**3 + 240*s2**3*t**2*u**3 + 288*s2**3*t**2*u**2 + 96*s2**3*t**2*u + 60*s2**3*t*u**4 + 96*s2**3*t*u**3 + 48*s2**3*t*u**2 - 12*s2**2*t**6 - 60*s2**2*t**5*u - 12*s2**2*t**5 - 120*s2**2*t**4*u**2 - 48*s2**2*t**4*u - 120*s2**2*t**3*u**3 - 72*s2**2*t**3*u**2 - 60*s2**2*t**2*u**4 - 48*s2**2*t**2*u**3 - 12*s2**2*t*u**5 - 12*s2**2*t*u**4 + s2*t**7 + 6*s2*t**6*u + 15*s2*t**5*u**2 + 20*s2*t**4*u**3 + 15*s2*t**3*u**4 + 6*s2*t**2*u**5 + s2*t*u**6) + ftu*(-2*s2**5*t + 4*s2**5 + 2*s2**4*t**2 + 12*s2**4*t*u - 16*s2**4*u - 12*s2**4 - 16*s2**3*t**2*u - 22*s2**3*t*u**2 - 10*s2**3*t*u + 8*s2**3*t + 24*s2**3*u**2 + 36*s2**3*u + 14*s2**3 + 4*s2**2*t**3*u - 2*s2**2*t**3 + 30*s2**2*t**2*u**2 + 14*s2**2*t**2*u - 6*s2**2*t**2 + 16*s2**2*t*u**3 + 22*s2**2*t*u**2 - 6*s2**2*t*u - 10*s2**2*t - 16*s2**2*u**3 - 36*s2**2*u**2 - 28*s2**2*u - 8*s2**2 - 8*s2*t**3*u**2 + 2*s2*t**3*u + 2*s2*t**3 - 20*s2*t**2*u**3 - 26*s2*t**2*u**2 + 4*s2*t**2 - 4*s2*t*u**4 - 16*s2*t*u**3 - 10*s2*t*u**2 + 4*s2*t*u + 4*s2*t + 4*s2*u**4 + 12*s2*u**3 + 14*s2*u**2 + 8*s2*u + 2*s2 + 4*t**3*u**3 + 4*t**2*u**4 + 12*t**2*u**3 + 6*t**2*u**2 + 2*t**2*u + 4*t*u**4 + 8*t*u**3 + 6*t*u**2 + 2*t*u)/(s2**4*t - 2*s2**3*t**2 - s2**3*t*u - 2*s2**3*t + s2**2*t**3 + 2*s2**2*t**2*u + 2*s2**2*t**2 + s2**2*t*u + s2**2*t - s2*t**3*u - s2*t**2*u) + (flt - log(2))*(8*s2**3 - 16*s2**2*t - 16*s2**2*u - 20*s2**2 + 13*s2*t**2 + 20*s2*t*u + 30*s2*t + 10*s2*u**2 + 26*s2*u + 17*s2 - 4*t**3 - 7*t**2*u - 13*t**2 - 6*t*u**2 - 18*t*u - 14*t - 2*u**3 - 8*u**2 - 11*u - 5)/(s2*t - t**2 - t) + (-fsu - log(2))*(s2**5*t - 2*s2**4*t**2 - 5*s2**4*t*u - s2**4*t + s2**3*t**3 + 8*s2**3*t**2*u + 10*s2**3*t*u**2 + 5*s2**3*t*u - s2**3*t + s2**3*u**2 - 3*s2**2*t**3*u + s2**2*t**3 - 12*s2**2*t**2*u**2 - s2**2*t**2*u + 2*s2**2*t**2 - 10*s2**2*t*u**3 - 10*s2**2*t*u**2 + s2**2*t*u + s2**2*t - 3*s2**2*u**3 - s2**2*u**2 + 3*s2*t**3*u**2 - 2*s2*t**3*u + 8*s2*t**2*u**3 + 2*s2*t**2*u**2 - 3*s2*t**2*u + 6*s2*t*u**4 + 9*s2*t*u**3 - s2*t*u + 4*s2*u**4 + 2*s2*u**3 - t**3*u**3 + t**3*u**2 - 2*t**2*u**4 - t**2*u**3 + t**2*u**2 - 2*t*u**5 - 4*t*u**4 - 2*u**5 - 2*u**4)/(s2**2*t*u**2 - s2*t**2*u**2 - s2*t*u**2) + (64*s2**12*t**2 - 384*s2**11*t**3 - 320*s2**11*t**2*u - 128*s2**11*t**2 - 16*s2**11*u**2 + 992*s2**10*t**4 + 1824*s2**10*t**3*u + 576*s2**10*t**3 + 800*s2**10*t**2*u**2 + 512*s2**10*t**2*u + 8*s2**10*t*u**2 + 80*s2**10*u**3 + 64*s2**10*u**2 - 1440*s2**9*t**5 - 4448*s2**9*t**4*u - 992*s2**9*t**4 - 4280*s2**9*t**3*u**2 - 2208*s2**9*t**3*u + 192*s2**9*t**3 - 1416*s2**9*t**2*u**3 - 976*s2**9*t**2*u**2 + 128*s2**9*t**2 - 56*s2**9*t*u**3 + 40*s2**9*t*u**2 - 168*s2**9*u**4 - 256*s2**9*u**3 - 96*s2**9*u**2 + 1284*s2**8*t**6 + 6048*s2**8*t**5*u + 736*s2**8*t**5 + 9732*s2**8*t**4*u**2 + 3648*s2**8*t**4*u - 800*s2**8*t**4 + 7056*s2**8*t**3*u**3 + 4090*s2**8*t**3*u**2 - 480*s2**8*t**3*u - 576*s2**8*t**3 + 1976*s2**8*t**2*u**4 + 1608*s2**8*t**2*u**3 - 628*s2**8*t**2*u**2 - 256*s2**8*t**2*u - 64*s2**8*t**2 + 134*s2**8*t*u**4 - 44*s2**8*t*u**3 - 168*s2**8*t*u**2 + 192*s2**8*u**5 + 408*s2**8*u**4 + 288*s2**8*u**3 + 64*s2**8*u**2 - 720*s2**7*t**7 - 5004*s2**7*t**6*u - 64*s2**7*t**6 - 12234*s2**7*t**5*u**2 - 2656*s2**7*t**5*u + 1312*s2**7*t**5 - 14834*s2**7*t**4*u**3 - 6459*s2**7*t**4*u**2 + 1888*s2**7*t**4*u + 992*s2**7*t**4 - 9110*s2**7*t**3*u**4 - 6704*s2**7*t**3*u**3 + 1992*s2**7*t**3*u**2 + 1056*s2**7*t**3*u + 192*s2**7*t**3 - 2130*s2**7*t**2*u**5 - 2576*s2**7*t**2*u**4 + 1112*s2**7*t**2*u**3 + 1656*s2**7*t**2*u**2 + 64*s2**7*t**2*u - 156*s2**7*t*u**5 - 56*s2**7*t*u**4 + 256*s2**7*t*u**3 + 184*s2**7*t*u**2 - 129*s2**7*u**6 - 328*s2**7*u**5 - 312*s2**7*u**4 - 128*s2**7*u**3 - 16*s2**7*u**2 + 248*s2**6*t**8 + 2574*s2**6*t**7*u - 260*s2**6*t**7 + 9257*s2**6*t**6*u**2 + 416*s2**6*t**6*u - 1060*s2**6*t**6 + 17082*s2**6*t**5*u**3 + 4507*s2**6*t**5*u**2 - 2880*s2**6*t**5*u - 800*s2**6*t**5 + 17524*s2**6*t**4*u**4 + 10507*s2**6*t**4*u**3 - 3514*s2**6*t**4*u**2 - 1664*s2**6*t**4*u - 192*s2**6*t**4 + 8984*s2**6*t**3*u**5 + 10236*s2**6*t**3*u**4 - 1470*s2**6*t**3*u**3 - 3342*s2**6*t**3*u**2 - 192*s2**6*t**3*u + 1675*s2**6*t**2*u**6 + 2994*s2**6*t**2*u**5 - 84*s2**6*t**2*u**4 - 2504*s2**6*t**2*u**3 - 1140*s2**6*t**2*u**2 + 101*s2**6*t*u**6 + 102*s2**6*t*u**5 - 82*s2**6*t*u**4 - 156*s2**6*t*u**3 - 64*s2**6*t*u**2 + 51*s2**6*u**7 + 138*s2**6*u**6 + 144*s2**6*u**5 + 72*s2**6*u**4 + 16*s2**6*u**3 - 48*s2**5*t**9 - 802*s2**5*t**8*u + 172*s2**5*t**8 - 4296*s2**5*t**7*u**2 + 582*s2**5*t**7*u + 428*s2**5*t**7 - 11702*s2**5*t**6*u**3 - 792*s2**5*t**6*u**2 + 2116*s2**5*t**6*u + 288*s2**5*t**6 - 18212*s2**5*t**5*u**4 - 7613*s2**5*t**5*u**3 + 3703*s2**5*t**5*u**2 + 1216*s2**5*t**5*u + 64*s2**5*t**5 - 15522*s2**5*t**4*u**5 - 15331*s2**5*t**4*u**4 + 818*s2**5*t**4*u**3 + 2785*s2**5*t**4*u**2 + 192*s2**5*t**4*u - 6364*s2**5*t**3*u**6 - 10782*s2**5*t**3*u**5 - 2998*s2**5*t**3*u**4 + 2738*s2**5*t**3*u**3 + 1188*s2**5*t**3*u**2 - 910*s2**5*t**2*u**7 - 2146*s2**5*t**2*u**6 - 858*s2**5*t**2*u**5 + 1180*s2**5*t**2*u**4 + 1168*s2**5*t**2*u**3 + 288*s2**5*t**2*u**2 - 39*s2**5*t*u**7 - 53*s2**5*t*u**6 - 14*s2**5*t*u**5 + 4*s2**5*t*u**4 - 11*s2**5*u**8 - 28*s2**5*u**7 - 25*s2**5*u**6 - 8*s2**5*u**5 + 4*s2**4*t**10 + 138*s2**4*t**9*u - 44*s2**4*t**9 + 1188*s2**4*t**8*u**2 - 370*s2**4*t**8*u - 76*s2**4*t**8 + 4846*s2**4*t**7*u**3 - 705*s2**4*t**7*u**2 - 748*s2**4*t**7*u - 32*s2**4*t**7 + 11061*s2**4*t**6*u**4 + 2118*s2**4*t**6*u**3 - 2293*s2**4*t**6*u**2 - 384*s2**4*t**6*u + 14142*s2**4*t**5*u**5 + 10869*s2**4*t**5*u**4 - 652*s2**4*t**5*u**3 - 1262*s2**4*t**5*u**2 - 64*s2**4*t**5*u + 9626*s2**4*t**4*u**6 + 14407*s2**4*t**4*u**5 + 5496*s2**4*t**4*u**4 - 281*s2**4*t**4*u**3 - 292*s2**4*t**4*u**2 + 3058*s2**4*t**3*u**7 + 6791*s2**4*t**3*u**6 + 4624*s2**4*t**3*u**5 + 890*s2**4*t**3*u**4 - 160*s2**4*t**3*u**3 - 32*s2**4*t**3*u**2 + 321*s2**4*t**2*u**8 + 884*s2**4*t**2*u**7 + 555*s2**4*t**2*u**6 - 192*s2**4*t**2*u**5 - 300*s2**4*t**2*u**4 - 96*s2**4*t**2*u**3 + 9*s2**4*t*u**8 + 12*s2**4*t*u**7 + 4*s2**4*t*u**6 + s2**4*u**9 + 2*s2**4*u**8 + s2**4*u**7 - 10*s2**3*t**10*u + 4*s2**3*t**10 - 178*s2**3*t**9*u**2 + 82*s2**3*t**9*u + 4*s2**3*t**9 - 1176*s2**3*t**8*u**3 + 418*s2**3*t**8*u**2 + 108*s2**3*t**8*u - 3964*s2**3*t**7*u**4 + 307*s2**3*t**7*u**3 + 743*s2**3*t**7*u**2 + 32*s2**3*t**7*u - 7278*s2**3*t**6*u**5 - 3501*s2**3*t**6*u**4 + 704*s2**3*t**6*u**3 + 384*s2**3*t**6*u**2 - 7372*s2**3*t**5*u**6 - 8913*s2**3*t**5*u**5 - 3451*s2**3*t**5*u**4 - 462*s2**3*t**5*u**3 + 100*s2**3*t**5*u**2 - 3918*s2**3*t**4*u**7 - 7666*s2**3*t**4*u**6 - 5788*s2**3*t**4*u**5 - 2494*s2**3*t**4*u**4 - 584*s2**3*t**4*u**3 + 16*s2**3*t**4*u**2 - 934*s2**3*t**3*u**8 - 2391*s2**3*t**3*u**7 - 2215*s2**3*t**3*u**6 - 1242*s2**3*t**3*u**5 - 596*s2**3*t**3*u**4 - 160*s2**3*t**3*u**3 - 66*s2**3*t**2*u**9 - 187*s2**3*t**2*u**8 - 104*s2**3*t**2*u**7 + 54*s2**3*t**2*u**6 + 48*s2**3*t**2*u**5 - s2**3*t*u**9 - s2**3*t*u**8 + 11*s2**2*t**10*u**2 - 6*s2**2*t**10*u + 152*s2**2*t**9*u**3 - 80*s2**2*t**9*u**2 - 4*s2**2*t**9*u + 804*s2**2*t**8*u**4 - 298*s2**2*t**8*u**3 - 99*s2**2*t**8*u**2 + 2096*s2**2*t**7*u**5 + 265*s2**2*t**7*u**4 - 290*s2**2*t**7*u**3 - 42*s2**2*t**7*u**2 + 2995*s2**2*t**6*u**6 + 2489*s2**2*t**6*u**5 + 821*s2**2*t**6*u**4 + 124*s2**2*t**6*u**3 - 8*s2**2*t**6*u**2 + 2374*s2**2*t**5*u**7 + 3748*s2**2*t**5*u**6 + 2694*s2**2*t**5*u**5 + 1112*s2**2*t**5*u**4 + 172*s2**2*t**5*u**3 + 968*s2**2*t**4*u**8 + 2152*s2**2*t**4*u**7 + 2083*s2**2*t**4*u**6 + 1250*s2**2*t**4*u**5 + 388*s2**2*t**4*u**4 + 48*s2**2*t**4*u**3 + 162*s2**2*t**3*u**9 + 419*s2**2*t**3*u**8 + 408*s2**2*t**3*u**7 + 242*s2**2*t**3*u**6 + 80*s2**2*t**3*u**5 + 6*s2**2*t**2*u**10 + 15*s2**2*t**2*u**9 + 3*s2**2*t**2*u**8 - 6*s2**2*t**2*u**7 - 8*s2*t**10*u**3 + 5*s2*t**10*u**2 - 82*s2*t**9*u**4 + 54*s2*t**9*u**3 + 4*s2*t**9*u**2 - 310*s2*t**8*u**5 + 84*s2*t**8*u**4 + 30*s2*t**8*u**3 + s2*t**8*u**2 - 608*s2*t**7*u**6 - 225*s2*t**7*u**5 - 85*s2*t**7*u**4 - 30*s2*t**7*u**3 - 676*s2*t**6*u**7 - 735*s2*t**6*u**6 - 482*s2*t**6*u**5 - 186*s2*t**6*u**4 - 24*s2*t**6*u**3 - 418*s2*t**5*u**8 - 726*s2*t**5*u**7 - 622*s2*t**5*u**6 - 276*s2*t**5*u**5 - 48*s2*t**5*u**4 - 126*s2*t**4*u**9 - 278*s2*t**4*u**8 - 276*s2*t**4*u**7 - 131*s2*t**4*u**6 - 24*s2*t**4*u**5 - 12*s2*t**3*u**10 - 27*s2*t**3*u**9 - 25*s2*t**3*u**8 - 10*s2*t**3*u**7 + 3*t**10*u**4 - 3*t**10*u**3 + 18*t**9*u**5 - 12*t**9*u**4 + 48*t**8*u**6 - 6*t**8*u**5 + 9*t**8*u**4 + 3*t**8*u**3 + 72*t**7*u**7 + 36*t**7*u**6 + 36*t**7*u**5 + 12*t**7*u**4 + 63*t**6*u**8 + 69*t**6*u**7 + 54*t**6*u**6 + 18*t**6*u**5 + 30*t**5*u**9 + 48*t**5*u**8 + 36*t**5*u**7 + 12*t**5*u**6 + 6*t**4*u**10 + 12*t**4*u**9 + 9*t**4*u**8 + 3*t**4*u**7)/(32*s2**9*t**2*u**2 - 160*s2**8*t**3*u**2 - 96*s2**8*t**2*u**3 - 64*s2**8*t**2*u**2 + 336*s2**7*t**4*u**2 + 448*s2**7*t**3*u**3 + 256*s2**7*t**3*u**2 + 112*s2**7*t**2*u**4 + 128*s2**7*t**2*u**3 + 32*s2**7*t**2*u**2 - 384*s2**6*t**5*u**2 - 864*s2**6*t**4*u**3 - 400*s2**6*t**4*u**2 - 480*s2**6*t**3*u**4 - 480*s2**6*t**3*u**3 - 96*s2**6*t**3*u**2 - 64*s2**6*t**2*u**5 - 80*s2**6*t**2*u**4 - 32*s2**6*t**2*u**3 + 258*s2**5*t**6*u**2 + 888*s2**5*t**5*u**3 + 304*s2**5*t**5*u**2 + 828*s2**5*t**4*u**4 + 688*s2**5*t**4*u**3 + 96*s2**5*t**4*u**2 + 248*s2**5*t**3*u**5 + 272*s2**5*t**3*u**4 + 96*s2**5*t**3*u**3 + 18*s2**5*t**2*u**6 + 16*s2**5*t**2*u**5 - 102*s2**4*t**7*u**2 - 522*s2**4*t**6*u**3 - 112*s2**4*t**6*u**2 - 732*s2**4*t**5*u**4 - 464*s2**4*t**5*u**3 - 32*s2**4*t**5*u**2 - 372*s2**4*t**4*u**5 - 336*s2**4*t**4*u**4 - 96*s2**4*t**4*u**3 - 62*s2**4*t**3*u**6 - 48*s2**4*t**3*u**5 - 2*s2**4*t**2*u**7 + 22*s2**3*t**8*u**2 + 174*s2**3*t**7*u**3 + 16*s2**3*t**7*u**2 + 348*s2**3*t**6*u**4 + 144*s2**3*t**6*u**3 + 268*s2**3*t**5*u**5 + 176*s2**3*t**5*u**4 + 32*s2**3*t**5*u**3 + 78*s2**3*t**4*u**6 + 48*s2**3*t**4*u**5 + 6*s2**3*t**3*u**7 - 2*s2**2*t**9*u**2 - 30*s2**2*t**8*u**3 - 84*s2**2*t**7*u**4 - 16*s2**2*t**7*u**3 - 92*s2**2*t**6*u**5 - 32*s2**2*t**6*u**4 - 42*s2**2*t**5*u**6 - 16*s2**2*t**5*u**5 - 6*s2**2*t**4*u**7 + 2*s2*t**9*u**3 + 8*s2*t**8*u**4 + 12*s2*t**7*u**5 + 8*s2*t**6*u**6 + 2*s2*t**5*u**7) + (8*s2**9*t - s2**9 - 50*s2**8*t**2 - 24*s2**8*t*u - 24*s2**8*t + 3*s2**8*u + 4*s2**8 + 135*s2**7*t**3 + 140*s2**7*t**2*u + 149*s2**7*t**2 + 26*s2**7*t*u**2 + 49*s2**7*t*u + 24*s2**7*t - 3*s2**7*u**2 - 9*s2**7*u - 6*s2**7 - 205*s2**6*t**4 - 346*s2**6*t**3*u - 355*s2**6*t**3 - 142*s2**6*t**2*u**2 - 294*s2**6*t**2*u - 159*s2**6*t**2 - 12*s2**6*t*u**3 - 28*s2**6*t*u**2 - 24*s2**6*t*u - 6*s2**6*t + s2**6*u**3 + 6*s2**6*u**2 + 9*s2**6*u + 4*s2**6 + 190*s2**5*t**5 + 470*s2**5*t**4*u + 444*s2**5*t**4 + 321*s2**5*t**3*u**2 + 644*s2**5*t**3*u + 319*s2**5*t**3 + 62*s2**5*t**2*u**3 + 179*s2**5*t**2*u**2 + 191*s2**5*t**2*u + 66*s2**5*t**2 + 2*s2**5*t*u**4 + s2**5*t*u**3 - 4*s2**5*t*u**2 - 7*s2**5*t*u - 4*s2**5*t - s2**5*u**3 - 3*s2**5*u**2 - 3*s2**5*u - s2**5 - 108*s2**4*t**6 - 380*s2**4*t**5*u - 310*s2**4*t**5 - 385*s2**4*t**4*u**2 - 718*s2**4*t**4*u - 303*s2**4*t**4 - 130*s2**4*t**3*u**3 - 377*s2**4*t**3*u**2 - 364*s2**4*t**3*u - 103*s2**4*t**3 - 10*s2**4*t**2*u**4 - 28*s2**4*t**2*u**3 - 44*s2**4*t**2*u**2 - 30*s2**4*t**2*u - 3*s2**4*t**2 + 2*s2**4*t*u**4 + 6*s2**4*t*u**3 + 8*s2**4*t*u**2 + 6*s2**4*t*u + 2*s2**4*t + 35*s2**3*t**7 + 184*s2**3*t**6*u + 113*s2**3*t**6 + 260*s2**3*t**5*u**2 + 431*s2**3*t**5*u + 137*s2**3*t**5 + 140*s2**3*t**4*u**3 + 383*s2**3*t**4*u**2 + 316*s2**3*t**4*u + 63*s2**3*t**4 + 20*s2**3*t**3*u**4 + 76*s2**3*t**3*u**3 + 108*s2**3*t**3*u**2 + 58*s2**3*t**3*u + 2*s2**3*t**3 - 4*s2**3*t**2*u**4 - 8*s2**3*t**2*u**3 - 6*s2**3*t**2*u**2 - 5*s2**3*t**2*u - 3*s2**3*t**2 - 5*s2**2*t**8 - 50*s2**2*t**7*u - 15*s2**2*t**7 - 96*s2**2*t**6*u**2 - 128*s2**2*t**6*u - 18*s2**2*t**6 - 80*s2**2*t**5*u**3 - 194*s2**2*t**5*u**2 - 129*s2**2*t**5*u - 9*s2**2*t**5 - 20*s2**2*t**4*u**4 - 85*s2**2*t**4*u**3 - 104*s2**2*t**4*u**2 - 43*s2**2*t**4*u + 3*s2**2*t**4 - 4*s2**2*t**3*u**3 - 6*s2**2*t**3*u**2 + 2*s2**2*t**3 + 6*s2*t**8*u - s2*t**8 + 17*s2*t**7*u**2 + 12*s2*t**7*u - 4*s2*t**7 + 22*s2*t**6*u**3 + 41*s2*t**6*u**2 + 18*s2*t**6*u - 5*s2*t**6 + 10*s2*t**5*u**4 + 43*s2*t**5*u**3 + 44*s2*t**5*u**2 + 15*s2*t**5*u - 4*s2*t**5 + 4*s2*t**4*u**4 + 13*s2*t**4*u**3 + 13*s2*t**4*u**2 + 2*s2*t**4*u - 2*s2*t**4 - t**8*u**2 + t**8*u - 2*t**7*u**3 - t**7*u**2 + t**7*u - 2*t**6*u**4 - 8*t**6*u**3 - 6*t**6*u**2 - 2*t**6*u - 2*t**5*u**4 - 6*t**5*u**3 - 6*t**5*u**2 - 2*t**5*u)*log(2)/(s2**7*t**2 - 5*s2**6*t**3 - s2**6*t**2*u - 2*s2**6*t**2 + 10*s2**5*t**4 + 5*s2**5*t**3*u + 8*s2**5*t**3 + s2**5*t**2*u + s2**5*t**2 - 10*s2**4*t**5 - 10*s2**4*t**4*u - 12*s2**4*t**4 - 4*s2**4*t**3*u - 3*s2**4*t**3 + 5*s2**3*t**6 + 10*s2**3*t**5*u + 8*s2**3*t**5 + 6*s2**3*t**4*u + 3*s2**3*t**4 - s2**2*t**7 - 5*s2**2*t**6*u - 2*s2**2*t**6 - 4*s2**2*t**5*u - s2**2*t**5 + s2*t**7*u + s2*t**6*u))/Nc**2', locals=_L)
C['C^{O_2,\\mathrm{reg}}_{qg}'] = sympify('LOGS2*(-2*s2**4 + 12*s2**3*t + 4*s2**3*u + 2*s2**3 - 20*s2**2*t**2 - 20*s2**2*t*u - 10*s2**2*t - 4*s2**2*u**2 + 2*s2**2 + 14*s2*t**3 + 24*s2*t**2*u + 10*s2*t**2 + 12*s2*t*u**2 - 6*s2*t - 4*s2*u**2 - 4*s2*u - 2*s2 - 4*t**4 - 8*t**3*u - 4*t**3 - 8*t**2*u**2 + 4*t**2 + 8*t*u**2 + 8*t*u + 4*t)/(s2**2*t - s2*t**2) + fla*(160*lam*s2**8 - 728*lam*s2**7*t - 592*lam*s2**7*u - 416*lam*s2**7 + 1420*lam*s2**6*t**2 + 2380*lam*s2**6*t*u + 1448*lam*s2**6*t + 944*lam*s2**6*u**2 + 976*lam*s2**6*u + 108*lam*s2**6 - 1550*lam*s2**5*t**3 - 3996*lam*s2**5*t**2*u - 2096*lam*s2**5*t**2 - 3294*lam*s2**5*t*u**2 - 2904*lam*s2**5*t*u - 78*lam*s2**5*t - 840*lam*s2**5*u**3 - 760*lam*s2**5*u**2 + 498*lam*s2**5*u + 572*lam*s2**5 + 1035*lam*s2**4*t**4 + 3631*lam*s2**4*t**3*u + 1630*lam*s2**4*t**3 + 4635*lam*s2**4*t**2*u**2 + 3444*lam*s2**4*t**2*u - 86*lam*s2**4*t**2 + 2489*lam*s2**4*t*u**3 + 1890*lam*s2**4*t*u**2 - 1386*lam*s2**4*t*u - 1306*lam*s2**4*t + 450*lam*s2**4*u**4 + 84*lam*s2**4*u**3 - 1312*lam*s2**4*u**2 - 1562*lam*s2**4*u - 604*lam*s2**4 - 433*lam*s2**3*t**5 - 1927*lam*s2**3*t**4*u - 726*lam*s2**3*t**4 - 3366*lam*s2**3*t**3*u**2 - 2070*lam*s2**3*t**3*u + 94*lam*s2**3*t**3 - 2828*lam*s2**3*t**2*u**3 - 1750*lam*s2**3*t**2*u**2 + 1288*lam*s2**3*t**2*u + 912*lam*s2**3*t**2 - 1101*lam*s2**3*t*u**4 - 206*lam*s2**3*t*u**3 + 2288*lam*s2**3*t*u**2 + 2228*lam*s2**3*t*u + 694*lam*s2**3*t - 145*lam*s2**3*u**5 + 200*lam*s2**3*u**4 + 1054*lam*s2**3*u**3 + 1260*lam*s2**3*u**2 + 686*lam*s2**3*u + 180*lam*s2**3 + 111*lam*s2**2*t**6 + 597*lam*s2**2*t**5*u + 180*lam*s2**2*t**5 + 1329*lam*s2**2*t**4*u**2 + 651*lam*s2**2*t**4*u - 37*lam*s2**2*t**4 + 1541*lam*s2**2*t**3*u**3 + 745*lam*s2**2*t**3*u**2 - 503*lam*s2**2*t**3*u - 228*lam*s2**2*t**3 + 954*lam*s2**2*t**2*u**4 + 139*lam*s2**2*t**2*u**3 - 1301*lam*s2**2*t**2*u**2 - 898*lam*s2**2*t**2*u - 150*lam*s2**2*t**2 + 282*lam*s2**2*t*u**5 - 253*lam*s2**2*t*u**4 - 1195*lam*s2**2*t*u**3 - 1040*lam*s2**2*t*u**2 - 318*lam*s2**2*t*u - 30*lam*s2**2*t + 26*lam*s2**2*u**6 - 118*lam*s2**2*u**5 - 360*lam*s2**2*u**4 - 346*lam*s2**2*u**3 - 132*lam*s2**2*u**2 - 6*lam*s2**2*u - 16*lam*s2*t**7 - 100*lam*s2*t**6*u - 22*lam*s2*t**6 - 270*lam*s2*t**5*u**2 - 97*lam*s2*t**5*u + 10*lam*s2*t**5 - 402*lam*s2*t**4*u**3 - 139*lam*s2*t**4*u**2 + 89*lam*s2*t**4*u + 26*lam*s2*t**4 - 348*lam*s2*t**3*u**4 - 29*lam*s2*t**3*u**3 + 275*lam*s2*t**3*u**2 + 120*lam*s2*t**3*u + 10*lam*s2*t**3 - 168*lam*s2*t**2*u**5 + 107*lam*s2*t**2*u**4 + 373*lam*s2*t**2*u**3 + 198*lam*s2*t**2*u**2 + 30*lam*s2*t**2*u - 38*lam*s2*t*u**6 + 98*lam*s2*t*u**5 + 227*lam*s2*t*u**4 + 134*lam*s2*t*u**3 + 24*lam*s2*t*u**2 - 2*lam*s2*u**7 + 26*lam*s2*u**6 + 50*lam*s2*u**5 + 30*lam*s2*u**4 + 4*lam*s2*u**3 + lam*t**8 + 7*lam*t**7*u + lam*t**7 + 22*lam*t**6*u**2 + 5*lam*t**6*u - lam*t**6 + 40*lam*t**5*u**3 + 8*lam*t**5*u**2 - 7*lam*t**5*u - lam*t**5 + 45*lam*t**4*u**4 - 20*lam*t**4*u**2 - 5*lam*t**4*u + 31*lam*t**3*u**5 - 15*lam*t**3*u**4 - 30*lam*t**3*u**3 - 10*lam*t**3*u**2 + 12*lam*t**2*u**6 - 19*lam*t**2*u**5 - 25*lam*t**2*u**4 - 10*lam*t**2*u**3 + 2*lam*t*u**7 - 10*lam*t*u**6 - 11*lam*t*u**5 - 5*lam*t*u**4 - 2*lam*u**7 - 2*lam*u**6 - lam*u**5)/(64*s2**7*t - 192*s2**6*t**2 - 192*s2**6*t*u - 192*s2**6*t + 240*s2**5*t**3 + 480*s2**5*t**2*u + 384*s2**5*t**2 + 240*s2**5*t*u**2 + 384*s2**5*t*u + 192*s2**5*t - 160*s2**4*t**4 - 480*s2**4*t**3*u - 288*s2**4*t**3 - 480*s2**4*t**2*u**2 - 576*s2**4*t**2*u - 192*s2**4*t**2 - 160*s2**4*t*u**3 - 288*s2**4*t*u**2 - 192*s2**4*t*u - 64*s2**4*t + 60*s2**3*t**5 + 240*s2**3*t**4*u + 96*s2**3*t**4 + 360*s2**3*t**3*u**2 + 288*s2**3*t**3*u + 48*s2**3*t**3 + 240*s2**3*t**2*u**3 + 288*s2**3*t**2*u**2 + 96*s2**3*t**2*u + 60*s2**3*t*u**4 + 96*s2**3*t*u**3 + 48*s2**3*t*u**2 - 12*s2**2*t**6 - 60*s2**2*t**5*u - 12*s2**2*t**5 - 120*s2**2*t**4*u**2 - 48*s2**2*t**4*u - 120*s2**2*t**3*u**3 - 72*s2**2*t**3*u**2 - 60*s2**2*t**2*u**4 - 48*s2**2*t**2*u**3 - 12*s2**2*t*u**5 - 12*s2**2*t*u**4 + s2*t**7 + 6*s2*t**6*u + 15*s2*t**5*u**2 + 20*s2*t**4*u**3 + 15*s2*t**3*u**4 + 6*s2*t**2*u**5 + s2*t*u**6) + ftu*(-2*s2**4*t - 4*s2**4 + 10*s2**3*t**2 + 4*s2**3*t*u + 20*s2**3*t + 12*s2**3*u + 10*s2**3 - 16*s2**2*t**3 - 14*s2**2*t**2*u - 40*s2**2*t**2 - 4*s2**2*t*u**2 - 40*s2**2*t*u - 34*s2**2*t - 12*s2**2*u**2 - 18*s2**2*u - 8*s2**2 + 10*s2*t**4 + 16*s2*t**3*u + 32*s2*t**3 + 8*s2*t**2*u**2 + 46*s2*t**2*u + 40*s2*t**2 + 28*s2*t*u**2 + 40*s2*t*u + 20*s2*t + 4*s2*u**3 + 8*s2*u**2 + 6*s2*u + 2*s2 - 2*t**5 - 6*t**4*u - 8*t**4 - 4*t**3*u**2 - 18*t**3*u - 14*t**3 - 16*t**2*u**2 - 22*t**2*u - 12*t**2 - 4*t*u**3 - 12*t*u**2 - 10*t*u - 4*t)/(s2**4*t - 3*s2**3*t**2 - s2**3*t*u - 2*s2**3*t + 3*s2**2*t**3 + 3*s2**2*t**2*u + 4*s2**2*t**2 + s2**2*t*u + s2**2*t - s2*t**4 - 3*s2*t**3*u - 2*s2*t**3 - 2*s2*t**2*u - s2*t**2 + t**4*u + t**3*u) + (flt - log(2))*(-4*s2**2*t - 8*s2**2 + 7*s2*t**2 + 2*s2*t*u + 20*s2*t + 8*s2*u + 13*s2 - 3*t**3 - 2*t**2*u - 11*t**2 - 8*t*u - 13*t - 2*u**2 - 6*u - 5)/(s2**2*t - 2*s2*t**2 - s2*t + t**3 + t**2) + (-fst - log(2))*(-8*s2**7 + 32*s2**6*t + 16*s2**6*u + 8*s2**6 - 68*s2**5*t**2 - 56*s2**5*t*u - 24*s2**5*t - 8*s2**5*u**2 + 8*s2**5 + 96*s2**4*t**3 + 104*s2**4*t**2*u + 40*s2**4*t**2 + 24*s2**4*t*u**2 - 16*s2**4*t - 8*s2**4*u**2 - 16*s2**4*u - 8*s2**4 - 87*s2**3*t**4 - 124*s2**3*t**3*u - 40*s2**3*t**3 - 40*s2**3*t**2*u**2 + 4*s2**3*t**2*u + 28*s2**3*t**2 + 16*s2**3*t*u**2 + 24*s2**3*t*u + 8*s2**3*t + 46*s2**2*t**5 + 84*s2**2*t**4*u + 23*s2**2*t**4 + 40*s2**2*t**3*u**2 - 8*s2**2*t**3*u - 36*s2**2*t**3 - 24*s2**2*t**2*u**2 - 36*s2**2*t**2*u - 16*s2**2*t**2 - 12*s2*t**6 - 26*s2*t**5*u - 7*s2*t**5 - 18*s2*t**4*u**2 + 4*s2*t**4*u + 17*s2*t**4 + 16*s2*t**3*u**2 + 24*s2*t**3*u + 12*s2*t**3 + t**7 + 2*t**6*u + t**6 + 2*t**5*u**2 - t**5 - 2*t**4*u**2 - 2*t**4*u - t**4)/(s2**2*t**4 - s2*t**5) + (-fsu - log(2))*(-s2**4*t + 3*s2**3*t**2 + 4*s2**3*t*u + 3*s2**3*t - s2**3*u**2 - 3*s2**2*t**3 - 10*s2**2*t**2*u - 6*s2**2*t**2 - 2*s2**2*t*u**2 - 9*s2**2*t*u - 3*s2**2*t + 2*s2**2*u**3 + s2**2*u**2 + s2*t**4 + 8*s2*t**3*u + 3*s2*t**3 + 6*s2*t**2*u**2 + 14*s2*t**2*u + 3*s2*t**2 - 2*s2*t*u**3 + 4*s2*t*u**2 + 6*s2*t*u + s2*t - 2*s2*u**4 - 2*t**4*u - 3*t**3*u**2 - 5*t**3*u - 4*t**2*u**2 - 4*t**2*u + 2*t*u**4 - t*u**2 - t*u)/(s2*t*u**2 - t**2*u**2 - t*u**2) + (-768*s2**13*u**2 + 6144*s2**12*t*u**2 + 3072*s2**12*u**3 + 2304*s2**12*u**2 - 64*s2**11*t**4 - 22144*s2**11*t**2*u**2 - 23040*s2**11*t*u**3 - 16128*s2**11*t*u**2 - 4992*s2**11*u**4 - 6144*s2**11*u**3 - 1536*s2**11*u**2 + 448*s2**10*t**5 + 192*s2**10*t**4*u + 256*s2**10*t**4 + 47488*s2**10*t**3*u**2 + 77184*s2**10*t**2*u**3 + 50256*s2**10*t**2*u**2 + 34944*s2**10*t*u**4 + 39936*s2**10*t*u**3 + 9216*s2**10*t*u**2 + 4224*s2**10*u**5 + 5376*s2**10*u**4 - 1536*s2**10*u**2 - 1376*s2**9*t**6 - 1248*s2**9*t**5*u - 1536*s2**9*t**5 - 67792*s2**9*t**4*u**2 - 576*s2**9*t**4*u - 384*s2**9*t**4 - 152256*s2**9*t**3*u**3 - 91864*s2**9*t**3*u**2 - 108064*s2**9*t**2*u**4 - 114288*s2**9*t**2*u**3 - 24736*s2**9*t**2*u**2 - 27456*s2**9*t*u**5 - 32256*s2**9*t*u**4 + 7680*s2**9*t*u**2 - 1968*s2**9*u**6 - 1152*s2**9*u**5 + 4608*s2**9*u**4 + 6144*s2**9*u**3 + 2304*s2**9*u**2 + 2432*s2**8*t**7 + 3520*s2**8*t**6*u + 3936*s2**8*t**6 + 68984*s2**8*t**5*u**2 + 3168*s2**8*t**5*u + 1920*s2**8*t**5 + 196840*s2**8*t**4*u**3 + 109896*s2**8*t**4*u**2 + 576*s2**8*t**4*u + 256*s2**8*t**4 + 194112*s2**8*t**3*u**4 + 189256*s2**8*t**3*u**3 + 39336*s2**8*t**3*u**2 + 77760*s2**8*t**2*u**5 + 84024*s2**8*t**2*u**4 + 1392*s2**8*t**2*u**3 - 15104*s2**8*t**2*u**2 + 11808*s2**8*t*u**6 + 6336*s2**8*t*u**5 - 23040*s2**8*t*u**4 - 27648*s2**8*t*u**3 - 9216*s2**8*t*u**2 + 480*s2**8*u**7 - 720*s2**8*u**6 - 4224*s2**8*u**5 - 5376*s2**8*u**4 - 3072*s2**8*u**3 - 768*s2**8*u**2 - 2724*s2**7*t**8 - 5632*s2**7*t**7*u - 5600*s2**7*t**7 - 53148*s2**7*t**6*u**2 - 7328*s2**7*t**6*u - 3936*s2**7*t**6 - 176664*s2**7*t**5*u**3 - 91994*s2**7*t**5*u**2 - 2592*s2**7*t**5*u - 1024*s2**7*t**5 - 224536*s2**7*t**4*u**4 - 200688*s2**7*t**4*u**3 - 40564*s2**7*t**4*u**2 - 192*s2**7*t**4*u - 64*s2**7*t**4 - 125664*s2**7*t**3*u**5 - 124390*s2**7*t**3*u**4 - 6660*s2**7*t**3*u**3 + 13880*s2**7*t**3*u**2 - 30336*s2**7*t**2*u**6 - 14944*s2**7*t**2*u**5 + 47224*s2**7*t**2*u**4 + 49776*s2**7*t**2*u**3 + 14112*s2**7*t**2*u**2 - 2640*s2**7*t*u**7 + 3600*s2**7*t*u**6 + 19008*s2**7*t*u**5 + 21504*s2**7*t*u**4 + 10752*s2**7*t*u**3 + 2304*s2**7*t*u**2 - 48*s2**7*u**8 + 384*s2**7*u**7 + 1200*s2**7*u**6 + 1152*s2**7*u**5 + 384*s2**7*u**4 + 2004*s2**6*t**9 + 5604*s2**6*t**8*u + 4808*s2**6*t**8 + 32894*s2**6*t**7*u**2 + 9216*s2**6*t**7*u + 4224*s2**6*t**7 + 114986*s2**6*t**6*u**3 + 57385*s2**6*t**6*u**2 + 4672*s2**6*t**6*u + 1568*s2**6*t**6 + 176278*s2**6*t**5*u**4 + 143200*s2**6*t**5*u**3 + 27600*s2**6*t**5*u**2 + 672*s2**6*t**5*u + 192*s2**6*t**5 + 127834*s2**6*t**4*u**5 + 114854*s2**6*t**4*u**4 + 10788*s2**6*t**4*u**3 - 6384*s2**6*t**4*u**2 + 43440*s2**6*t**3*u**6 + 19700*s2**6*t**3*u**5 - 50196*s2**6*t**3*u**4 - 44304*s2**6*t**3*u**3 - 9608*s2**6*t**3*u**2 + 6080*s2**6*t**2*u**7 - 7411*s2**6*t**2*u**6 - 34448*s2**6*t**2*u**5 - 33592*s2**6*t**2*u**4 - 14064*s2**6*t**2*u**3 - 2384*s2**6*t**2*u**2 + 240*s2**6*t*u**8 - 1728*s2**6*t*u**7 - 4800*s2**6*t*u**6 - 4032*s2**6*t*u**5 - 1152*s2**6*t*u**4 - 48*s2**6*u**8 - 96*s2**6*u**7 - 48*s2**6*u**6 - 968*s2**5*t**10 - 3570*s2**5*t**9*u - 2528*s2**5*t**9 - 16891*s2**5*t**8*u**2 - 6788*s2**5*t**8*u - 2500*s2**5*t**8 - 56904*s2**5*t**7*u**3 - 28402*s2**5*t**7*u**2 - 4256*s2**5*t**7*u - 1120*s2**5*t**7 - 97690*s2**5*t**6*u**4 - 71385*s2**5*t**6*u**3 - 12162*s2**5*t**6*u**2 - 864*s2**5*t**6*u - 192*s2**5*t**6 - 85878*s2**5*t**5*u**5 - 68474*s2**5*t**5*u**4 - 6448*s2**5*t**5*u**3 + 3182*s2**5*t**5*u**2 - 37971*s2**5*t**4*u**6 - 15554*s2**5*t**4*u**5 + 30682*s2**5*t**4*u**4 + 21848*s2**5*t**4*u**3 + 3596*s2**5*t**4*u**2 - 7560*s2**5*t**3*u**7 + 8048*s2**5*t**3*u**6 + 31588*s2**5*t**3*u**5 + 24922*s2**5*t**3*u**4 + 7820*s2**5*t**3*u**3 + 768*s2**5*t**3*u**2 - 488*s2**5*t**2*u**8 + 3115*s2**5*t**2*u**7 + 7480*s2**5*t**2*u**6 + 5264*s2**5*t**2*u**5 + 1192*s2**5*t**2*u**4 + 192*s2**5*t*u**8 + 336*s2**5*t*u**7 + 144*s2**5*t*u**6 + 296*s2**4*t**11 + 1440*s2**4*t**10*u + 784*s2**4*t**10 + 6985*s2**4*t**9*u**2 + 2926*s2**4*t**9*u + 780*s2**4*t**9 + 22462*s2**4*t**8*u**3 + 11359*s2**4*t**8*u**2 + 2016*s2**4*t**8*u + 352*s2**4*t**8 + 40138*s2**4*t**7*u**4 + 26232*s2**4*t**7*u**3 + 3348*s2**4*t**7*u**2 + 480*s2**4*t**7*u + 64*s2**4*t**7 + 39676*s2**4*t**6*u**5 + 26828*s2**4*t**6*u**4 - 549*s2**4*t**6*u**3 - 3123*s2**4*t**6*u**2 + 21157*s2**4*t**5*u**6 + 7112*s2**4*t**5*u**5 - 13472*s2**4*t**5*u**4 - 8896*s2**4*t**5*u**3 - 2012*s2**4*t**5*u**2 + 5494*s2**4*t**4*u**7 - 5075*s2**4*t**4*u**6 - 16034*s2**4*t**4*u**5 - 9884*s2**4*t**4*u**4 - 2388*s2**4*t**4*u**3 - 288*s2**4*t**4*u**2 + 512*s2**4*t**3*u**8 - 2838*s2**4*t**3*u**7 - 5564*s2**4*t**3*u**6 - 2932*s2**4*t**3*u**5 - 384*s2**4*t**3*u**4 - 296*s2**4*t**2*u**8 - 437*s2**4*t**2*u**7 - 149*s2**4*t**2*u**6 - 52*s2**3*t**12 - 348*s2**3*t**11*u - 128*s2**3*t**11 - 2140*s2**3*t**10*u**2 - 690*s2**3*t**10*u - 108*s2**3*t**10 - 7136*s2**3*t**9*u**3 - 3410*s2**3*t**9*u**2 - 448*s2**3*t**9*u - 32*s2**3*t**9 - 12966*s2**3*t**8*u**4 - 7590*s2**3*t**8*u**3 - 527*s2**3*t**8*u**2 - 96*s2**3*t**8*u - 13468*s2**3*t**7*u**5 - 7264*s2**3*t**7*u**4 + 2317*s2**3*t**7*u**3 + 1806*s2**3*t**7*u**2 - 7932*s2**3*t**6*u**6 - 1560*s2**3*t**6*u**5 + 6154*s2**3*t**6*u**4 + 4452*s2**3*t**6*u**3 + 1180*s2**3*t**6*u**2 - 2432*s2**3*t**5*u**7 + 2130*s2**3*t**5*u**6 + 5654*s2**3*t**5*u**5 + 3502*s2**3*t**5*u**4 + 1108*s2**3*t**5*u**3 + 224*s2**3*t**5*u**2 - 294*s2**3*t**4*u**8 + 1400*s2**3*t**4*u**7 + 2153*s2**3*t**4*u**6 + 864*s2**3*t**4*u**5 + 144*s2**3*t**4*u**4 + 216*s2**3*t**3*u**8 + 245*s2**3*t**3*u**7 + 48*s2**3*t**3*u**6 + 4*s2**2*t**13 + 44*s2**2*t**12*u + 8*s2**2*t**12 + 438*s2**2*t**11*u**2 + 74*s2**2*t**11*u + 4*s2**2*t**11 + 1694*s2**2*t**10*u**3 + 665*s2**2*t**10*u**2 + 32*s2**2*t**10*u + 3304*s2**2*t**9*u**4 + 1692*s2**2*t**9*u**3 + 7*s2**2*t**9*u**2 + 3618*s2**2*t**8*u**5 + 1518*s2**2*t**8*u**4 - 1021*s2**2*t**8*u**3 - 476*s2**2*t**8*u**2 + 2244*s2**2*t**7*u**6 + 16*s2**2*t**7*u**5 - 2434*s2**2*t**7*u**4 - 1548*s2**2*t**7*u**3 - 284*s2**2*t**7*u**2 + 732*s2**2*t**6*u**7 - 765*s2**2*t**6*u**6 - 2030*s2**2*t**6*u**5 - 1406*s2**2*t**6*u**4 - 396*s2**2*t**6*u**3 - 48*s2**2*t**6*u**2 + 98*s2**2*t**5*u**8 - 434*s2**2*t**5*u**7 - 665*s2**2*t**5*u**6 - 376*s2**2*t**5*u**5 - 112*s2**2*t**5*u**4 - 78*s2**2*t**4*u**8 - 69*s2**2*t**4*u**7 - 18*s2**2*t**4*u**6 - 2*s2*t**13*u - 53*s2*t**12*u**2 - 2*s2*t**12*u - 256*s2*t**11*u**3 - 70*s2*t**11*u**2 - 576*s2*t**10*u**4 - 233*s2*t**10*u**3 + 21*s2*t**10*u**2 - 718*s2*t**9*u**5 - 228*s2*t**9*u**4 + 199*s2*t**9*u**3 + 66*s2*t**9*u**2 - 505*s2*t**8*u**6 + 58*s2*t**8*u**5 + 516*s2*t**8*u**4 + 236*s2*t**8*u**3 + 24*s2*t**8*u**2 - 184*s2*t**7*u**7 + 226*s2*t**7*u**6 + 534*s2*t**7*u**5 + 276*s2*t**7*u**4 + 48*s2*t**7*u**3 - 26*s2*t**6*u**8 + 125*s2*t**6*u**7 + 223*s2*t**6*u**6 + 120*s2*t**6*u**5 + 24*s2*t**6*u**4 + 20*s2*t**5*u**8 + 27*s2*t**5*u**7 + 14*s2*t**5*u**6 + 3*t**13*u**2 + 18*t**12*u**3 + 3*t**12*u**2 + 48*t**11*u**4 + 12*t**11*u**3 - 3*t**11*u**2 + 72*t**10*u**5 + 12*t**10*u**4 - 18*t**10*u**3 - 3*t**10*u**2 + 63*t**9*u**6 - 12*t**9*u**5 - 42*t**9*u**4 - 12*t**9*u**3 + 30*t**8*u**7 - 33*t**8*u**6 - 48*t**8*u**5 - 18*t**8*u**4 + 6*t**7*u**8 - 24*t**7*u**7 - 27*t**7*u**6 - 12*t**7*u**5 - 6*t**6*u**8 - 6*t**6*u**7 - 3*t**6*u**6)/(32*s2**8*t**4*u**2 - 160*s2**7*t**5*u**2 - 64*s2**7*t**4*u**3 - 64*s2**7*t**4*u**2 + 336*s2**6*t**6*u**2 + 288*s2**6*t**5*u**3 + 256*s2**6*t**5*u**2 + 48*s2**6*t**4*u**4 + 64*s2**6*t**4*u**3 + 32*s2**6*t**4*u**2 - 384*s2**5*t**7*u**2 - 528*s2**5*t**6*u**3 - 400*s2**5*t**6*u**2 - 192*s2**5*t**5*u**4 - 224*s2**5*t**5*u**3 - 96*s2**5*t**5*u**2 - 16*s2**5*t**4*u**5 - 16*s2**5*t**4*u**4 + 258*s2**4*t**8*u**2 + 504*s2**4*t**7*u**3 + 304*s2**4*t**7*u**2 + 300*s2**4*t**6*u**4 + 288*s2**4*t**6*u**3 + 96*s2**4*t**6*u**2 + 56*s2**4*t**5*u**5 + 48*s2**4*t**5*u**4 + 2*s2**4*t**4*u**6 - 102*s2**3*t**9*u**2 - 264*s2**3*t**8*u**3 - 112*s2**3*t**8*u**2 - 228*s2**3*t**7*u**4 - 160*s2**3*t**7*u**3 - 32*s2**3*t**7*u**2 - 72*s2**3*t**6*u**5 - 48*s2**3*t**6*u**4 - 6*s2**3*t**5*u**6 + 22*s2**2*t**10*u**2 + 72*s2**2*t**9*u**3 + 16*s2**2*t**9*u**2 + 84*s2**2*t**8*u**4 + 32*s2**2*t**8*u**3 + 40*s2**2*t**7*u**5 + 16*s2**2*t**7*u**4 + 6*s2**2*t**6*u**6 - 2*s2*t**11*u**2 - 8*s2*t**10*u**3 - 12*s2*t**9*u**4 - 8*s2*t**8*u**5 - 2*s2*t**7*u**6) + (3*s2**9*t - 3*s2**9 - 9*s2**8*t**2 - 5*s2**8*t*u + 14*s2**8*t + 6*s2**8*u + 6*s2**8 - 10*s2**7*t**3 + 3*s2**7*t**2*u - 59*s2**7*t**2 - 31*s2**7*t*u - 55*s2**7*t - 3*s2**7*u**2 - 6*s2**7*u + 85*s2**6*t**4 + 80*s2**6*t**3*u + 195*s2**6*t**3 + 26*s2**6*t**2*u**2 + 126*s2**6*t**2*u + 212*s2**6*t**2 + 2*s2**6*t*u**3 + 18*s2**6*t*u**2 + 74*s2**6*t*u + 67*s2**6*t - 6*s2**6*u - 6*s2**6 - 170*s2**5*t**5 - 275*s2**5*t**4*u - 382*s2**5*t**4 - 140*s2**5*t**3*u**2 - 363*s2**5*t**3*u - 424*s2**5*t**3 - 20*s2**5*t**2*u**3 - 73*s2**5*t**2*u**2 - 263*s2**5*t**2*u - 243*s2**5*t**2 - 22*s2**5*t*u**2 - 53*s2**5*t*u - 40*s2**5*t + 3*s2**5*u**2 + 6*s2**5*u + 3*s2**5 + 177*s2**4*t**6 + 420*s2**4*t**5*u + 436*s2**4*t**5 + 310*s2**4*t**4*u**2 + 612*s2**4*t**4*u + 478*s2**4*t**4 + 70*s2**4*t**3*u**3 + 182*s2**4*t**3*u**2 + 434*s2**4*t**3*u + 329*s2**4*t**3 + 62*s2**4*t**2*u**2 + 176*s2**4*t**2*u + 117*s2**4*t**2 + 2*s2**4*t*u**3 + 6*s2**4*t*u**2 + 15*s2**4*t*u + 11*s2**4*t - 106*s2**3*t**7 - 355*s2**3*t**6*u - 291*s2**3*t**6 - 360*s2**3*t**5*u**2 - 589*s2**3*t**5*u - 311*s2**3*t**5 - 120*s2**3*t**4*u**3 - 253*s2**3*t**4*u**2 - 374*s2**3*t**4*u - 201*s2**3*t**4 - 44*s2**3*t**3*u**2 - 164*s2**3*t**3*u - 91*s2**3*t**3 + 4*s2**3*t**2*u**3 - 12*s2**3*t**2*u**2 - 36*s2**3*t**2*u - 18*s2**3*t**2 + 35*s2**2*t**8 + 172*s2**2*t**7*u + 107*s2**2*t**7 + 230*s2**2*t**6*u**2 + 318*s2**2*t**6*u + 112*s2**2*t**6 + 110*s2**2*t**5*u**3 + 190*s2**2*t**5*u**2 + 164*s2**2*t**5*u + 52*s2**2*t**5 - 20*s2**2*t**4*u**2 + 32*s2**2*t**4*u + 17*s2**2*t**4 - 24*s2**2*t**3*u**3 - 16*s2**2*t**3*u**2 + 10*s2**2*t**3*u + 5*s2**2*t**3 - 5*s2*t**9 - 45*s2*t**8*u - 17*s2*t**8 - 76*s2*t**7*u**2 - 89*s2*t**7*u - 18*s2*t**7 - 52*s2*t**6*u**3 - 71*s2*t**6*u**2 - 29*s2*t**6*u - 4*s2*t**6 + 34*s2*t**5*u**2 + 25*s2*t**5*u + 3*s2*t**5 + 28*s2*t**4*u**3 + 29*s2*t**4*u**2 + 10*s2*t**4*u + s2*t**4 + 5*t**9*u + 10*t**8*u**2 + 10*t**8*u + 10*t**7*u**3 + 10*t**7*u**2 - 10*t**6*u**2 - 10*t**6*u - 10*t**5*u**3 - 10*t**5*u**2 - 5*t**5*u)*log(2)/(s2**7*t**2 - 5*s2**6*t**3 - s2**6*t**2*u - 2*s2**6*t**2 + 10*s2**5*t**4 + 5*s2**5*t**3*u + 8*s2**5*t**3 + s2**5*t**2*u + s2**5*t**2 - 10*s2**4*t**5 - 10*s2**4*t**4*u - 12*s2**4*t**4 - 4*s2**4*t**3*u - 3*s2**4*t**3 + 5*s2**3*t**6 + 10*s2**3*t**5*u + 8*s2**3*t**5 + 6*s2**3*t**4*u + 3*s2**3*t**4 - s2**2*t**7 - 5*s2**2*t**6*u - 2*s2**2*t**6 - 4*s2**2*t**5*u - s2**2*t**5 + s2*t**7*u + s2*t**6*u) + (fla*(8*lam*s2**7*t - 240*lam*s2**7 - 60*lam*s2**6*t**2 - 108*lam*s2**6*t*u + 816*lam*s2**6*t + 776*lam*s2**6*u + 756*lam*s2**6 + 150*lam*s2**5*t**3 + 436*lam*s2**5*t**2*u - 1012*lam*s2**5*t**2 + 294*lam*s2**5*t*u**2 - 1968*lam*s2**5*t*u - 1890*lam*s2**5*t - 1052*lam*s2**5*u**2 - 1714*lam*s2**5*u - 828*lam*s2**5 - 185*lam*s2**4*t**4 - 711*lam*s2**4*t**3*u + 528*lam*s2**4*t**3 - 895*lam*s2**4*t**2*u**2 + 1678*lam*s2**4*t**2*u + 1610*lam*s2**4*t**2 - 369*lam*s2**4*t*u**3 + 1920*lam*s2**4*t*u**2 + 3090*lam*s2**4*t*u + 1306*lam*s2**4*t + 762*lam*s2**4*u**3 + 1508*lam*s2**4*u**2 + 1098*lam*s2**4*u + 348*lam*s2**4 + 128*lam*s2**3*t**5 + 602*lam*s2**3*t**4*u - 64*lam*s2**3*t**4 + 1076*lam*s2**3*t**3*u**2 - 438*lam*s2**3*t**3*u - 520*lam*s2**3*t**3 + 858*lam*s2**3*t**2*u**3 - 1006*lam*s2**3*t**2*u**2 - 1738*lam*s2**3*t**2*u - 556*lam*s2**3*t**2 + 256*lam*s2**3*t*u**4 - 942*lam*s2**3*t*u**3 - 1878*lam*s2**3*t*u**2 - 1068*lam*s2**3*t*u - 246*lam*s2**3*t - 310*lam*s2**3*u**4 - 620*lam*s2**3*u**3 - 472*lam*s2**3*u**2 - 158*lam*s2**3*u - 36*lam*s2**3 - 51*lam*s2**2*t**6 - 281*lam*s2**2*t**5*u - 39*lam*s2**2*t**5 - 639*lam*s2**2*t**4*u**2 - 96*lam*s2**2*t**4*u + 39*lam*s2**2*t**4 - 741*lam*s2**2*t**3*u**3 + 23*lam*s2**2*t**3*u**2 + 299*lam*s2**2*t**3*u + 46*lam*s2**2*t**3 - 434*lam*s2**2*t**2*u**4 + 245*lam*s2**2*t**2*u**3 + 637*lam*s2**2*t**2*u**2 + 240*lam*s2**2*t**2*u + 18*lam*s2**2*t**2 - 102*lam*s2**2*t*u**5 + 232*lam*s2**2*t*u**4 + 487*lam*s2**2*t*u**3 + 278*lam*s2**2*t*u**2 + 54*lam*s2**2*t*u + 6*lam*s2**2*t + 67*lam*s2**2*u**5 + 110*lam*s2**2*u**4 + 60*lam*s2**2*u**3 + 16*lam*s2**2*u**2 - 2*lam*s2**2*u + 11*lam*s2*t**7 + 69*lam*s2*t**6*u + 13*lam*s2*t**6 + 188*lam*s2*t**5*u**2 + 56*lam*s2*t**5*u + 3*lam*s2*t**5 + 282*lam*s2*t**4*u**3 + 85*lam*s2*t**4*u**2 - 2*lam*s2*t**4*u + 243*lam*s2*t**3*u**4 + 43*lam*s2*t**3*u**3 - 47*lam*s2*t**3*u**2 - 8*lam*s2*t**3*u + 113*lam*s2*t**2*u**5 - 16*lam*s2*t**2*u**4 - 81*lam*s2*t**2*u**3 - 22*lam*s2*t**2*u**2 - 4*lam*s2*t**2*u + 22*lam*s2*t*u**6 - 23*lam*s2*t*u**5 - 44*lam*s2*t*u**4 - 14*lam*s2*t*u**3 - 2*lam*s2*t*u**2 - 6*lam*s2*u**6 - 5*lam*s2*u**5 + 2*lam*s2*u**3 - lam*t**8 - 7*lam*t**7*u - lam*t**7 - 22*lam*t**6*u**2 - 5*lam*t**6*u - 40*lam*t**5*u**3 - 10*lam*t**5*u**2 - 45*lam*t**4*u**4 - 10*lam*t**4*u**3 - 31*lam*t**3*u**5 - 5*lam*t**3*u**4 - 12*lam*t**2*u**6 - lam*t**2*u**5 - 2*lam*t*u**7)/(64*s2**7*t - 192*s2**6*t**2 - 192*s2**6*t*u - 192*s2**6*t + 240*s2**5*t**3 + 480*s2**5*t**2*u + 384*s2**5*t**2 + 240*s2**5*t*u**2 + 384*s2**5*t*u + 192*s2**5*t - 160*s2**4*t**4 - 480*s2**4*t**3*u - 288*s2**4*t**3 - 480*s2**4*t**2*u**2 - 576*s2**4*t**2*u - 192*s2**4*t**2 - 160*s2**4*t*u**3 - 288*s2**4*t*u**2 - 192*s2**4*t*u - 64*s2**4*t + 60*s2**3*t**5 + 240*s2**3*t**4*u + 96*s2**3*t**4 + 360*s2**3*t**3*u**2 + 288*s2**3*t**3*u + 48*s2**3*t**3 + 240*s2**3*t**2*u**3 + 288*s2**3*t**2*u**2 + 96*s2**3*t**2*u + 60*s2**3*t*u**4 + 96*s2**3*t*u**3 + 48*s2**3*t*u**2 - 12*s2**2*t**6 - 60*s2**2*t**5*u - 12*s2**2*t**5 - 120*s2**2*t**4*u**2 - 48*s2**2*t**4*u - 120*s2**2*t**3*u**3 - 72*s2**2*t**3*u**2 - 60*s2**2*t**2*u**4 - 48*s2**2*t**2*u**3 - 12*s2**2*t*u**5 - 12*s2**2*t*u**4 + s2*t**7 + 6*s2*t**6*u + 15*s2*t**5*u**2 + 20*s2*t**4*u**3 + 15*s2*t**3*u**4 + 6*s2*t**2*u**5 + s2*t*u**6) + ftu*(-2*s2**5*t + 4*s2**4*t**2 + 6*s2**4*t*u + 8*s2**4*t + 4*s2**4 - 2*s2**3*t**3 - 12*s2**3*t**2*u - 14*s2**3*t**2 - 4*s2**3*t*u**2 - 16*s2**3*t*u - 20*s2**3*t - 12*s2**3*u - 10*s2**3 + 6*s2**2*t**3*u + 8*s2**2*t**3 + 8*s2**2*t**2*u**2 + 22*s2**2*t**2*u + 20*s2**2*t**2 + 4*s2**2*t*u**2 + 28*s2**2*t*u + 20*s2**2*t + 12*s2**2*u**2 + 18*s2**2*u + 8*s2**2 - 2*s2*t**4 - 4*s2*t**3*u**2 - 6*s2*t**3*u - 6*s2*t**3 - 4*s2*t**2*u**2 - 10*s2*t**2*u - 8*s2*t**2 + 4*s2*t*u**3 - 4*s2*t*u**2 - 10*s2*t*u - 6*s2*t - 4*s2*u**3 - 8*s2*u**2 - 6*s2*u - 2*s2 - 2*t**3*u - 4*t**2*u**3 - 4*t**2*u**2 - 4*t**2*u - 4*t*u**3 - 4*t*u**2 - 2*t*u)/(s2**4*t - 2*s2**3*t**2 - s2**3*t*u - 2*s2**3*t + s2**2*t**3 + 2*s2**2*t**2*u + 2*s2**2*t**2 + s2**2*t*u + s2**2*t - s2*t**3*u - s2*t**2*u) + (flt - log(2))*(4*s2**2*t + 8*s2**2 - 7*s2*t**2 - 2*s2*t*u - 20*s2*t - 8*s2*u - 13*s2 + 3*t**3 + 2*t**2*u + 11*t**2 + 8*t*u + 13*t + 2*u**2 + 6*u + 5)/(s2*t - t**2 - t) + (-fsu - log(2))*(s2**5*t - 3*s2**4*t**2 - 4*s2**4*t*u - 3*s2**4*t + 3*s2**3*t**3 + 10*s2**3*t**2*u + 6*s2**3*t**2 + 6*s2**3*t*u**2 + 9*s2**3*t*u + 3*s2**3*t + s2**3*u**2 - s2**2*t**4 - 8*s2**2*t**3*u - 3*s2**2*t**3 - 12*s2**2*t**2*u**2 - 14*s2**2*t**2*u - 3*s2**2*t**2 - 4*s2**2*t*u**3 - 10*s2**2*t*u**2 - 6*s2**2*t*u - s2**2*t - 2*s2**2*u**3 - s2**2*u**2 + 2*s2*t**4*u + 7*s2*t**3*u**2 + 5*s2*t**3*u + 6*s2*t**2*u**3 + 10*s2*t**2*u**2 + 4*s2*t**2*u + 2*s2*t*u**4 + 4*s2*t*u**3 + 3*s2*t*u**2 + s2*t*u + 2*s2*u**4 - t**4*u**2 - 2*t**3*u**3 - 2*t**3*u**2 - 2*t**2*u**4 - 2*t**2*u**3 - t**2*u**2 - 2*t*u**4)/(s2**2*t*u**2 - s2*t**2*u**2 - s2*t*u**2) + (64*s2**12*t**2 - 448*s2**11*t**3 - 256*s2**11*t**2*u - 256*s2**11*t**2 - 16*s2**11*u**2 + 1376*s2**10*t**4 + 1696*s2**10*t**3*u + 1536*s2**10*t**3 + 544*s2**10*t**2*u**2 + 832*s2**10*t**2*u + 384*s2**10*t**2 + 152*s2**10*t*u**2 + 64*s2**10*u**3 + 32*s2**10*u**2 - 2432*s2**9*t**5 - 4896*s2**9*t**4*u - 3936*s2**9*t**4 - 3384*s2**9*t**3*u**2 - 4704*s2**9*t**3*u - 1920*s2**9*t**3 - 872*s2**9*t**2*u**3 - 1960*s2**9*t**2*u**2 - 960*s2**9*t**2*u - 256*s2**9*t**2 - 624*s2**9*t*u**3 - 424*s2**9*t*u**2 - 104*s2**9*u**4 - 80*s2**9*u**3 + 2724*s2**8*t**6 + 8064*s2**8*t**5*u + 5600*s2**8*t**5 + 9116*s2**8*t**4*u**2 + 11264*s2**8*t**4*u + 3936*s2**8*t**4 + 5088*s2**8*t**3*u**3 + 8362*s2**8*t**3*u**2 + 4512*s2**8*t**3*u + 1024*s2**8*t**3 + 1104*s2**8*t**2*u**4 + 3864*s2**8*t**2*u**3 + 2932*s2**8*t**2*u**2 + 448*s2**8*t**2*u + 64*s2**8*t**2 + 1022*s2**8*t*u**4 + 1340*s2**8*t*u**3 + 456*s2**8*t*u**2 + 88*s2**8*u**5 + 56*s2**8*u**4 - 48*s2**8*u**3 - 32*s2**8*u**2 - 2004*s2**7*t**7 - 8328*s2**7*t**6*u - 4808*s2**7*t**6 - 13902*s2**7*t**5*u**2 - 14816*s2**7*t**5*u - 4224*s2**7*t**5 - 12774*s2**7*t**4*u**3 - 17265*s2**7*t**4*u**2 - 8608*s2**7*t**4*u - 1568*s2**7*t**4 - 5998*s2**7*t**3*u**4 - 11878*s2**7*t**3*u**3 - 8064*s2**7*t**3*u**2 - 1696*s2**7*t**3*u - 192*s2**7*t**3 - 1026*s2**7*t**2*u**5 - 4610*s2**7*t**2*u**4 - 6024*s2**7*t**2*u**3 - 2544*s2**7*t**2*u**2 - 64*s2**7*t**2*u - 862*s2**7*t*u**5 - 1504*s2**7*t*u**4 - 1000*s2**7*t*u**3 - 248*s2**7*t*u**2 - 41*s2**7*u**6 + 8*s2**7*u**5 + 104*s2**7*u**4 + 80*s2**7*u**3 + 16*s2**7*u**2 + 968*s2**6*t**8 + 5574*s2**6*t**7*u + 2528*s2**6*t**7 + 13163*s2**6*t**6*u**2 + 11596*s2**6*t**6*u + 2500*s2**6*t**6 + 18014*s2**6*t**5*u**3 + 20242*s2**6*t**5*u**2 + 8480*s2**6*t**5*u + 1120*s2**6*t**5 + 13860*s2**6*t**4*u**4 + 20110*s2**6*t**4*u**3 + 11410*s2**6*t**4*u**2 + 2432*s2**6*t**4*u + 192*s2**6*t**4 + 5116*s2**6*t**3*u**5 + 10926*s2**6*t**3*u**4 + 11104*s2**6*t**3*u**3 + 4226*s2**6*t**3*u**2 + 192*s2**6*t**3*u + 649*s2**6*t**2*u**6 + 2948*s2**6*t**2*u**5 + 5226*s2**6*t**2*u**4 + 4408*s2**6*t**2*u**3 + 1316*s2**6*t**2*u**2 + 400*s2**6*t*u**6 + 728*s2**6*t*u**5 + 582*s2**6*t*u**4 + 284*s2**6*t*u**3 + 64*s2**6*t*u**2 + 10*s2**6*u**7 - 24*s2**6*u**6 - 72*s2**6*u**5 - 56*s2**6*u**4 - 16*s2**6*u**3 - 296*s2**5*t**9 - 2408*s2**5*t**8*u - 784*s2**5*t**8 - 7979*s2**5*t**7*u**2 - 5454*s2**5*t**7*u - 780*s2**5*t**7 - 15621*s2**5*t**6*u**3 - 14271*s2**5*t**6*u**2 - 4516*s2**5*t**6*u - 352*s2**5*t**6 - 17722*s2**5*t**5*u**4 - 20338*s2**5*t**5*u**3 - 9316*s2**5*t**5*u**2 - 1600*s2**5*t**5*u - 64*s2**5*t**5 - 10646*s2**5*t**4*u**5 - 15041*s2**5*t**4*u**4 - 10597*s2**5*t**4*u**3 - 3301*s2**5*t**4*u**2 - 192*s2**5*t**4*u - 2923*s2**5*t**3*u**6 - 5186*s2**5*t**3*u**5 - 6308*s2**5*t**3*u**4 - 4662*s2**5*t**3*u**3 - 1140*s2**5*t**3*u**2 - 261*s2**5*t**2*u**7 - 883*s2**5*t**2*u**6 - 1688*s2**5*t**2*u**5 - 2112*s2**5*t**2*u**4 - 1376*s2**5*t**2*u**3 - 288*s2**5*t**2*u**2 - 98*s2**5*t*u**7 - 140*s2**5*t*u**6 - 62*s2**5*t*u**5 - 4*s2**5*t*u**4 - s2**5*u**8 + 9*s2**5*u**7 + 17*s2**5*u**6 + 8*s2**5*u**5 + 52*s2**4*t**10 + 644*s2**4*t**9*u + 128*s2**4*t**9 + 3076*s2**4*t**8*u**2 + 1474*s2**4*t**8*u + 108*s2**4*t**8 + 8569*s2**4*t**7*u**3 + 6056*s2**4*t**7*u**2 + 1228*s2**4*t**7*u + 32*s2**4*t**7 + 13652*s2**4*t**6*u**4 + 12637*s2**4*t**6*u**3 + 4471*s2**4*t**6*u**2 + 448*s2**4*t**6*u + 11942*s2**4*t**5*u**5 + 12664*s2**4*t**5*u**4 + 5995*s2**4*t**5*u**3 + 1586*s2**4*t**5*u**2 + 64*s2**4*t**5*u + 5344*s2**4*t**4*u**6 + 5412*s2**4*t**4*u**5 + 2741*s2**4*t**4*u**4 + 1085*s2**4*t**4*u**3 + 308*s2**4*t**4*u**2 + 1045*s2**4*t**3*u**7 + 710*s2**4*t**3*u**6 + 130*s2**4*t**3*u**5 + 434*s2**4*t**3*u**4 + 272*s2**4*t**3*u**3 + 32*s2**4*t**3*u**2 + 60*s2**4*t**2*u**8 + 37*s2**4*t**2*u**7 + 5*s2**4*t**2*u**6 + 188*s2**4*t**2*u**5 + 204*s2**4*t**2*u**4 + 96*s2**4*t**2*u**3 + 10*s2**4*t*u**8 + 3*s2**4*t*u**7 - 4*s2**4*t*u**6 - s2**4*u**8 - s2**4*u**7 - 4*s2**3*t**11 - 96*s2**3*t**10*u - 8*s2**3*t**10 - 722*s2**3*t**9*u**2 - 202*s2**3*t**9*u - 4*s2**3*t**9 - 2946*s2**3*t**8*u**3 - 1475*s2**3*t**8*u**2 - 140*s2**3*t**8*u - 6456*s2**3*t**7*u**4 - 4730*s2**3*t**7*u**3 - 1175*s2**3*t**7*u**2 - 32*s2**3*t**7*u - 7768*s2**3*t**6*u**5 - 6512*s2**3*t**6*u**4 - 2102*s2**3*t**6*u**3 - 484*s2**3*t**6*u**2 - 5056*s2**3*t**5*u**6 - 3500*s2**3*t**5*u**5 + 35*s2**3*t**5*u**4 + 466*s2**3*t**5*u**3 - 116*s2**3*t**5*u**2 - 1632*s2**3*t**4*u**7 - 135*s2**3*t**4*u**6 + 1976*s2**3*t**4*u**5 + 1738*s2**3*t**4*u**4 + 648*s2**3*t**4*u**3 - 16*s2**3*t**4*u**2 - 210*s2**3*t**3*u**8 + 324*s2**3*t**3*u**7 + 927*s2**3*t**3*u**6 + 782*s2**3*t**3*u**5 + 436*s2**3*t**3*u**4 + 160*s2**3*t**3*u**3 - 6*s2**3*t**2*u**9 + 38*s2**3*t**2*u**8 + 82*s2**3*t**2*u**7 - 6*s2**3*t**2*u**6 - 48*s2**3*t**2*u**5 + s2**3*t*u**8 + 6*s2**2*t**11*u + 93*s2**2*t**10*u**2 + 10*s2**2*t**10*u + 606*s2**2*t**9*u**3 + 184*s2**2*t**9*u**2 + 4*s2**2*t**9*u + 1822*s2**2*t**8*u**4 + 990*s2**2*t**8*u**3 + 139*s2**2*t**8*u**2 + 2918*s2**2*t**7*u**5 + 1916*s2**2*t**7*u**4 + 372*s2**2*t**7*u**3 + 50*s2**2*t**7*u**2 + 2599*s2**2*t**6*u**6 + 1336*s2**2*t**6*u**5 - 357*s2**2*t**6*u**4 - 240*s2**2*t**6*u**3 + 8*s2**2*t**6*u**2 + 1236*s2**2*t**5*u**7 - 94*s2**2*t**5*u**6 - 1520*s2**2*t**5*u**5 - 1064*s2**2*t**5*u**4 - 220*s2**2*t**5*u**3 + 270*s2**2*t**4*u**8 - 450*s2**2*t**4*u**7 - 1157*s2**2*t**4*u**6 - 950*s2**2*t**4*u**5 - 340*s2**2*t**4*u**4 - 48*s2**2*t**4*u**3 + 18*s2**2*t**3*u**9 - 126*s2**2*t**3*u**8 - 240*s2**2*t**3*u**7 - 162*s2**2*t**3*u**6 - 80*s2**2*t**3*u**5 - 6*s2**2*t**2*u**9 - 9*s2**2*t**2*u**8 + 6*s2**2*t**2*u**7 - 5*s2*t**11*u**2 - 67*s2*t**10*u**3 - 9*s2*t**10*u**2 - 280*s2*t**9*u**4 - 98*s2*t**9*u**3 - 5*s2*t**9*u**2 - 584*s2*t**8*u**5 - 273*s2*t**8*u**4 - 5*s2*t**8*u**3 - s2*t**8*u**2 - 685*s2*t**7*u**6 - 248*s2*t**7*u**5 + 129*s2*t**7*u**4 + 54*s2*t**7*u**3 - 451*s2*t**6*u**7 + 55*s2*t**6*u**6 + 408*s2*t**6*u**5 + 210*s2*t**6*u**4 + 24*s2*t**6*u**3 - 150*s2*t**5*u**8 + 210*s2*t**5*u**7 + 437*s2*t**5*u**6 + 252*s2*t**5*u**5 + 48*s2*t**5*u**4 - 18*s2*t**4*u**9 + 103*s2*t**4*u**8 + 173*s2*t**4*u**7 + 107*s2*t**4*u**6 + 24*s2*t**4*u**5 + 12*s2*t**3*u**9 + 15*s2*t**3*u**8 + 10*s2*t**3*u**7 + 3*t**11*u**3 + 18*t**10*u**4 + 3*t**10*u**3 + 48*t**9*u**5 + 12*t**9*u**4 - 3*t**9*u**3 + 72*t**8*u**6 + 12*t**8*u**5 - 18*t**8*u**4 - 3*t**8*u**3 + 63*t**7*u**7 - 12*t**7*u**6 - 42*t**7*u**5 - 12*t**7*u**4 + 30*t**6*u**8 - 33*t**6*u**7 - 48*t**6*u**6 - 18*t**6*u**5 + 6*t**5*u**9 - 24*t**5*u**8 - 27*t**5*u**7 - 12*t**5*u**6 - 6*t**4*u**9 - 6*t**4*u**8 - 3*t**4*u**7)/(32*s2**9*t**2*u**2 - 160*s2**8*t**3*u**2 - 96*s2**8*t**2*u**3 - 64*s2**8*t**2*u**2 + 336*s2**7*t**4*u**2 + 448*s2**7*t**3*u**3 + 256*s2**7*t**3*u**2 + 112*s2**7*t**2*u**4 + 128*s2**7*t**2*u**3 + 32*s2**7*t**2*u**2 - 384*s2**6*t**5*u**2 - 864*s2**6*t**4*u**3 - 400*s2**6*t**4*u**2 - 480*s2**6*t**3*u**4 - 480*s2**6*t**3*u**3 - 96*s2**6*t**3*u**2 - 64*s2**6*t**2*u**5 - 80*s2**6*t**2*u**4 - 32*s2**6*t**2*u**3 + 258*s2**5*t**6*u**2 + 888*s2**5*t**5*u**3 + 304*s2**5*t**5*u**2 + 828*s2**5*t**4*u**4 + 688*s2**5*t**4*u**3 + 96*s2**5*t**4*u**2 + 248*s2**5*t**3*u**5 + 272*s2**5*t**3*u**4 + 96*s2**5*t**3*u**3 + 18*s2**5*t**2*u**6 + 16*s2**5*t**2*u**5 - 102*s2**4*t**7*u**2 - 522*s2**4*t**6*u**3 - 112*s2**4*t**6*u**2 - 732*s2**4*t**5*u**4 - 464*s2**4*t**5*u**3 - 32*s2**4*t**5*u**2 - 372*s2**4*t**4*u**5 - 336*s2**4*t**4*u**4 - 96*s2**4*t**4*u**3 - 62*s2**4*t**3*u**6 - 48*s2**4*t**3*u**5 - 2*s2**4*t**2*u**7 + 22*s2**3*t**8*u**2 + 174*s2**3*t**7*u**3 + 16*s2**3*t**7*u**2 + 348*s2**3*t**6*u**4 + 144*s2**3*t**6*u**3 + 268*s2**3*t**5*u**5 + 176*s2**3*t**5*u**4 + 32*s2**3*t**5*u**3 + 78*s2**3*t**4*u**6 + 48*s2**3*t**4*u**5 + 6*s2**3*t**3*u**7 - 2*s2**2*t**9*u**2 - 30*s2**2*t**8*u**3 - 84*s2**2*t**7*u**4 - 16*s2**2*t**7*u**3 - 92*s2**2*t**6*u**5 - 32*s2**2*t**6*u**4 - 42*s2**2*t**5*u**6 - 16*s2**2*t**5*u**5 - 6*s2**2*t**4*u**7 + 2*s2*t**9*u**3 + 8*s2*t**8*u**4 + 12*s2*t**7*u**5 + 8*s2*t**6*u**6 + 2*s2*t**5*u**7) + (-s2**9 + 2*s2**8*t**2 + 13*s2**8*t + 2*s2**8*u + 2*s2**8 - 11*s2**7*t**3 - 61*s2**7*t**2 - 27*s2**7*t*u - 29*s2**7*t - s2**7*u**2 - 2*s2**7*u + 24*s2**6*t**4 - s2**6*t**3*u + 140*s2**6*t**3 - 4*s2**6*t**2*u**2 + 110*s2**6*t**2*u + 115*s2**6*t**2 + 18*s2**6*t*u**2 + 36*s2**6*t*u + 17*s2**6*t - 2*s2**6*u - 2*s2**6 - 25*s2**5*t**5 + 6*s2**5*t**4*u - 170*s2**5*t**4 + 22*s2**5*t**3*u**2 - 211*s2**5*t**3*u - 205*s2**5*t**3 + 2*s2**5*t**2*u**3 - 67*s2**5*t**2*u**2 - 136*s2**5*t**2*u - 62*s2**5*t**2 - 4*s2**5*t*u**3 - 10*s2**5*t*u**2 - 5*s2**5*t*u + s2**5*t + s2**5*u**2 + 2*s2**5*u + s2**5 + 10*s2**4*t**6 - 15*s2**4*t**5*u + 101*s2**4*t**5 - 50*s2**4*t**4*u**2 + 212*s2**4*t**4*u + 176*s2**4*t**4 - 10*s2**4*t**3*u**3 + 106*s2**4*t**3*u**2 + 223*s2**4*t**3*u + 85*s2**4*t**3 + 18*s2**4*t**2*u**3 + 42*s2**4*t**2*u**2 + 34*s2**4*t**2*u + 3*s2**4*t**2 - 2*s2**4*t*u**2 - 4*s2**4*t*u - 2*s2**4*t + 3*s2**3*t**7 + 20*s2**3*t**6*u - 13*s2**3*t**6 + 60*s2**3*t**5*u**2 - 105*s2**3*t**5*u - 55*s2**3*t**5 + 20*s2**3*t**4*u**3 - 79*s2**3*t**4*u**2 - 184*s2**3*t**4*u - 43*s2**3*t**4 - 32*s2**3*t**3*u**3 - 70*s2**3*t**3*u**2 - 56*s2**3*t**3*u - 3*s2**3*t**3 - 4*s2**3*t**2*u**3 - 2*s2**3*t**2*u**2 + 2*s2**3*t**2*u + 3*s2**3*t**2 - 4*s2**2*t**8 - 15*s2**2*t**7*u - 14*s2**2*t**7 - 40*s2**2*t**6*u**2 + 14*s2**2*t**6*u - 13*s2**2*t**6 - 20*s2**2*t**5*u**3 + 22*s2**2*t**5*u**2 + 76*s2**2*t**5*u - 6*s2**2*t**5 + 28*s2**2*t**4*u**3 + 58*s2**2*t**4*u**2 + 44*s2**2*t**4*u - 5*s2**2*t**4 + 12*s2**2*t**3*u**3 + 10*s2**2*t**3*u**2 + 2*s2**2*t**3*u - 2*s2**2*t**3 + s2*t**9 + 6*s2*t**8*u + 5*s2*t**8 + 14*s2*t**7*u**2 + 7*s2*t**7*u + 9*s2*t**7 + 10*s2*t**6*u**3 + 3*s2*t**6*u**2 - 14*s2*t**6*u + 9*s2*t**6 - 12*s2*t**5*u**3 - 24*s2*t**5*u**2 - 19*s2*t**5*u + 6*s2*t**5 - 12*s2*t**4*u**3 - 11*s2*t**4*u**2 - 4*s2*t**4*u + 2*s2*t**4 - t**9*u - 2*t**8*u**2 - 2*t**8*u - 2*t**7*u**3 - 2*t**7*u**2 + t**7*u + 2*t**6*u**3 + 4*t**6*u**2 + 4*t**6*u + 4*t**5*u**3 + 4*t**5*u**2 + 2*t**5*u)*log(2)/(s2**7*t**2 - 5*s2**6*t**3 - s2**6*t**2*u - 2*s2**6*t**2 + 10*s2**5*t**4 + 5*s2**5*t**3*u + 8*s2**5*t**3 + s2**5*t**2*u + s2**5*t**2 - 10*s2**4*t**5 - 10*s2**4*t**4*u - 12*s2**4*t**4 - 4*s2**4*t**3*u - 3*s2**4*t**3 + 5*s2**3*t**6 + 10*s2**3*t**5*u + 8*s2**3*t**5 + 6*s2**3*t**4*u + 3*s2**3*t**4 - s2**2*t**7 - 5*s2**2*t**6*u - 2*s2**2*t**6 - 4*s2**2*t**5*u - s2**2*t**5 + s2*t**7*u + s2*t**6*u))/Nc**2', locals=_L)
C['C^{O_1,\\mathrm{reg}}_{q\\bar q,\\mathrm{ann}\\,AA}'] = sympify('CF*(CF - Nc/2)*(8*s2**3*t**2 - 8*s2**3*u**2 - 8*s2**2*t**3 - 16*s2**2*t**2*u + 8*s2**2*t*u**2 + 16*s2**2*u**3 + 16*s2**2*u**2 + 16*s2*t**3*u - 8*s2*t**3 + 8*s2*t**2*u**2 - 8*s2*t**2 - 16*s2*t*u**3 - 24*s2*t*u**2 - 16*s2*t*u - 8*s2*u**4 - 16*s2*u**3 - 8*s2*u**2 - 8*t**3*u**2 + 8*t**3*u + 16*t**2*u + 8*t*u**4 + 24*t*u**3 + 32*t*u**2 + 16*t*u)/(3*s2*t**2*u**2)', locals=_L)
C['C^{O_1,\\mathrm{reg}}_{q\\bar q,\\mathrm{ann}\\,AB}'] = sympify('CF*(CF - Nc/2)*(fla*(64*lam*s2**6*t - 64*lam*s2**6*u - 192*lam*s2**5*t**2 - 64*lam*s2**5*t*u - 160*lam*s2**5*t + 256*lam*s2**5*u**2 + 256*lam*s2**5*u + 208*lam*s2**4*t**3 + 464*lam*s2**4*t**2*u + 288*lam*s2**4*t**2 - 272*lam*s2**4*t*u**2 - 144*lam*s2**4*t*u + 64*lam*s2**4*t - 400*lam*s2**4*u**3 - 752*lam*s2**4*u**2 - 416*lam*s2**4*u - 96*lam*s2**3*t**4 - 528*lam*s2**3*t**3*u - 96*lam*s2**3*t**3 - 272*lam*s2**3*t**2*u**2 - 192*lam*s2**3*t**2*u + 96*lam*s2**3*t**2 + 592*lam*s2**3*t*u**3 + 1024*lam*s2**3*t*u**2 + 720*lam*s2**3*t*u + 128*lam*s2**3*t + 304*lam*s2**3*u**4 + 768*lam*s2**3*u**3 + 816*lam*s2**3*u**2 + 352*lam*s2**3*u + 16*lam*s2**2*t**5 + 224*lam*s2**2*t**4*u - 64*lam*s2**2*t**4 + 432*lam*s2**2*t**3*u**2 + 16*lam*s2**2*t**3*u - 224*lam*s2**2*t**3 - 112*lam*s2**2*t**2*u**3 - 432*lam*s2**2*t**2*u**2 - 768*lam*s2**2*t**2*u - 288*lam*s2**2*t**2 - 448*lam*s2**2*t*u**4 - 1056*lam*s2**2*t*u**3 - 1280*lam*s2**2*t*u**2 - 752*lam*s2**2*t*u - 128*lam*s2**2*t - 112*lam*s2**2*u**5 - 288*lam*s2**2*u**4 - 416*lam*s2**2*u**3 - 400*lam*s2**2*u**2 - 160*lam*s2**2*u - 32*lam*s2*t**5*u + 32*lam*s2*t**5 - 160*lam*s2*t**4*u**2 + 112*lam*s2*t**4*u + 64*lam*s2*t**4 - 112*lam*s2*t**3*u**3 + 144*lam*s2*t**3*u**2 + 416*lam*s2*t**3*u + 96*lam*s2*t**3 + 144*lam*s2*t**2*u**4 + 432*lam*s2*t**2*u**3 + 832*lam*s2*t**2*u**2 + 544*lam*s2*t**2*u + 96*lam*s2*t**2 + 144*lam*s2*t*u**5 + 368*lam*s2*t*u**4 + 576*lam*s2*t*u**3 + 576*lam*s2*t*u**2 + 240*lam*s2*t*u + 32*lam*s2*t + 16*lam*s2*u**6 - 32*lam*s2*u**4 + 32*lam*s2*u**3 + 80*lam*s2*u**2 + 32*lam*s2*u + 16*lam*t**5*u**2 - 32*lam*t**5*u + 16*lam*t**5 + 32*lam*t**4*u**3 - 48*lam*t**4*u**2 - 48*lam*t**4*u + 32*lam*t**4 - 64*lam*t**3*u**3 - 192*lam*t**3*u**2 - 64*lam*t**3*u + 16*lam*t**3 - 32*lam*t**2*u**5 - 96*lam*t**2*u**4 - 224*lam*t**2*u**3 - 224*lam*t**2*u**2 - 48*lam*t**2*u - 16*lam*t*u**6 - 32*lam*t*u**5 - 48*lam*t*u**4 - 80*lam*t*u**3 - 48*lam*t*u**2 + 16*lam*u**6 + 48*lam*u**5 + 48*lam*u**4 + 16*lam*u**3)/(64*s2**6*t*u - 192*s2**5*t**2*u - 192*s2**5*t*u**2 - 192*s2**5*t*u + 240*s2**4*t**3*u + 480*s2**4*t**2*u**2 + 384*s2**4*t**2*u + 240*s2**4*t*u**3 + 384*s2**4*t*u**2 + 192*s2**4*t*u - 160*s2**3*t**4*u - 480*s2**3*t**3*u**2 - 288*s2**3*t**3*u - 480*s2**3*t**2*u**3 - 576*s2**3*t**2*u**2 - 192*s2**3*t**2*u - 160*s2**3*t*u**4 - 288*s2**3*t*u**3 - 192*s2**3*t*u**2 - 64*s2**3*t*u + 60*s2**2*t**5*u + 240*s2**2*t**4*u**2 + 96*s2**2*t**4*u + 360*s2**2*t**3*u**3 + 288*s2**2*t**3*u**2 + 48*s2**2*t**3*u + 240*s2**2*t**2*u**4 + 288*s2**2*t**2*u**3 + 96*s2**2*t**2*u**2 + 60*s2**2*t*u**5 + 96*s2**2*t*u**4 + 48*s2**2*t*u**3 - 12*s2*t**6*u - 60*s2*t**5*u**2 - 12*s2*t**5*u - 120*s2*t**4*u**3 - 48*s2*t**4*u**2 - 120*s2*t**3*u**4 - 72*s2*t**3*u**3 - 60*s2*t**2*u**5 - 48*s2*t**2*u**4 - 12*s2*t*u**6 - 12*s2*t*u**5 + t**7*u + 6*t**6*u**2 + 15*t**5*u**3 + 20*t**4*u**4 + 15*t**3*u**5 + 6*t**2*u**6 + t*u**7) + (32*s2**5*t - 80*s2**4*t**2 - 128*s2**4*t*u - 64*s2**4*t + 16*s2**4*u**2 + 32*s2**4*u + 48*s2**3*t**3 + 296*s2**3*t**2*u + 80*s2**3*t**2 + 128*s2**3*t*u**2 + 48*s2**3*t*u - 24*s2**3*u**3 - 96*s2**3*u**2 - 96*s2**3*u + 8*s2**2*t**4 - 192*s2**2*t**3*u + 16*s2**2*t**3 - 320*s2**2*t**2*u**2 - 32*s2**2*t**2*u + 80*s2**2*t**2 + 176*s2**2*t*u**2 + 288*s2**2*t*u + 64*s2**2*t - 8*s2**2*u**4 + 32*s2**2*u**3 + 144*s2**2*u**2 + 96*s2**2*u - 8*s2*t**5 + 16*s2*t**4*u - 16*s2*t**4 + 192*s2*t**3*u**2 - 64*s2*t**3*u - 48*s2*t**3 + 104*s2*t**2*u**3 - 160*s2*t**2*u**2 - 312*s2*t**2*u - 80*s2*t**2 - 40*s2*t*u**4 - 176*s2*t*u**3 - 352*s2*t*u**2 - 208*s2*t*u - 32*s2*t + 24*s2*u**5 + 64*s2*u**4 + 8*s2*u**3 - 64*s2*u**2 - 32*s2*u + 8*t**5*u - 8*t**5 - 24*t**4*u**2 + 24*t**4*u - 24*t**4 - 48*t**3*u**3 + 64*t**3*u**2 + 48*t**3*u - 16*t**3 + 88*t**2*u**3 + 176*t**2*u**2 + 48*t**2*u + 8*t*u**5 + 24*t*u**4 + 64*t*u**3 + 48*t*u**2 - 8*u**6 - 32*u**5 - 40*u**4 - 16*u**3)/(16*s2**4*t*u - 32*s2**3*t**2*u - 32*s2**3*t*u**2 - 32*s2**3*t*u + 24*s2**2*t**3*u + 48*s2**2*t**2*u**2 + 32*s2**2*t**2*u + 24*s2**2*t*u**3 + 32*s2**2*t*u**2 + 16*s2**2*t*u - 8*s2*t**4*u - 24*s2*t**3*u**2 - 8*s2*t**3*u - 24*s2*t**2*u**3 - 16*s2*t**2*u**2 - 8*s2*t*u**4 - 8*s2*t*u**3 + t**5*u + 4*t**4*u**2 + 6*t**3*u**3 + 4*t**2*u**4 + t*u**5))', locals=_L)
C["C^{O_1,\\mathrm{reg}}_{qq',\\mathrm{sc}\\,AA}"] = sympify('CF*(CF - Nc/2)*(fla*(-48*lam*s2**3*t - 32*lam*s2**3*u - 48*lam*s2**3 + 88*lam*s2**2*t**2 + 136*lam*s2**2*t*u + 192*lam*s2**2*t + 64*lam*s2**2*u**2 + 160*lam*s2**2*u + 96*lam*s2**2 - 48*lam*s2*t**3 - 128*lam*s2*t**2*u - 144*lam*s2*t**2 - 120*lam*s2*t*u**2 - 256*lam*s2*t*u - 144*lam*s2*t - 40*lam*s2*u**3 - 128*lam*s2*u**2 - 128*lam*s2*u - 48*lam*s2 + 8*lam*t**4 + 32*lam*t**3*u + 16*lam*t**3 + 48*lam*t**2*u**2 + 64*lam*t**2*u + 8*lam*t**2 + 32*lam*t*u**3 + 72*lam*t*u**2 + 24*lam*t*u + 8*lam*u**4 + 24*lam*u**3 + 16*lam*u**2)/(16*s2**4*t - 32*s2**3*t**2 - 32*s2**3*t*u - 32*s2**3*t + 24*s2**2*t**3 + 48*s2**2*t**2*u + 32*s2**2*t**2 + 24*s2**2*t*u**2 + 32*s2**2*t*u + 16*s2**2*t - 8*s2*t**4 - 24*s2*t**3*u - 8*s2*t**3 - 24*s2*t**2*u**2 - 16*s2*t**2*u - 8*s2*t*u**3 - 8*s2*t*u**2 + t**5 + 4*t**4*u + 6*t**3*u**2 + 4*t**2*u**3 + t*u**4) + (192*s2**9 - 960*s2**8*t - 768*s2**8*u - 768*s2**8 + 2032*s2**7*t**2 + 3552*s2**7*t*u + 3264*s2**7*t + 1200*s2**7*u**2 + 2304*s2**7*u + 1152*s2**7 - 2368*s2**6*t**3 - 6864*s2**6*t**2*u - 5600*s2**6*t**2 - 5088*s2**6*t*u**2 - 8928*s2**6*t*u - 4032*s2**6*t - 912*s2**6*u**3 - 2448*s2**6*u**2 - 2304*s2**6*u - 768*s2**6 + 1664*s2**5*t**4 + 7184*s2**5*t**3*u + 4880*s2**5*t**3 + 8832*s2**5*t**2*u**2 + 13712*s2**5*t**2*u + 5312*s2**5*t**2 + 3504*s2**5*t*u**3 + 8544*s2**5*t*u**2 + 7200*s2**5*t*u + 2112*s2**5*t + 336*s2**5*u**4 + 1056*s2**5*u**3 + 1296*s2**5*u**2 + 768*s2**5*u + 192*s2**5 - 736*s2**4*t**5 - 4432*s2**4*t**4*u - 2172*s2**4*t**4 - 8080*s2**4*t**3*u**2 - 10464*s2**4*t**3*u - 3104*s2**4*t**3 - 5344*s2**4*t**2*u**3 - 11460*s2**4*t**2*u**2 - 8240*s2**4*t**2*u - 1952*s2**4*t**2 - 1152*s2**4*t*u**4 - 3264*s2**4*t*u**3 - 3552*s2**4*t*u**2 - 1824*s2**4*t*u - 384*s2**4*t - 48*s2**4*u**5 - 144*s2**4*u**4 - 144*s2**4*u**3 - 48*s2**4*u**2 + 212*s2**3*t**6 + 1664*s2**3*t**5*u + 380*s2**3*t**5 + 4188*s2**3*t**4*u**2 + 3976*s2**3*t**4*u + 608*s2**3*t**4 + 4104*s2**3*t**3*u**3 + 7300*s2**3*t**3*u**2 + 4040*s2**3*t**3*u + 592*s2**3*t**3 + 1496*s2**3*t**2*u**4 + 3688*s2**3*t**2*u**3 + 3384*s2**3*t**2*u**2 + 1392*s2**3*t**2*u + 208*s2**3*t**2 + 144*s2**3*t*u**5 + 384*s2**3*t*u**4 + 336*s2**3*t*u**3 + 96*s2**3*t*u**2 - 40*s2**2*t**7 - 388*s2**2*t**6*u + 36*s2**2*t**6 - 1240*s2**2*t**5*u**2 - 592*s2**2*t**5*u + 60*s2**2*t**5 - 1660*s2**2*t**4*u**3 - 2152*s2**2*t**4*u**2 - 680*s2**2*t**4*u + 12*s2**2*t**4 - 904*s2**2*t**3*u**4 - 1808*s2**2*t**3*u**3 - 1244*s2**2*t**3*u**2 - 312*s2**2*t**3*u - 152*s2**2*t**2*u**5 - 348*s2**2*t**2*u**4 - 248*s2**2*t**2*u**3 - 52*s2**2*t**2*u**2 + 4*s2*t**8 + 56*s2*t**7*u - 24*s2*t**7 + 204*s2*t**6*u**2 - 16*s2*t**6*u - 4*s2*t**6 + 336*s2*t**5*u**3 + 212*s2*t**5*u**2 + 4*s2*t**5*u + 32*s2*t**5 + 248*s2*t**4*u**4 + 336*s2*t**4*u**3 + 140*s2*t**4*u**2 + 32*s2*t**4*u + 16*s2*t**4 + 64*s2*t**3*u**5 + 116*s2*t**3*u**4 + 52*s2*t**3*u**3 - 4*t**8*u + 4*t**8 - 16*t**7*u**2 + 8*t**7*u - 28*t**6*u**3 + 4*t**6*u**2 - 12*t**6*u - 4*t**6 - 24*t**5*u**4 - 8*t**5*u**3 - 16*t**5*u**2 - 8*t**5*u - 8*t**4*u**5 - 8*t**4*u**4 - 4*t**4*u**3 - 4*t**4*u**2)/(4*s2**4*t**4 - 12*s2**3*t**5 - 4*s2**3*t**4*u - 4*s2**3*t**4 + 13*s2**2*t**6 + 10*s2**2*t**5*u + 8*s2**2*t**5 + s2**2*t**4*u**2 - 6*s2*t**7 - 8*s2*t**6*u - 4*s2*t**6 - 2*s2*t**5*u**2 + t**8 + 2*t**7*u + t**6*u**2) + (8*s2**4 - 16*s2**3*t - 16*s2**3*u - 16*s2**3 + 24*s2**2*t*u + 16*s2**2*t + 8*s2**2*u**2 + 16*s2**2*u + 8*s2**2 + 16*s2*t**3 + 20*s2*t**2 - 8*s2*t*u**2 - 8*s2*t*u - 8*t**4 - 8*t**3*u - 16*t**3 - 4*t**2*u - 4*t**2)*log(2)/(s2**2*t**2 - 2*s2*t**3 + t**4) + (-fst - log(2))*(16*s2**5 - 32*s2**4*t - 48*s2**4*u - 48*s2**4 + 32*s2**3*t**2 + 80*s2**3*t*u + 64*s2**3*t + 48*s2**3*u**2 + 96*s2**3*u + 48*s2**3 - 16*s2**2*t**3 - 64*s2**2*t**2*u - 24*s2**2*t**2 - 64*s2**2*t*u**2 - 96*s2**2*t*u - 32*s2**2*t - 16*s2**2*u**3 - 48*s2**2*u**2 - 48*s2**2*u - 16*s2**2 + 4*s2*t**4 + 24*s2*t**3*u + 40*s2*t**2*u**2 + 32*s2*t**2*u + 16*s2*t*u**3 + 32*s2*t*u**2 + 16*s2*t*u - 4*t**4*u - 4*t**4 - 8*t**3*u**2 - 8*t**3*u - 16*t**3 - 8*t**2*u**3 - 16*t**2*u**2 - 16*t**2*u - 8*t**2)/t**4)', locals=_L)
C["C^{O_2,\\mathrm{reg}}_{qq',\\mathrm{sc}\\,AA}"] = sympify('CF*(CF - Nc/2)*(fla*(-64*lam*s2**4 + 176*lam*s2**3*t + 128*lam*s2**3*u + 176*lam*s2**3 - 168*lam*s2**2*t**2 - 264*lam*s2**2*t*u - 320*lam*s2**2*t - 112*lam*s2**2*u**2 - 224*lam*s2**2*u - 160*lam*s2**2 + 64*lam*s2*t**3 + 168*lam*s2*t**2*u + 160*lam*s2*t**2 + 152*lam*s2*t*u**2 + 256*lam*s2*t*u + 144*lam*s2*t + 48*lam*s2*u**3 + 112*lam*s2*u**2 + 96*lam*s2*u + 48*lam*s2 - 8*lam*t**4 - 32*lam*t**3*u - 16*lam*t**3 - 48*lam*t**2*u**2 - 56*lam*t**2*u - 8*lam*t**2 - 32*lam*t*u**3 - 56*lam*t*u**2 - 24*lam*t*u - 8*lam*u**4 - 16*lam*u**3 - 16*lam*u**2)/(16*s2**4*t - 32*s2**3*t**2 - 32*s2**3*t*u - 32*s2**3*t + 24*s2**2*t**3 + 48*s2**2*t**2*u + 32*s2**2*t**2 + 24*s2**2*t*u**2 + 32*s2**2*t*u + 16*s2**2*t - 8*s2*t**4 - 24*s2*t**3*u - 8*s2*t**3 - 24*s2*t**2*u**2 - 16*s2*t**2*u - 8*s2*t*u**3 - 8*s2*t*u**2 + t**5 + 4*t**4*u + 6*t**3*u**2 + 4*t**2*u**3 + t*u**4) + (192*s2**9 - 1152*s2**8*t - 576*s2**8*u - 384*s2**8 + 2992*s2**7*t**2 + 3168*s2**7*t*u + 1920*s2**7*t + 624*s2**7*u**2 + 576*s2**7*u - 4400*s2**6*t**3 - 7424*s2**6*t**2*u - 4096*s2**6*t**2 - 3120*s2**6*t*u**2 - 2592*s2**6*t*u - 288*s2**6*u**3 - 48*s2**6*u**2 + 576*s2**6*u + 384*s2**6 + 4032*s2**5*t**4 + 9648*s2**5*t**3*u + 4864*s2**5*t**3 + 6496*s2**5*t**2*u**2 + 4896*s2**5*t**2*u + 160*s2**5*t**2 + 1296*s2**5*t*u**3 + 192*s2**5*t*u**2 - 2016*s2**5*t*u - 1152*s2**5*t + 48*s2**5*u**4 - 192*s2**5*u**3 - 624*s2**5*u**2 - 576*s2**5*u - 192*s2**5 - 2400*s2**4*t**5 - 7584*s2**4*t**4*u - 3500*s2**4*t**4 - 7264*s2**4*t**3*u**2 - 5040*s2**4*t**3*u - 496*s2**4*t**3 - 2352*s2**4*t**2*u**3 - 356*s2**4*t**2*u**2 + 2560*s2**4*t**2*u + 1152*s2**4*t**2 - 192*s2**4*t*u**4 + 672*s2**4*t*u**3 + 1872*s2**4*t*u**2 + 1440*s2**4*t*u + 384*s2**4*t + 48*s2**4*u**4 + 96*s2**4*u**3 + 48*s2**4*u**2 + 948*s2**3*t**6 + 3696*s2**3*t**5*u + 1544*s2**3*t**5 + 4684*s2**3*t**4*u**2 + 3036*s2**3*t**4*u + 488*s2**3*t**4 + 2184*s2**3*t**3*u**3 + 392*s2**3*t**3*u**2 - 1336*s2**3*t**3*u - 352*s2**3*t**3 + 296*s2**3*t**2*u**4 - 876*s2**3*t**2*u**3 - 2000*s2**3*t**2*u**2 - 1184*s2**3*t**2*u - 208*s2**3*t**2 - 144*s2**3*t*u**4 - 240*s2**3*t*u**3 - 96*s2**3*t*u**2 - 252*s2**2*t**7 - 1104*s2**2*t**6*u - 400*s2**2*t**6 - 1732*s2**2*t**5*u**2 - 1040*s2**2*t**5*u - 136*s2**2*t**5 - 1080*s2**2*t**4*u**3 - 248*s2**2*t**4*u**2 + 220*s2**2*t**4*u + 20*s2**2*t**4 - 216*s2**2*t**3*u**4 + 512*s2**2*t**3*u**3 + 872*s2**2*t**3*u**2 + 312*s2**2*t**3*u + 152*s2**2*t**2*u**4 + 196*s2**2*t**2*u**3 + 52*s2**2*t**2*u**2 + 44*s2*t**8 + 192*s2*t**7*u + 56*s2*t**7 + 340*s2*t**6*u**2 + 172*s2*t**6*u - 20*s2*t**6 + 264*s2*t**5*u**3 + 72*s2*t**5*u**2 - 20*s2*t**5*u - 48*s2*t**5 + 72*s2*t**4*u**4 - 124*s2*t**4*u**3 - 132*s2*t**4*u**2 - 16*s2*t**4*u - 16*s2*t**4 - 64*s2*t**3*u**4 - 52*s2*t**3*u**3 - 4*t**9 - 16*t**8*u - 4*t**8 - 28*t**7*u**2 - 8*t**7*u + 4*t**7 - 24*t**6*u**3 - 4*t**6*u**2 + 16*t**6*u + 4*t**6 - 8*t**5*u**4 + 8*t**5*u**3 + 12*t**5*u**2 + 8*t**5*u + 8*t**4*u**4 + 4*t**4*u**2)/(4*s2**4*t**4 - 12*s2**3*t**5 - 4*s2**3*t**4*u - 4*s2**3*t**4 + 13*s2**2*t**6 + 10*s2**2*t**5*u + 8*s2**2*t**5 + s2**2*t**4*u**2 - 6*s2*t**7 - 8*s2*t**6*u - 4*s2*t**6 - 2*s2*t**5*u**2 + t**8 + 2*t**7*u + t**6*u**2) + (8*s2**4 - 32*s2**3*t - 8*s2**3*u + 48*s2**2*t**2 + 24*s2**2*t*u + 16*s2**2*t - 8*s2**2*u - 8*s2**2 - 32*s2*t**3 - 24*s2*t**2*u - 28*s2*t**2 + 8*s2*t*u + 8*t**4 + 8*t**3*u + 12*t**3 + 4*t**2)*log(2)/(s2**2*t**2 - 2*s2*t**3 + t**4) + (-fst - log(2))*(16*s2**5 - 48*s2**4*t - 32*s2**4*u - 16*s2**4 + 64*s2**3*t**2 + 80*s2**3*t*u + 32*s2**3*t + 16*s2**3*u**2 - 16*s2**3 - 48*s2**2*t**3 - 80*s2**2*t**2*u - 24*s2**2*t**2 - 32*s2**2*t*u**2 + 16*s2**2*t + 16*s2**2*u**2 + 32*s2**2*u + 16*s2**2 + 20*s2*t**4 + 40*s2*t**3*u + 24*s2*t**2*u**2 - 8*s2*t**2*u - 16*s2*t**2 - 16*s2*t*u**2 - 16*s2*t*u - 4*t**5 - 8*t**4*u + 4*t**4 - 8*t**3*u**2 + 8*t**3*u + 16*t**3 + 8*t**2*u**2 + 8*t**2*u + 8*t**2)/t**4)', locals=_L)
C["C^{O_1,\\mathrm{reg}}_{qq',\\mathrm{sc}\\,AB}"] = sympify('CF*(CF - Nc/2)*(fla*(-32*lam*s2**5*t - 32*lam*s2**5*u + 80*lam*s2**4*t**2 + 160*lam*s2**4*t*u + 48*lam*s2**4*t + 80*lam*s2**4*u**2 + 48*lam*s2**4*u - 72*lam*s2**3*t**3 - 216*lam*s2**3*t**2*u - 40*lam*s2**3*t**2 - 216*lam*s2**3*t*u**2 - 144*lam*s2**3*t*u + 48*lam*s2**3*t - 72*lam*s2**3*u**3 - 40*lam*s2**3*u**2 + 48*lam*s2**3*u + 28*lam*s2**2*t**4 + 112*lam*s2**2*t**3*u - 24*lam*s2**2*t**3 + 168*lam*s2**2*t**2*u**2 + 40*lam*s2**2*t**2*u - 160*lam*s2**2*t**2 + 112*lam*s2**2*t*u**3 + 40*lam*s2**2*t*u**2 - 192*lam*s2**2*t*u - 112*lam*s2**2*t + 28*lam*s2**2*u**4 - 24*lam*s2**2*u**3 - 160*lam*s2**2*u**2 - 112*lam*s2**2*u - 4*lam*s2*t**5 - 20*lam*s2*t**4*u + 24*lam*s2*t**4 - 40*lam*s2*t**3*u**2 + 40*lam*s2*t**3*u + 104*lam*s2*t**3 - 40*lam*s2*t**2*u**3 + 32*lam*s2*t**2*u**2 + 216*lam*s2*t**2*u + 120*lam*s2*t**2 - 20*lam*s2*t*u**4 + 40*lam*s2*t*u**3 + 216*lam*s2*t*u**2 + 176*lam*s2*t*u + 48*lam*s2*t - 4*lam*s2*u**5 + 24*lam*s2*u**4 + 104*lam*s2*u**3 + 120*lam*s2*u**2 + 48*lam*s2*u - 4*lam*t**5 - 12*lam*t**4*u - 12*lam*t**4 - 16*lam*t**3*u**2 - 56*lam*t**3*u - 8*lam*t**3 - 16*lam*t**2*u**3 - 88*lam*t**2*u**2 - 40*lam*t**2*u - 12*lam*t*u**4 - 56*lam*t*u**3 - 40*lam*t*u**2 - 4*lam*u**5 - 12*lam*u**4 - 8*lam*u**3)/(32*s2**5*t*u - 80*s2**4*t**2*u - 80*s2**4*t*u**2 - 96*s2**4*t*u + 80*s2**3*t**3*u + 160*s2**3*t**2*u**2 + 160*s2**3*t**2*u + 80*s2**3*t*u**3 + 160*s2**3*t*u**2 + 96*s2**3*t*u - 40*s2**2*t**4*u - 120*s2**2*t**3*u**2 - 96*s2**2*t**3*u - 120*s2**2*t**2*u**3 - 192*s2**2*t**2*u**2 - 80*s2**2*t**2*u - 40*s2**2*t*u**4 - 96*s2**2*t*u**3 - 80*s2**2*t*u**2 - 32*s2**2*t*u + 10*s2*t**5*u + 40*s2*t**4*u**2 + 24*s2*t**4*u + 60*s2*t**3*u**3 + 72*s2*t**3*u**2 + 16*s2*t**3*u + 40*s2*t**2*u**4 + 72*s2*t**2*u**3 + 32*s2*t**2*u**2 + 10*s2*t*u**5 + 24*s2*t*u**4 + 16*s2*t*u**3 - t**6*u - 5*t**5*u**2 - 2*t**5*u - 10*t**4*u**3 - 8*t**4*u**2 - 10*t**3*u**4 - 12*t**3*u**3 - 5*t**2*u**5 - 8*t**2*u**4 - t*u**6 - 2*t*u**5) + ftu*(4*s2**4 - 4*s2**3*t - 16*s2**3*u - 8*s2**3 + 4*s2**2*t**2 + 12*s2**2*t*u + 4*s2**2*t + 24*s2**2*u**2 + 24*s2**2*u - 4*s2*t**3 - 8*s2*t**2*u - 12*s2*t*u**2 - 8*s2*t*u + 4*s2*t - 16*s2*u**3 - 24*s2*u**2 + 8*s2 + 4*t**3*u - 4*t**3 + 4*t**2*u**2 - 4*t**2 + 4*t*u**3 + 4*t*u**2 - 4*t*u - 4*t + 4*u**4 + 8*u**3 - 8*u - 4)/(s2**2*t*u - s2*t**2*u - s2*t*u**2 - 2*s2*t*u + t**2*u**2 + t**2*u + t*u**2 + t*u) + (flt - log(2))*(-4*s2**3 - 4*s2**2*t + 12*s2**2*u + 12*s2**2 + 4*s2*t**2 - 4*s2*t*u - 4*s2*t - 10*s2*u**2 - 20*s2*u - 12*s2 + 4*t*u**2 + 8*t*u + 8*t + 2*u**3 + 6*u**2 + 8*u + 4)/(2*s2**2*t - 3*s2*t**2 - s2*t*u - 4*s2*t + t**3 + t**2*u + 3*t**2 + t*u + 2*t) + (flu - log(2))*(-4*s2**3 + 4*s2**2*t + 12*s2**2*u + 4*s2**2 - 2*s2*t**2 - 8*s2*t*u - 12*s2*u**2 - 8*s2*u + 4*s2 + 2*t**2*u - 2*t**2 + 4*t*u**2 - 4*t + 4*u**3 + 4*u**2 - 4*u - 4)/(2*s2**2*u - s2*t*u - 3*s2*u**2 - 4*s2*u + t*u**2 + t*u + u**3 + 3*u**2 + 2*u) + (-fst - log(2))*(8*s2**4 - 12*s2**3*t - 24*s2**3*u - 16*s2**3 + 8*s2**2*t**2 + 28*s2**2*t*u + 12*s2**2*t + 24*s2**2*u**2 + 24*s2**2*u - 2*s2*t**3 - 12*s2*t**2*u - 20*s2*t*u**2 - 8*s2*t*u + 12*s2*t - 8*s2*u**3 + 24*s2*u + 16*s2 + 2*t**3*u - 2*t**3 + 4*t**2*u**2 - 4*t**2*u - 8*t**2 + 4*t*u**3 - 4*t*u**2 - 20*t*u - 12*t - 8*u**3 - 24*u**2 - 24*u - 8)/(2*s2**2*t*u - s2*t**2*u - 3*s2*t*u**2 - 4*s2*t*u + t**2*u**2 + t**2*u + t*u**3 + 3*t*u**2 + 2*t*u) + (-fsu - log(2))*(8*s2**4 - 8*s2**3*t - 20*s2**3*u - 16*s2**3 + 16*s2**2*t*u + 8*s2**2*t + 20*s2**2*u**2 + 28*s2**2*u - 12*s2*t*u**2 - 4*s2*t*u + 8*s2*t - 10*s2*u**3 - 20*s2*u**2 + 4*s2*u + 16*s2 - 4*t**2*u + 4*t*u**3 - 12*t*u - 8*t + 2*u**4 + 6*u**3 - 12*u - 8)/(2*s2**2*t*u - 3*s2*t**2*u - s2*t*u**2 - 4*s2*t*u + t**3*u + t**2*u**2 + 3*t**2*u + t*u**2 + 2*t*u) + (-8*s2**5*t + 8*s2**5*u - 16*s2**5 + 12*s2**4*t**2 + 8*s2**4*t*u + 48*s2**4*t - 20*s2**4*u**2 + 16*s2**4*u + 32*s2**4 - 4*s2**3*t**3 - 24*s2**3*t**2*u - 24*s2**3*t**2 + 12*s2**3*t*u**2 - 48*s2**3*t*u - 40*s2**3*t + 16*s2**3*u**3 + 8*s2**3*u**2 - 24*s2**3*u - 16*s2**3 + 8*s2**2*t**3*u - 4*s2**2*t**3 + 12*s2**2*t**2*u**2 + 8*s2**2*t**2*u - 4*s2**2*t**2 - 16*s2**2*t*u**3 - 28*s2**2*t*u**2 - 8*s2**2*t*u - 4*s2**2*u**4 - 8*s2**2*u**3 - 4*s2**2*u**2 - 4*s2*t**3*u**2 + 16*s2*t**3*u + 32*s2*t**2*u**2 + 24*s2*t**2*u + 4*s2*t*u**4 + 32*s2*t*u**3 + 40*s2*t*u**2 + 16*s2*t*u - 12*t**3*u**2 - 4*t**3*u - 16*t**2*u**3 - 8*t**2*u**2 - 4*t*u**4 - 4*t*u**3)/(4*s2**4*t*u - 8*s2**3*t**2*u - 8*s2**3*t*u**2 - 4*s2**3*t*u + 5*s2**2*t**3*u + 14*s2**2*t**2*u**2 + 4*s2**2*t**2*u + 5*s2**2*t*u**3 + 4*s2**2*t*u**2 - s2*t**4*u - 7*s2*t**3*u**2 - 7*s2*t**2*u**3 - 4*s2*t**2*u**2 - s2*t*u**4 + t**4*u**2 + 2*t**3*u**3 + t**2*u**4) + (8*s2**4 - 12*s2**3*t - 24*s2**3*u - 16*s2**3 + 8*s2**2*t**2 + 24*s2**2*t*u + 12*s2**2*t + 28*s2**2*u**2 + 32*s2**2*u - 4*s2*t**3 - 12*s2*t**2*u - 16*s2*t*u**2 - 8*s2*t*u + 12*s2*t - 16*s2*u**3 - 24*s2*u**2 + 8*s2*u + 16*s2 + 4*t**3*u - 4*t**3 + 4*t**2*u**2 - 4*t**2*u - 8*t**2 + 4*t*u**3 - 16*t*u - 12*t + 4*u**4 + 8*u**3 - 4*u**2 - 16*u - 8)*log(2)/(s2**2*t*u - s2*t**2*u - s2*t*u**2 - 2*s2*t*u + t**2*u**2 + t**2*u + t*u**2 + t*u))', locals=_L)
C["C^{O_2,\\mathrm{reg}}_{qq',\\mathrm{sc}\\,AB}"] = sympify('CF*(CF - Nc/2)*(fla*(32*lam*s2**5*t + 32*lam*s2**5*u - 80*lam*s2**4*t**2 - 160*lam*s2**4*t*u - 48*lam*s2**4*t - 80*lam*s2**4*u**2 - 48*lam*s2**4*u + 72*lam*s2**3*t**3 + 216*lam*s2**3*t**2*u + 40*lam*s2**3*t**2 + 216*lam*s2**3*t*u**2 + 144*lam*s2**3*t*u - 48*lam*s2**3*t + 72*lam*s2**3*u**3 + 40*lam*s2**3*u**2 - 48*lam*s2**3*u - 28*lam*s2**2*t**4 - 112*lam*s2**2*t**3*u + 24*lam*s2**2*t**3 - 168*lam*s2**2*t**2*u**2 - 40*lam*s2**2*t**2*u + 160*lam*s2**2*t**2 - 112*lam*s2**2*t*u**3 - 40*lam*s2**2*t*u**2 + 192*lam*s2**2*t*u + 112*lam*s2**2*t - 28*lam*s2**2*u**4 + 24*lam*s2**2*u**3 + 160*lam*s2**2*u**2 + 112*lam*s2**2*u + 4*lam*s2*t**5 + 20*lam*s2*t**4*u - 24*lam*s2*t**4 + 40*lam*s2*t**3*u**2 - 40*lam*s2*t**3*u - 104*lam*s2*t**3 + 40*lam*s2*t**2*u**3 - 32*lam*s2*t**2*u**2 - 216*lam*s2*t**2*u - 120*lam*s2*t**2 + 20*lam*s2*t*u**4 - 40*lam*s2*t*u**3 - 216*lam*s2*t*u**2 - 176*lam*s2*t*u - 48*lam*s2*t + 4*lam*s2*u**5 - 24*lam*s2*u**4 - 104*lam*s2*u**3 - 120*lam*s2*u**2 - 48*lam*s2*u + 4*lam*t**5 + 12*lam*t**4*u + 12*lam*t**4 + 16*lam*t**3*u**2 + 56*lam*t**3*u + 8*lam*t**3 + 16*lam*t**2*u**3 + 88*lam*t**2*u**2 + 40*lam*t**2*u + 12*lam*t*u**4 + 56*lam*t*u**3 + 40*lam*t*u**2 + 4*lam*u**5 + 12*lam*u**4 + 8*lam*u**3)/(32*s2**5*t*u - 80*s2**4*t**2*u - 80*s2**4*t*u**2 - 96*s2**4*t*u + 80*s2**3*t**3*u + 160*s2**3*t**2*u**2 + 160*s2**3*t**2*u + 80*s2**3*t*u**3 + 160*s2**3*t*u**2 + 96*s2**3*t*u - 40*s2**2*t**4*u - 120*s2**2*t**3*u**2 - 96*s2**2*t**3*u - 120*s2**2*t**2*u**3 - 192*s2**2*t**2*u**2 - 80*s2**2*t**2*u - 40*s2**2*t*u**4 - 96*s2**2*t*u**3 - 80*s2**2*t*u**2 - 32*s2**2*t*u + 10*s2*t**5*u + 40*s2*t**4*u**2 + 24*s2*t**4*u + 60*s2*t**3*u**3 + 72*s2*t**3*u**2 + 16*s2*t**3*u + 40*s2*t**2*u**4 + 72*s2*t**2*u**3 + 32*s2*t**2*u**2 + 10*s2*t*u**5 + 24*s2*t*u**4 + 16*s2*t*u**3 - t**6*u - 5*t**5*u**2 - 2*t**5*u - 10*t**4*u**3 - 8*t**4*u**2 - 10*t**3*u**4 - 12*t**3*u**3 - 5*t**2*u**5 - 8*t**2*u**4 - t*u**6 - 2*t*u**5) + ftu*(12*s2**4 - 32*s2**3*t - 28*s2**3*u - 24*s2**3 + 32*s2**2*t**2 + 52*s2**2*t*u + 40*s2**2*t + 20*s2**2*u**2 + 28*s2**2*u + 16*s2**2 - 16*s2*t**3 - 28*s2*t**2*u - 24*s2*t**2 - 24*s2*t*u**2 - 24*s2*t*u - 16*s2*t - 4*s2*u**3 - 4*s2*u - 8*s2 + 4*t**4 + 4*t**3*u + 8*t**3 + 4*t**2*u**2 + 4*t**2*u + 8*t**2 + 4*t*u**3 + 4*t*u + 8*t - 4*u**3 - 4*u**2 + 4*u + 4)/(s2**2*t*u - s2*t**2*u - s2*t*u**2 - 2*s2*t*u + t**2*u**2 + t**2*u + t*u**2 + t*u) + (flt - log(2))*(-12*s2**3 + 20*s2**2*t + 12*s2**2*u + 12*s2**2 - 8*s2*t**2 - 16*s2*t*u - 8*s2*t - 2*s2*u**2 + 4*s2 + 4*t**2*u + 2*t*u**2 - 4*t - 2*u**2 - 4*u - 4)/(2*s2**2*t - 3*s2*t**2 - s2*t*u - 4*s2*t + t**3 + t**2*u + 3*t**2 + t*u + 2*t) + (flu - log(2))*(-12*s2**3 + 20*s2**2*t + 20*s2**2*u + 20*s2**2 - 10*s2*t**2 - 20*s2*t*u - 20*s2*t - 8*s2*u**2 - 20*s2*u - 12*s2 + 2*t**3 + 4*t**2*u + 6*t**2 + 4*t*u**2 + 8*t*u + 8*t + 4*u**2 + 8*u + 4)/(2*s2**2*u - s2*t*u - 3*s2*u**2 - 4*s2*u + t*u**2 + t*u + u**3 + 3*u**2 + 2*u) + (-fst - log(2))*(8*s2**4 - 20*s2**3*t - 16*s2**3*u - 16*s2**3 + 20*s2**2*t**2 + 32*s2**2*t*u + 28*s2**2*t + 8*s2**2*u**2 + 16*s2**2*u + 16*s2**2 - 10*s2*t**3 - 20*s2*t**2*u - 20*s2*t**2 - 12*s2*t*u**2 - 20*s2*t*u - 20*s2*t - 16*s2*u - 16*s2 + 2*t**4 + 4*t**3*u + 6*t**3 + 4*t**2*u**2 + 8*t**2*u + 8*t**2 + 12*t*u + 12*t + 8*u**2 + 16*u + 8)/(2*s2**2*t*u - s2*t**2*u - 3*s2*t*u**2 - 4*s2*t*u + t**2*u**2 + t**2*u + t*u**3 + 3*t*u**2 + 2*t*u) + (-fsu - log(2))*(8*s2**4 - 16*s2**3*t - 12*s2**3*u - 16*s2**3 + 8*s2**2*t**2 + 20*s2**2*t*u + 16*s2**2*t + 8*s2**2*u**2 + 12*s2**2*u + 16*s2**2 - 8*s2*t**2*u - 12*s2*t*u**2 - 8*s2*t*u - 16*s2*t - 2*s2*u**3 - 12*s2*u - 16*s2 + 4*t**2*u**2 + 8*t**2 + 2*t*u**3 + 4*t*u**2 + 12*t*u + 16*t - 2*u**3 + 12*u + 8)/(2*s2**2*t*u - 3*s2*t**2*u - s2*t*u**2 - 4*s2*t*u + t**3*u + t**2*u**2 + 3*t**2*u + t*u**2 + 2*t*u) + (-8*s2**5*t + 8*s2**5*u + 16*s2**5 + 20*s2**4*t**2 - 8*s2**4*t*u - 16*s2**4*t - 12*s2**4*u**2 - 48*s2**4*u - 32*s2**4 - 16*s2**3*t**3 - 12*s2**3*t**2*u - 8*s2**3*t**2 + 24*s2**3*t*u**2 + 48*s2**3*t*u + 24*s2**3*t + 4*s2**3*u**3 + 24*s2**3*u**2 + 40*s2**3*u + 16*s2**3 + 4*s2**2*t**4 + 16*s2**2*t**3*u + 8*s2**2*t**3 - 12*s2**2*t**2*u**2 + 28*s2**2*t**2*u + 4*s2**2*t**2 - 8*s2**2*t*u**3 - 8*s2**2*t*u**2 + 8*s2**2*t*u + 4*s2**2*u**3 + 4*s2**2*u**2 - 4*s2*t**4*u - 32*s2*t**3*u + 4*s2*t**2*u**3 - 32*s2*t**2*u**2 - 40*s2*t**2*u - 16*s2*t*u**3 - 24*s2*t*u**2 - 16*s2*t*u + 4*t**4*u + 16*t**3*u**2 + 4*t**3*u + 12*t**2*u**3 + 8*t**2*u**2 + 4*t*u**3)/(4*s2**4*t*u - 8*s2**3*t**2*u - 8*s2**3*t*u**2 - 4*s2**3*t*u + 5*s2**2*t**3*u + 14*s2**2*t**2*u**2 + 4*s2**2*t**2*u + 5*s2**2*t*u**3 + 4*s2**2*t*u**2 - s2*t**4*u - 7*s2*t**3*u**2 - 7*s2*t**2*u**3 - 4*s2*t**2*u**2 - s2*t*u**4 + t**4*u**2 + 2*t**3*u**3 + t**2*u**4) + (8*s2**4 - 24*s2**3*t - 20*s2**3*u - 16*s2**3 + 28*s2**2*t**2 + 40*s2**2*t*u + 32*s2**2*t + 16*s2**2*u**2 + 20*s2**2*u + 16*s2**2 - 16*s2*t**3 - 24*s2*t**2*u - 24*s2*t**2 - 20*s2*t*u**2 - 24*s2*t*u - 24*s2*t - 4*s2*u**3 - 12*s2*u - 16*s2 + 4*t**4 + 4*t**3*u + 8*t**3 + 4*t**2*u**2 + 8*t**2*u + 12*t**2 + 4*t*u**3 + 4*t*u**2 + 16*t*u + 16*t - 4*u**3 + 12*u + 8)*log(2)/(s2**2*t*u - s2*t**2*u - s2*t*u**2 - 2*s2*t*u + t**2*u**2 + t**2*u + t*u**2 + t*u))', locals=_L)
C['C^{O_1,\\mathrm{reg}}_{qq,\\mathrm{dir}}'] = sympify('CF*(CF - Nc/2)*(fla*(-64*lam*s2**4*t + 128*lam*s2**3*t**2 + 128*lam*s2**3*t*u + 176*lam*s2**3*t - 32*lam*s2**3*u**2 - 48*lam*s2**3*u - 112*lam*s2**2*t**3 - 176*lam*s2**2*t**2*u - 224*lam*s2**2*t**2 - 32*lam*s2**2*t*u**2 - 128*lam*s2**2*t*u - 160*lam*s2**2*t + 64*lam*s2**2*u**3 + 160*lam*s2**2*u**2 + 96*lam*s2**2*u + 48*lam*s2*t**4 + 104*lam*s2*t**3*u + 112*lam*s2*t**3 + 40*lam*s2*t**2*u**2 + 112*lam*s2*t**2*u + 96*lam*s2*t**2 - 56*lam*s2*t*u**3 - 96*lam*s2*t*u**2 + 48*lam*s2*t - 40*lam*s2*u**4 - 128*lam*s2*u**3 - 128*lam*s2*u**2 - 48*lam*s2*u - 8*lam*t**5 - 24*lam*t**4*u - 16*lam*t**4 - 16*lam*t**3*u**2 - 40*lam*t**3*u - 16*lam*t**3 + 16*lam*t**2*u**3 + 8*lam*t**2*u**2 - 16*lam*t**2*u + 24*lam*t*u**4 + 56*lam*t*u**3 + 16*lam*t*u**2 + 8*lam*u**5 + 24*lam*u**4 + 16*lam*u**3)/(16*s2**4*t*u - 32*s2**3*t**2*u - 32*s2**3*t*u**2 - 32*s2**3*t*u + 24*s2**2*t**3*u + 48*s2**2*t**2*u**2 + 32*s2**2*t**2*u + 24*s2**2*t*u**3 + 32*s2**2*t*u**2 + 16*s2**2*t*u - 8*s2*t**4*u - 24*s2*t**3*u**2 - 8*s2*t**3*u - 24*s2*t**2*u**3 - 16*s2*t**2*u**2 - 8*s2*t*u**4 - 8*s2*t*u**3 + t**5*u + 4*t**4*u**2 + 6*t**3*u**3 + 4*t**2*u**4 + t*u**5) + ftu*(16*s2**4 - 32*s2**3*t - 48*s2**3*u - 32*s2**3 + 24*s2**2*t**2 + 64*s2**2*t*u + 32*s2**2*t + 56*s2**2*u**2 + 64*s2**2*u + 16*s2**2 - 8*s2*t**3 - 32*s2*t**2*u - 40*s2*t*u**2 - 32*s2*t*u - 32*s2*u**3 - 48*s2*u**2 - 16*s2*u + 8*t**3*u - 8*t**3 + 8*t**2*u**2 - 8*t**2 + 8*t*u**3 + 8*t*u**2 + 8*u**4 + 16*u**3 + 8*u**2)/(s2**2*t*u - s2*t**2*u - s2*t*u**2 - 2*s2*t*u + t**2*u**2 + t**2*u + t*u**2 + t*u) + (flt - log(2))*(-16*s2**3 + 16*s2**2*t + 32*s2**2*u + 32*s2**2 - 4*s2*t**2 - 24*s2*t*u - 24*s2*t - 20*s2*u**2 - 40*s2*u - 24*s2 + 4*t**2*u + 4*t**2 + 8*t*u**2 + 16*t*u + 16*t + 4*u**3 + 12*u**2 + 16*u + 8)/(2*s2**2*t - 3*s2*t**2 - s2*t*u - 4*s2*t + t**3 + t**2*u + 3*t**2 + t*u + 2*t) + (flu - log(2))*(-16*s2**3 + 16*s2**2*t + 32*s2**2*u + 16*s2**2 - 4*s2*t**2 - 24*s2*t*u - 20*s2*u**2 - 16*s2*u + 8*s2 + 4*t**2*u - 4*t**2 + 8*t*u**2 - 8*t + 4*u**3 + 4*u**2 - 8*u - 8)/(2*s2**2*u - s2*t*u - 3*s2*u**2 - 4*s2*u + t*u**2 + t*u + u**3 + 3*u**2 + 2*u) + (-fst - log(2))*(32*s2**7*u - 80*s2**6*t*u - 144*s2**6*u**2 - 160*s2**6*u + 96*s2**5*t**2*u + 320*s2**5*t*u**2 + 320*s2**5*t*u + 256*s2**5*u**3 + 576*s2**5*u**2 + 320*s2**5*u - 64*s2**4*t**3*u + 16*s2**4*t**3 - 336*s2**4*t**2*u**2 - 272*s2**4*t**2*u - 496*s2**4*t*u**3 - 992*s2**4*t*u**2 - 480*s2**4*t*u - 224*s2**4*u**4 - 768*s2**4*u**3 - 864*s2**4*u**2 - 320*s2**4*u + 24*s2**3*t**4*u - 24*s2**3*t**4 + 192*s2**3*t**3*u**2 + 80*s2**3*t**3*u - 32*s2**3*t**3 + 448*s2**3*t**2*u**3 + 728*s2**3*t**2*u**2 + 256*s2**3*t**2*u + 368*s2**3*t*u**4 + 1104*s2**3*t*u**3 + 1056*s2**3*t*u**2 + 320*s2**3*t*u + 96*s2**3*u**5 + 448*s2**3*u**4 + 768*s2**3*u**3 + 576*s2**3*u**2 + 160*s2**3*u - 4*s2**2*t**5*u + 16*s2**2*t**5 - 60*s2**2*t**4*u**2 + 8*s2**2*t**4*u + 24*s2**2*t**4 - 208*s2**2*t**3*u**3 - 248*s2**2*t**3*u**2 - 48*s2**2*t**3*u + 16*s2**2*t**3 - 280*s2**2*t**2*u**4 - 696*s2**2*t**2*u**3 - 504*s2**2*t**2*u**2 - 96*s2**2*t**2*u - 128*s2**2*t*u**5 - 512*s2**2*t*u**4 - 720*s2**2*t*u**3 - 416*s2**2*t*u**2 - 80*s2**2*t*u - 16*s2**2*u**6 - 96*s2**2*u**5 - 224*s2**2*u**4 - 256*s2**2*u**3 - 144*s2**2*u**2 - 32*s2**2*u - 4*s2*t**6 + 8*s2*t**5*u**2 - 16*s2*t**5*u + 48*s2*t**4*u**3 + 44*s2*t**4*u**2 + 24*s2*t**4*u + 96*s2*t**3*u**4 + 208*s2*t**3*u**3 + 176*s2*t**3*u**2 + 80*s2*t**3*u + 80*s2*t**2*u**5 + 280*s2*t**2*u**4 + 336*s2*t**2*u**3 + 168*s2*t**2*u**2 + 32*s2*t**2*u + 16*s2*t*u**6 + 80*s2*t*u**5 + 144*s2*t*u**4 + 112*s2*t*u**3 + 32*s2*t*u**2 + 4*t**6*u - 4*t**6 - 4*t**5*u**3 - 4*t**5*u - 8*t**5 - 12*t**4*u**4 - 28*t**4*u**3 - 48*t**4*u**2 - 32*t**4*u - 16*t**3*u**5 - 56*t**3*u**4 - 96*t**3*u**3 - 104*t**3*u**2 - 48*t**3*u - 8*t**2*u**6 - 40*t**2*u**5 - 80*t**2*u**4 - 88*t**2*u**3 - 56*t**2*u**2 - 16*t**2*u)/(2*s2**2*t**4*u - s2*t**5*u - 3*s2*t**4*u**2 - 4*s2*t**4*u + t**5*u**2 + t**5*u + t**4*u**3 + 3*t**4*u**2 + 2*t**4*u) + (-fsu - log(2))*(32*s2**7*t - 112*s2**6*t**2 - 112*s2**6*t*u - 96*s2**6*t + 144*s2**5*t**3 + 352*s2**5*t**2*u + 224*s2**5*t**2 + 176*s2**5*t*u**2 + 288*s2**5*t*u + 64*s2**5*t - 80*s2**4*t**4 - 400*s2**4*t**3*u - 144*s2**4*t**3 - 480*s2**4*t**2*u**2 - 608*s2**4*t**2*u - 160*s2**4*t*u**3 - 384*s2**4*t*u**2 - 192*s2**4*t*u + 64*s2**4*t + 16*s2**4*u**3 + 16*s2**3*t**5 + 192*s2**3*t**4*u + 464*s2**3*t**3*u**2 + 368*s2**3*t**3*u - 144*s2**3*t**3 + 368*s2**3*t**2*u**3 + 680*s2**3*t**2*u**2 + 128*s2**3*t**2*u - 224*s2**3*t**2 + 88*s2**3*t*u**4 + 256*s2**3*t*u**3 + 208*s2**3*t*u**2 - 32*s2**3*t*u - 96*s2**3*t - 40*s2**3*u**4 - 32*s2**3*u**3 - 32*s2**2*t**5*u + 16*s2**2*t**5 - 184*s2**2*t**4*u**2 - 32*s2**2*t**4*u + 80*s2**2*t**4 - 288*s2**2*t**3*u**3 - 336*s2**2*t**3*u**2 + 112*s2**2*t**3*u + 144*s2**2*t**3 - 164*s2**2*t**2*u**4 - 376*s2**2*t**2*u**3 - 104*s2**2*t**2*u**2 + 160*s2**2*t**2*u + 112*s2**2*t**2 - 28*s2**2*t*u**5 - 72*s2**2*t*u**4 - 48*s2**2*t*u**3 + 48*s2**2*t*u**2 + 48*s2**2*t*u + 32*s2**2*t + 40*s2**2*u**5 + 56*s2**2*u**4 + 16*s2**2*u**3 + 24*s2*t**5*u**2 - 16*s2*t**5*u + 88*s2*t**4*u**3 + 24*s2*t**4*u**2 - 64*s2*t**4*u + 92*s2*t**3*u**4 + 136*s2*t**3*u**3 - 80*s2*t**3*u**2 - 80*s2*t**3*u + 40*s2*t**2*u**5 + 100*s2*t**2*u**4 - 32*s2*t**2*u**3 - 136*s2*t**2*u**2 - 32*s2*t**2*u + 4*s2*t*u**6 - 16*s2*t*u**4 - 96*s2*t*u**3 - 64*s2*t*u**2 - 20*s2*u**6 - 40*s2*u**5 - 16*s2*u**4 - 8*t**5*u**3 + 8*t**5*u**2 - 16*t**4*u**4 - 8*t**4*u**3 + 32*t**4*u**2 - 12*t**3*u**5 - 20*t**3*u**4 + 40*t**3*u**3 + 48*t**3*u**2 - 4*t**2*u**6 - 12*t**2*u**5 + 16*t**2*u**4 + 88*t**2*u**3 + 40*t**2*u**2 + 4*t*u**6 + 4*t*u**5 + 24*t*u**4 + 48*t*u**3 + 16*t*u**2 + 4*u**7 + 12*u**6 + 8*u**5)/(2*s2**2*t*u**4 - 3*s2*t**2*u**4 - s2*t*u**5 - 4*s2*t*u**4 + t**3*u**4 + t**2*u**5 + 3*t**2*u**4 + t*u**5 + 2*t*u**4) + (8*s2**8*t**2 + 16*s2**8*t*u + 8*s2**8*u**2 - 32*s2**7*t**3 - 104*s2**7*t**2*u - 16*s2**7*t**2 - 104*s2**7*t*u**2 - 32*s2**7*t*u - 40*s2**7*u**3 - 32*s2**7*u**2 + 48*s2**6*t**4 + 256*s2**6*t**3*u + 48*s2**6*t**3 + 384*s2**6*t**2*u**2 + 184*s2**6*t**2*u + 280*s2**6*t*u**3 + 200*s2**6*t*u**2 + 16*s2**6*t*u + 80*s2**6*u**4 + 136*s2**6*u**3 + 48*s2**6*u**2 - 32*s2**5*t**5 - 304*s2**5*t**4*u - 48*s2**5*t**4 - 688*s2**5*t**3*u**2 - 360*s2**5*t**3*u + 16*s2**5*t**3 - 688*s2**5*t**2*u**3 - 536*s2**5*t**2*u**2 - 88*s2**5*t**2*u + 16*s2**5*t**2 - 400*s2**5*t*u**4 - 488*s2**5*t*u**3 - 120*s2**5*t*u**2 - 80*s2**5*u**5 - 224*s2**5*u**4 - 168*s2**5*u**3 - 32*s2**5*u**2 + 8*s2**4*t**6 + 176*s2**4*t**5*u + 16*s2**4*t**5 + 672*s2**4*t**4*u**2 + 296*s2**4*t**4*u - 40*s2**4*t**4 + 880*s2**4*t**3*u**3 + 752*s2**4*t**3*u**2 + 128*s2**4*t**3*u - 48*s2**4*t**3 + 704*s2**4*t**2*u**4 + 720*s2**4*t**2*u**3 + 192*s2**4*t**2*u**2 + 8*s2**4*t**2*u - 8*s2**4*t**2 + 320*s2**4*t*u**5 + 592*s2**4*t*u**4 + 280*s2**4*t*u**3 + 24*s2**4*t*u**2 + 40*s2**4*u**6 + 176*s2**4*u**5 + 216*s2**4*u**4 + 88*s2**4*u**3 + 8*s2**4*u**2 - 40*s2**3*t**6*u - 344*s2**3*t**5*u**2 - 88*s2**3*t**5*u + 32*s2**3*t**5 - 672*s2**3*t**4*u**3 - 532*s2**3*t**4*u**2 - 48*s2**3*t**4*u + 48*s2**3*t**4 - 600*s2**3*t**3*u**4 - 624*s2**3*t**3*u**3 - 256*s2**3*t**3*u**2 - 8*s2**3*t**3*u + 16*s2**3*t**3 - 432*s2**3*t**2*u**5 - 532*s2**3*t**2*u**4 - 120*s2**3*t**2*u**3 - 8*s2**3*t**2*u**2 - 136*s2**3*t*u**6 - 368*s2**3*t*u**5 - 280*s2**3*t*u**4 - 56*s2**3*t*u**3 - 8*s2**3*u**7 - 64*s2**3*u**6 - 120*s2**3*u**5 - 80*s2**3*u**4 - 16*s2**3*u**3 + 72*s2**2*t**6*u**2 - 8*s2**2*t**6 + 296*s2**2*t**5*u**3 + 148*s2**2*t**5*u**2 - 16*s2**2*t**5*u - 16*s2**2*t**5 + 304*s2**2*t**4*u**4 + 352*s2**2*t**4*u**3 + 164*s2**2*t**4*u**2 - 8*s2**2*t**4*u - 8*s2**2*t**4 + 232*s2**2*t**3*u**5 + 196*s2**2*t**3*u**4 + 72*s2**2*t**3*u**3 + 56*s2**2*t**3*u**2 + 152*s2**2*t**2*u**6 + 224*s2**2*t**2*u**5 + 4*s2**2*t**2*u**4 - 48*s2**2*t**2*u**3 + 24*s2**2*t*u**7 + 104*s2**2*t*u**6 + 120*s2**2*t*u**5 + 40*s2**2*t*u**4 + 8*s2**2*u**7 + 24*s2**2*u**6 + 24*s2**2*u**5 + 8*s2**2*u**4 - 56*s2*t**6*u**3 + 8*s2*t**6*u - 104*s2*t**5*u**4 - 96*s2*t**5*u**3 - 32*s2*t**5*u**2 + 8*s2*t**5*u - 48*s2*t**4*u**5 - 52*s2*t**4*u**4 - 72*s2*t**4*u**3 - 44*s2*t**4*u**2 - 56*s2*t**3*u**6 - 16*s2*t**3*u**5 + 64*s2*t**3*u**4 + 8*s2*t**3*u**3 - 8*s2*t**3*u**2 - 24*s2*t**2*u**7 - 44*s2*t**2*u**6 + 16*s2*t**2*u**5 + 44*s2*t**2*u**4 + 8*s2*t**2*u**3 - 8*s2*t*u**7 - 16*s2*t*u**6 - 8*s2*t*u**5 + 16*t**6*u**4 + 8*t**5*u**5 + 20*t**5*u**4 + 16*t**5*u**3 + 4*t**5*u**2 - 16*t**4*u**5 - 4*t**4*u**4 + 16*t**4*u**3 + 4*t**4*u**2 + 8*t**3*u**7 + 4*t**3*u**6 - 24*t**3*u**5 - 20*t**3*u**4 - 4*t**2*u**6 - 8*t**2*u**5 - 4*t**2*u**4)*log(2)/(s2**6*t**2*u**2 - 3*s2**5*t**3*u**2 - 3*s2**5*t**2*u**3 - 2*s2**5*t**2*u**2 + 3*s2**4*t**4*u**2 + 9*s2**4*t**3*u**3 + 5*s2**4*t**3*u**2 + 3*s2**4*t**2*u**4 + 5*s2**4*t**2*u**3 + s2**4*t**2*u**2 - s2**3*t**5*u**2 - 9*s2**3*t**4*u**3 - 4*s2**3*t**4*u**2 - 9*s2**3*t**3*u**4 - 12*s2**3*t**3*u**3 - 2*s2**3*t**3*u**2 - s2**3*t**2*u**5 - 4*s2**3*t**2*u**4 - 2*s2**3*t**2*u**3 + 3*s2**2*t**5*u**3 + s2**2*t**5*u**2 + 9*s2**2*t**4*u**4 + 9*s2**2*t**4*u**3 + s2**2*t**4*u**2 + 3*s2**2*t**3*u**5 + 9*s2**2*t**3*u**4 + 4*s2**2*t**3*u**3 + s2**2*t**2*u**5 + s2**2*t**2*u**4 - 3*s2*t**5*u**4 - 2*s2*t**5*u**3 - 3*s2*t**4*u**5 - 6*s2*t**4*u**4 - 2*s2*t**4*u**3 - 2*s2*t**3*u**5 - 2*s2*t**3*u**4 + t**5*u**5 + t**5*u**4 + t**4*u**5 + t**4*u**4) + (192*s2**11*t**4 + 192*s2**11*u**4 - 960*s2**10*t**5 - 1152*s2**10*t**4*u - 384*s2**10*t**4 - 960*s2**10*t*u**4 - 1152*s2**10*u**5 - 768*s2**10*u**4 + 1968*s2**9*t**6 + 5472*s2**9*t**5*u + 1344*s2**9*t**5 + 2992*s2**9*t**4*u**2 + 1920*s2**9*t**4*u + 2032*s2**9*t**2*u**4 + 5472*s2**9*t*u**5 + 3264*s2**9*t*u**4 + 2928*s2**9*u**6 + 3840*s2**9*u**5 + 1152*s2**9*u**4 - 2112*s2**8*t**7 - 10608*s2**8*t**6*u - 1584*s2**8*t**6 - 13408*s2**8*t**5*u**2 - 6432*s2**8*t**5*u + 576*s2**8*t**5 - 4400*s2**8*t**4*u**3 - 4096*s2**8*t**4*u**2 + 384*s2**8*t**4 - 2368*s2**8*t**3*u**4 - 10928*s2**8*t**2*u**5 - 5600*s2**8*t**2*u**4 - 13152*s2**8*t*u**6 - 15456*s2**8*t*u**5 - 4032*s2**8*t*u**4 - 4080*s2**8*u**7 - 7824*s2**8*u**6 - 4608*s2**8*u**5 - 768*s2**8*u**4 + 1248*s2**7*t**8 + 10704*s2**7*t**7*u + 480*s2**7*t**7 + 24336*s2**7*t**6*u**2 + 7296*s2**7*t**6*u - 1776*s2**7*t**6 + 18448*s2**7*t**5*u**3 + 13088*s2**7*t**5*u**2 - 2016*s2**7*t**5*u - 1344*s2**7*t**5 + 5696*s2**7*t**4*u**4 + 4864*s2**7*t**4*u**3 + 160*s2**7*t**4*u**2 - 1152*s2**7*t**4*u - 192*s2**7*t**4 + 11920*s2**7*t**3*u**5 + 4880*s2**7*t**3*u**4 + 24592*s2**7*t**2*u**6 + 24912*s2**7*t**2*u**5 + 5312*s2**7*t**2*u**4 + 17232*s2**7*t*u**7 + 29664*s2**7*t*u**6 + 15264*s2**7*t*u**5 + 2112*s2**7*t*u**4 + 3360*s2**7*u**8 + 8256*s2**7*u**7 + 7056*s2**7*u**6 + 2304*s2**7*u**5 + 192*s2**7*u**4 - 384*s2**6*t**9 - 5904*s2**6*t**8*u + 384*s2**6*t**8 - 22768*s2**6*t**7*u**2 - 2304*s2**6*t**7*u + 1920*s2**6*t**7 - 30960*s2**6*t**6*u**3 - 14244*s2**6*t**6*u**2 + 5904*s2**6*t**6*u + 1584*s2**6*t**6 - 16384*s2**6*t**5*u**4 - 14768*s2**6*t**5*u**3 + 2240*s2**6*t**5*u**2 + 3744*s2**6*t**5*u + 384*s2**6*t**5 - 10160*s2**6*t**4*u**5 - 5672*s2**6*t**4*u**4 - 496*s2**6*t**4*u**3 + 1152*s2**6*t**4*u**2 + 384*s2**6*t**4*u - 24816*s2**6*t**3*u**6 - 20224*s2**6*t**3*u**5 - 3104*s2**6*t**3*u**4 - 29872*s2**6*t**2*u**7 - 44484*s2**6*t**2*u**6 - 18864*s2**6*t**2*u**5 - 1952*s2**6*t**2*u**4 - 13248*s2**6*t*u**8 - 29280*s2**6*t*u**7 - 21984*s2**6*t*u**6 - 6048*s2**6*t*u**5 - 384*s2**6*t*u**4 - 1632*s2**6*u**9 - 4704*s2**6*u**8 - 5040*s2**6*u**7 - 2352*s2**6*u**6 - 384*s2**6*u**5 + 48*s2**5*t**10 + 1680*s2**5*t**9*u - 288*s2**5*t**9 + 11496*s2**5*t**8*u**2 - 1296*s2**5*t**8*u - 816*s2**5*t**8 + 26360*s2**5*t**7*u**3 + 4732*s2**5*t**7*u**2 - 6000*s2**5*t**7*u - 672*s2**5*t**7 + 24096*s2**5*t**6*u**4 + 15336*s2**5*t**6*u**3 - 6960*s2**5*t**6*u**2 - 4128*s2**5*t**6*u - 192*s2**5*t**6 + 11632*s2**5*t**5*u**5 + 10416*s2**5*t**5*u**4 - 344*s2**5*t**5*u**3 - 3488*s2**5*t**5*u**2 - 768*s2**5*t**5*u + 15664*s2**5*t**4*u**6 + 9864*s2**5*t**4*u**5 + 1096*s2**5*t**4*u**4 - 352*s2**5*t**4*u**3 - 208*s2**5*t**4*u**2 + 27448*s2**5*t**3*u**7 + 33108*s2**5*t**3*u**6 + 10248*s2**5*t**3*u**5 + 592*s2**5*t**3*u**4 + 21016*s2**5*t**2*u**8 + 40320*s2**5*t**2*u**7 + 25176*s2**5*t**2*u**6 + 5296*s2**5*t**2*u**5 + 208*s2**5*t**2*u**4 + 5952*s2**5*t*u**9 + 15456*s2**5*t*u**8 + 14640*s2**5*t*u**7 + 5856*s2**5*t*u**6 + 768*s2**5*t*u**5 + 432*s2**5*u**10 + 1344*s2**5*u**9 + 1584*s2**5*u**8 + 864*s2**5*u**7 + 192*s2**5*u**6 - 192*s2**4*t**10*u + 48*s2**4*t**10 - 2944*s2**4*t**9*u**2 + 960*s2**4*t**9*u + 96*s2**4*t**9 - 11848*s2**4*t**8*u**3 + 1548*s2**4*t**8*u**2 + 2352*s2**4*t**8*u + 48*s2**4*t**8 - 18072*s2**4*t**7*u**4 - 5312*s2**4*t**7*u**3 + 6756*s2**4*t**7*u**2 + 1632*s2**4*t**7*u - 12336*s2**4*t**6*u**5 - 9784*s2**4*t**6*u**4 + 3048*s2**4*t**6*u**3 + 3572*s2**4*t**6*u**2 + 384*s2**4*t**6*u - 8304*s2**4*t**5*u**6 - 5480*s2**4*t**5*u**5 - 696*s2**4*t**5*u**4 + 1016*s2**4*t**5*u**3 + 416*s2**4*t**5*u**2 - 14720*s2**4*t**4*u**7 - 12676*s2**4*t**4*u**6 - 2032*s2**4*t**4*u**5 + 32*s2**4*t**4*u**4 - 17192*s2**4*t**3*u**8 - 26872*s2**4*t**3*u**7 - 12428*s2**4*t**3*u**6 - 1496*s2**4*t**3*u**5 - 8488*s2**4*t**2*u**9 - 19184*s2**4*t**2*u**8 - 15256*s2**4*t**2*u**7 - 4788*s2**4*t**2*u**6 - 416*s2**4*t**2*u**5 - 1440*s2**4*t*u**10 - 4032*s2**4*t*u**9 - 4224*s2**4*t*u**8 - 2016*s2**4*t*u**7 - 384*s2**4*t*u**6 - 48*s2**4*u**11 - 144*s2**4*u**10 - 144*s2**4*u**9 - 48*s2**4*u**8 + 296*s2**3*t**10*u**2 - 144*s2**3*t**10*u + 2616*s2**3*t**9*u**3 - 1180*s2**3*t**9*u**2 - 240*s2**3*t**9*u + 6920*s2**3*t**8*u**4 - 696*s2**3*t**8*u**3 - 2392*s2**3*t**8*u**2 - 96*s2**3*t**8*u + 7560*s2**3*t**7*u**5 + 3384*s2**3*t**7*u**4 - 3132*s2**3*t**7*u**3 - 1288*s2**3*t**7*u**2 + 4688*s2**3*t**6*u**6 + 3608*s2**3*t**6*u**5 - 88*s2**3*t**6*u**4 - 976*s2**3*t**6*u**3 - 208*s2**3*t**6*u**2 + 5176*s2**3*t**5*u**7 + 2748*s2**3*t**5*u**6 + 136*s2**3*t**5*u**5 - 24*s2**3*t**5*u**4 + 7800*s2**3*t**4*u**8 + 8672*s2**3*t**4*u**7 + 2088*s2**3*t**4*u**6 - 40*s2**3*t**4*u**5 + 5976*s2**3*t**3*u**9 + 11032*s2**3*t**3*u**8 + 6580*s2**3*t**3*u**7 + 1216*s2**3*t**3*u**6 + 1800*s2**3*t**2*u**10 + 4384*s2**3*t**2*u**9 + 3880*s2**3*t**2*u**8 + 1496*s2**3*t**2*u**7 + 208*s2**3*t**2*u**6 + 144*s2**3*t*u**11 + 384*s2**3*t*u**10 + 336*s2**3*t*u**9 + 96*s2**3*t*u**8 - 216*s2**2*t**10*u**3 + 152*s2**2*t**10*u**2 - 1224*s2**2*t**9*u**4 + 640*s2**2*t**9*u**3 + 196*s2**2*t**9*u**2 - 2280*s2**2*t**8*u**5 + 12*s2**2*t**8*u**4 + 976*s2**2*t**8*u**3 + 52*s2**2*t**8*u**2 - 1976*s2**2*t**7*u**6 - 1120*s2**2*t**7*u**5 + 484*s2**2*t**7*u**4 + 312*s2**2*t**7*u**3 - 1488*s2**2*t**6*u**7 - 676*s2**2*t**6*u**6 - 88*s2**2*t**6*u**5 + 52*s2**2*t**6*u**4 - 2040*s2**2*t**5*u**8 - 1144*s2**2*t**5*u**7 + 92*s2**2*t**5*u**6 + 32*s2**2*t**5*u**5 + 32*s2**2*t**5*u**4 - 2168*s2**2*t**4*u**9 - 2836*s2**2*t**4*u**8 - 960*s2**2*t**4*u**7 - 52*s2**2*t**4*u**6 - 32*s2**2*t**4*u**5 - 1032*s2**2*t**3*u**10 - 2040*s2**2*t**3*u**9 - 1348*s2**2*t**3*u**8 - 312*s2**2*t**3*u**7 - 152*s2**2*t**2*u**11 - 348*s2**2*t**2*u**10 - 248*s2**2*t**2*u**9 - 52*s2**2*t**2*u**8 + 72*s2*t**10*u**4 - 64*s2*t**10*u**3 + 280*s2*t**9*u**5 - 140*s2*t**9*u**4 - 52*s2*t**9*u**3 + 400*s2*t**8*u**6 + 48*s2*t**8*u**5 - 132*s2*t**8*u**4 + 336*s2*t**7*u**7 + 140*s2*t**7*u**6 - 44*s2*t**7*u**5 - 24*s2*t**7*u**4 + 336*s2*t**6*u**8 + 48*s2*t**6*u**7 - 32*s2*t**6*u**6 - 56*s2*t**6*u**5 - 16*s2*t**6*u**4 + 392*s2*t**5*u**9 + 236*s2*t**5*u**8 + 28*s2*t**5*u**7 + 40*s2*t**5*u**6 + 264*s2*t**4*u**10 + 352*s2*t**4*u**9 + 148*s2*t**4*u**8 + 40*s2*t**4*u**7 + 16*s2*t**4*u**6 + 64*s2*t**3*u**11 + 116*s2*t**3*u**10 + 52*s2*t**3*u**9 - 8*t**10*u**5 + 8*t**10*u**4 - 24*t**9*u**6 + 8*t**9*u**5 - 32*t**8*u**7 + 12*t**8*u**5 + 4*t**8*u**4 - 32*t**7*u**8 + 16*t**7*u**6 + 8*t**7*u**5 - 32*t**6*u**9 - 8*t**6*u**7 - 24*t**5*u**10 - 8*t**5*u**9 - 16*t**5*u**8 - 8*t**5*u**7 - 8*t**4*u**11 - 8*t**4*u**10 - 4*t**4*u**9 - 4*t**4*u**8)/(4*s2**6*t**4*u**4 - 12*s2**5*t**5*u**4 - 12*s2**5*t**4*u**5 - 4*s2**5*t**4*u**4 + 13*s2**4*t**6*u**4 + 34*s2**4*t**5*u**5 + 8*s2**4*t**5*u**4 + 13*s2**4*t**4*u**6 + 8*s2**4*t**4*u**5 - 6*s2**3*t**7*u**4 - 34*s2**3*t**6*u**5 - 4*s2**3*t**6*u**4 - 34*s2**3*t**5*u**6 - 16*s2**3*t**5*u**5 - 6*s2**3*t**4*u**7 - 4*s2**3*t**4*u**6 + s2**2*t**8*u**4 + 14*s2**2*t**7*u**5 + 30*s2**2*t**6*u**6 + 8*s2**2*t**6*u**5 + 14*s2**2*t**5*u**7 + 8*s2**2*t**5*u**6 + s2**2*t**4*u**8 - 2*s2*t**8*u**5 - 10*s2*t**7*u**6 - 10*s2*t**6*u**7 - 4*s2*t**6*u**6 - 2*s2*t**5*u**8 + t**8*u**6 + 2*t**7*u**7 + t**6*u**8))', locals=_L)
C['C^{O_1,\\mathrm{reg}}_{qq,\\mathrm{int}}'] = sympify('CF*(LOGS2*(32*s2**3 - 32*s2**2*t - 64*s2**2*u - 32*s2**2 + 16*s2*t**2 + 64*s2*t*u + 48*s2*u**2 + 32*s2*u - 16*t**2*u + 16*t**2 - 32*t*u**2 - 16*u**3 - 16*u**2)/(t*u) + 2*(flt - log(2))*(16*s2**3 - 16*s2**2*t - 32*s2**2*u - 32*s2**2 + 4*s2*t**2 + 24*s2*t*u + 24*s2*t + 20*s2*u**2 + 40*s2*u + 24*s2 - 4*t**2*u - 4*t**2 - 8*t*u**2 - 16*t*u - 16*t - 4*u**3 - 12*u**2 - 16*u - 8)/(2*s2**2*t - 3*s2*t**2 - s2*t*u - 2*s2*t + t**3 + t**2*u + 2*t**2) + 2*(flu - log(2))*(16*s2**3 - 16*s2**2*t - 32*s2**2*u - 16*s2**2 + 4*s2*t**2 + 24*s2*t*u + 20*s2*u**2 + 16*s2*u - 8*s2 - 4*t**2*u + 4*t**2 - 8*t*u**2 + 8*t - 4*u**3 - 4*u**2 + 8*u + 8)/(2*s2**2*u - s2*t*u - 3*s2*u**2 - 2*s2*u + t*u**2 + u**3 + 2*u**2) + 2*(-fst - log(2))*(16*s2**5*t - 40*s2**4*t**2 - 40*s2**4*t*u - 32*s2**4*t - 16*s2**4*u + 40*s2**3*t**3 + 96*s2**3*t**2*u + 56*s2**3*t**2 + 40*s2**3*t*u**2 + 80*s2**3*t*u + 16*s2**3*t + 40*s2**3*u**2 + 48*s2**3*u - 20*s2**2*t**4 - 84*s2**2*t**3*u - 24*s2**2*t**3 - 84*s2**2*t**2*u**2 - 112*s2**2*t**2*u - 16*s2**2*t**2 - 20*s2**2*t*u**3 - 88*s2**2*t*u**2 - 80*s2**2*t*u - 32*s2**2*u**3 - 80*s2**2*u**2 - 48*s2**2*u + 4*s2*t**5 + 32*s2*t**4*u - 4*s2*t**4 + 56*s2*t**3*u**2 + 48*s2*t**3*u - 8*s2*t**3 + 32*s2*t**2*u**3 + 84*s2*t**2*u**2 + 48*s2*t**2*u + 4*s2*t*u**4 + 40*s2*t*u**3 + 88*s2*t*u**2 + 48*s2*t*u + 8*s2*u**4 + 32*s2*u**3 + 40*s2*u**2 + 16*s2*u - 4*t**5*u + 4*t**5 - 12*t**4*u**2 - 4*t**4*u + 8*t**4 - 12*t**3*u**3 - 24*t**3*u**2 - 4*t**3*u - 4*t**2*u**4 - 20*t**2*u**3 - 32*t**2*u**2 - 8*t**2*u - 4*t*u**4 - 20*t*u**3 - 24*t*u**2 - 8*t*u)/(2*s2**2*t**2*u - 3*s2*t**3*u - s2*t**2*u**2 - 2*s2*t**2*u + t**4*u + t**3*u**2 + 2*t**3*u) + 2*(-fsu - log(2))*(16*s2**5*u - 24*s2**4*t*u - 16*s2**4*t - 56*s2**4*u**2 - 32*s2**4*u + 16*s2**3*t**2*u + 24*s2**3*t**2 + 80*s2**3*t*u**2 + 64*s2**3*t*u + 16*s2**3*t + 80*s2**3*u**3 + 88*s2**3*u**2 + 16*s2**3*u - 4*s2**2*t**3*u - 8*s2**2*t**3 - 44*s2**2*t**2*u**2 - 48*s2**2*t**2*u - 100*s2**2*t*u**3 - 104*s2**2*t*u**2 - 32*s2**2*t*u + 16*s2**2*t - 60*s2**2*u**4 - 96*s2**2*u**3 - 32*s2**2*u**2 + 8*s2*t**3*u**2 + 8*s2*t**3*u - 8*s2*t**3 + 40*s2*t**2*u**3 + 36*s2*t**2*u**2 - 24*s2*t**2 + 56*s2*t*u**4 + 80*s2*t*u**3 + 32*s2*t*u**2 - 16*s2*t*u - 16*s2*t + 24*s2*u**5 + 52*s2*u**4 + 24*s2*u**3 - 4*t**3*u**3 + 4*t**3*u - 12*t**2*u**4 - 12*t**2*u**3 + 16*t**2*u - 12*t*u**5 - 24*t*u**4 - 12*t*u**3 + 8*t*u - 4*u**6 - 12*u**5 - 8*u**4)/(2*s2**2*t*u**2 - s2*t**2*u**2 - 3*s2*t*u**3 - 2*s2*t*u**2 + t**2*u**3 + t*u**4 + 2*t*u**3) + (32*s2**3*t**2 + 32*s2**3*u**2 - 32*s2**2*t**3 - 64*s2**2*t**2*u - 32*s2**2*t*u**2 - 64*s2**2*u**3 - 64*s2**2*u**2 + 48*s2*t**3*u - 32*s2*t**3 + 64*s2*t**2*u**2 - 32*s2*t**2 + 48*s2*t*u**3 + 32*s2*t*u**2 + 32*s2*u**4 + 64*s2*u**3 + 32*s2*u**2 - 16*t**3*u**2 + 16*t**3*u - 32*t**2*u**3 - 16*t*u**4 - 16*t*u**3)/(t**2*u**2) + (32*s2**3*t*u - 32*s2**2*t**2*u - 16*s2**2*t**2 - 64*s2**2*t*u**2 - 32*s2**2*t*u - 16*s2**2*u**2 + 16*s2*t**3*u + 16*s2*t**3 + 64*s2*t**2*u**2 + 32*s2*t**2*u + 48*s2*t*u**3 + 48*s2*t*u**2 + 32*s2*u**3 + 32*s2*u**2 - 16*t**3*u**2 + 16*t**3 - 32*t**2*u**3 - 16*t**2*u**2 + 16*t**2 - 16*t*u**4 - 32*t*u**3 - 16*t*u**2 - 16*u**4 - 32*u**3 - 16*u**2)*log(2)/(t**2*u**2))', locals=_L)
C['C^{O_1,\\mathrm{reg}}_{q\\bar q,\\mathrm{int}}'] = sympify('CF*(fla*(-512*lam*s2**9*u + 2048*lam*s2**8*t*u + 640*lam*s2**8*t + 2048*lam*s2**8*u**2 + 1920*lam*s2**8*u + 128*lam*s2**7*t**3 - 3584*lam*s2**7*t**2*u - 2240*lam*s2**7*t**2 - 6784*lam*s2**7*t*u**2 - 9344*lam*s2**7*t*u - 2240*lam*s2**7*t - 3584*lam*s2**7*u**3 - 5824*lam*s2**7*u**2 - 2496*lam*s2**7*u - 320*lam*s2**6*t**4 + 3072*lam*s2**6*t**3*u + 3040*lam*s2**6*t**3 + 9728*lam*s2**6*t**2*u**2 + 18464*lam*s2**6*t**2*u + 5600*lam*s2**6*t**2 + 9472*lam*s2**6*t*u**3 + 21024*lam*s2**6*t*u**2 + 15552*lam*s2**6*t*u + 1984*lam*s2**6*t + 3648*lam*s2**6*u**4 + 7392*lam*s2**6*u**3 + 4704*lam*s2**6*u**2 + 448*lam*s2**6*u + 320*lam*s2**5*t**5 - 1120*lam*s2**5*t**4*u - 2320*lam*s2**5*t**4 - 7040*lam*s2**5*t**3*u**2 - 18688*lam*s2**5*t**3*u - 5312*lam*s2**5*t**3 - 10560*lam*s2**5*t**2*u**3 - 32864*lam*s2**5*t**2*u**2 - 27392*lam*s2**5*t**2*u - 1344*lam*s2**5*t**2 - 7360*lam*s2**5*t*u**4 - 20352*lam*s2**5*t*u**3 - 22400*lam*s2**5*t*u**2 - 6656*lam*s2**5*t*u + 1664*lam*s2**5*t - 2400*lam*s2**5*u**5 - 5136*lam*s2**5*u**4 - 2624*lam*s2**5*u**3 + 2496*lam*s2**5*u**2 + 2688*lam*s2**5*u - 160*lam*s2**4*t**6 - 64*lam*s2**4*t**5*u + 1184*lam*s2**4*t**5 + 2400*lam*s2**4*t**4*u**2 + 11152*lam*s2**4*t**4*u + 2560*lam*s2**4*t**4 + 5760*lam*s2**4*t**3*u**3 + 26912*lam*s2**4*t**3*u**2 + 21184*lam*s2**4*t**3*u - 2080*lam*s2**4*t**3 + 5920*lam*s2**4*t**2*u**4 + 25216*lam*s2**4*t**2*u**3 + 31968*lam*s2**4*t**2*u**2 + 3488*lam*s2**4*t**2*u - 7168*lam*s2**4*t**2 + 3520*lam*s2**4*t*u**5 + 10304*lam*s2**4*t*u**4 + 11648*lam*s2**4*t*u**3 - 1760*lam*s2**4*t*u**2 - 10624*lam*s2**4*t*u - 4096*lam*s2**4*t + 1056*lam*s2**4*u**6 + 2032*lam*s2**4*u**5 - 544*lam*s2**4*u**4 - 6048*lam*s2**4*u**3 - 8192*lam*s2**4*u**2 - 3840*lam*s2**4*u + 40*lam*s2**3*t**7 + 176*lam*s2**3*t**6*u - 416*lam*s2**3*t**6 - 184*lam*s2**3*t**5*u**2 - 4256*lam*s2**3*t**5*u - 608*lam*s2**3*t**5 - 1360*lam*s2**3*t**4*u**3 - 12672*lam*s2**3*t**4*u**2 - 8208*lam*s2**3*t**4*u + 2720*lam*s2**3*t**4 - 2120*lam*s2**3*t**3*u**4 - 16160*lam*s2**3*t**3*u**3 - 18720*lam*s2**3*t**3*u**2 + 5440*lam*s2**3*t**3*u + 7520*lam*s2**3*t**3 - 1840*lam*s2**3*t**2*u**5 - 9600*lam*s2**3*t**2*u**4 - 12992*lam*s2**3*t**2*u**3 + 8544*lam*s2**3*t**2*u**2 + 20128*lam*s2**3*t**2*u + 7168*lam*s2**3*t**2 - 1064*lam*s2**3*t*u**6 - 2624*lam*s2**3*t*u**5 - 384*lam*s2**3*t*u**4 + 11776*lam*s2**3*t*u**3 + 21408*lam*s2**3*t*u**2 + 13440*lam*s2**3*t*u + 2624*lam*s2**3*t - 304*lam*s2**3*u**7 - 352*lam*s2**3*u**6 + 1488*lam*s2**3*u**5 + 5440*lam*s2**3*u**4 + 8544*lam*s2**3*u**3 + 6912*lam*s2**3*u**2 + 2368*lam*s2**3*u - 4*lam*s2**2*t**8 - 48*lam*s2**2*t**7*u + 88*lam*s2**2*t**7 - 88*lam*s2**2*t**6*u**2 + 1024*lam*s2**2*t**6*u + 16*lam*s2**2*t**6 + 32*lam*s2**2*t**5*u**3 + 3528*lam*s2**2*t**5*u**2 + 1488*lam*s2**2*t**5*u - 1248*lam*s2**2*t**5 + 240*lam*s2**2*t**4*u**4 + 5552*lam*s2**2*t**4*u**3 + 4608*lam*s2**2*t**4*u**2 - 5328*lam*s2**2*t**4*u - 3200*lam*s2**2*t**4 + 336*lam*s2**2*t**3*u**5 + 4360*lam*s2**2*t**3*u**4 + 4352*lam*s2**2*t**3*u**3 - 10912*lam*s2**2*t**3*u**2 - 13888*lam*s2**2*t**3*u - 3520*lam*s2**2*t**3 + 312*lam*s2**2*t**2*u**6 + 1536*lam*s2**2*t**2*u**5 - 80*lam*s2**2*t**2*u**4 - 13440*lam*s2**2*t**2*u**3 - 22112*lam*s2**2*t**2*u**2 - 11968*lam*s2**2*t**2*u - 2016*lam*s2**2*t**2 + 192*lam*s2**2*t*u**7 + 88*lam*s2**2*t*u**6 - 2128*lam*s2**2*t*u**5 - 9088*lam*s2**2*t*u**4 - 15616*lam*s2**2*t*u**3 - 12352*lam*s2**2*t*u**2 - 4416*lam*s2**2*t*u - 576*lam*s2**2*t + 52*lam*s2**2*u**8 - 48*lam*s2**2*u**7 - 832*lam*s2**2*u**6 - 2480*lam*s2**2*u**5 - 4064*lam*s2**2*u**4 - 3904*lam*s2**2*u**3 - 2144*lam*s2**2*u**2 - 576*lam*s2**2*u + 4*lam*s2*t**8*u - 8*lam*s2*t**8 + 16*lam*s2*t**7*u**2 - 128*lam*s2*t**7*u + 24*lam*s2*t**7 + 24*lam*s2*t**6*u**3 - 520*lam*s2*t**6*u**2 - 48*lam*s2*t**6*u + 256*lam*s2*t**6 + 16*lam*s2*t**5*u**4 - 960*lam*s2*t**5*u**3 - 296*lam*s2*t**5*u**2 + 1536*lam*s2*t**5*u + 576*lam*s2*t**5 - 888*lam*s2*t**4*u**4 - 112*lam*s2*t**4*u**3 + 4192*lam*s2*t**4*u**2 + 3472*lam*s2*t**4*u + 560*lam*s2*t**4 - 16*lam*s2*t**3*u**6 - 320*lam*s2*t**3*u**5 + 808*lam*s2*t**3*u**4 + 6400*lam*s2*t**3*u**3 + 7776*lam*s2*t**3*u**2 + 2880*lam*s2*t**3*u + 224*lam*s2*t**3 - 24*lam*s2*t**2*u**7 + 104*lam*s2*t**2*u**6 + 1360*lam*s2*t**2*u**5 + 5632*lam*s2*t**2*u**4 + 8256*lam*s2*t**2*u**3 + 4736*lam*s2*t**2*u**2 + 864*lam*s2*t**2*u - 16*lam*s2*t*u**8 + 128*lam*s2*t*u**7 + 872*lam*s2*t*u**6 + 2688*lam*s2*t*u**5 + 4192*lam*s2*t*u**4 + 3072*lam*s2*t*u**3 + 864*lam*s2*t*u**2 - 4*lam*s2*u**9 + 32*lam*s2*u**8 + 208*lam*s2*u**7 + 544*lam*s2*u**6 + 816*lam*s2*u**5 + 656*lam*s2*u**4 + 224*lam*s2*u**3 + 4*lam*t**8*u - 4*lam*t**8 + 24*lam*t**7*u**2 - 16*lam*t**7*u - 24*lam*t**7 + 56*lam*t**6*u**3 - 32*lam*t**6*u**2 - 160*lam*t**6*u - 48*lam*t**6 + 56*lam*t**5*u**4 - 80*lam*t**5*u**3 - 488*lam*t**5*u**2 - 304*lam*t**5*u - 32*lam*t**5 - 200*lam*t**4*u**4 - 880*lam*t**4*u**3 - 800*lam*t**4*u**2 - 160*lam*t**4*u - 56*lam*t**3*u**6 - 304*lam*t**3*u**5 - 1000*lam*t**3*u**4 - 1120*lam*t**3*u**3 - 320*lam*t**3*u**2 - 56*lam*t**2*u**7 - 256*lam*t**2*u**6 - 704*lam*t**2*u**5 - 880*lam*t**2*u**4 - 320*lam*t**2*u**3 - 24*lam*t*u**8 - 112*lam*t*u**7 - 280*lam*t*u**6 - 368*lam*t*u**5 - 160*lam*t*u**4 - 4*lam*u**9 - 20*lam*u**8 - 48*lam*u**7 - 64*lam*u**6 - 32*lam*u**5)/(128*s2**8*t*u - 448*s2**7*t**2*u - 448*s2**7*t*u**2 - 512*s2**7*t*u + 672*s2**6*t**3*u + 1344*s2**6*t**2*u**2 + 1344*s2**6*t**2*u + 672*s2**6*t*u**3 + 1344*s2**6*t*u**2 + 768*s2**6*t*u - 560*s2**5*t**4*u - 1680*s2**5*t**3*u**2 - 1440*s2**5*t**3*u - 1680*s2**5*t**2*u**3 - 2880*s2**5*t**2*u**2 - 1344*s2**5*t**2*u - 560*s2**5*t*u**4 - 1440*s2**5*t*u**3 - 1344*s2**5*t*u**2 - 512*s2**5*t*u + 280*s2**4*t**5*u + 1120*s2**4*t**4*u**2 + 800*s2**4*t**4*u + 1680*s2**4*t**3*u**3 + 2400*s2**4*t**3*u**2 + 864*s2**4*t**3*u + 1120*s2**4*t**2*u**4 + 2400*s2**4*t**2*u**3 + 1728*s2**4*t**2*u**2 + 448*s2**4*t**2*u + 280*s2**4*t*u**5 + 800*s2**4*t*u**4 + 864*s2**4*t*u**3 + 448*s2**4*t*u**2 + 128*s2**4*t*u - 84*s2**3*t**6*u - 420*s2**3*t**5*u**2 - 240*s2**3*t**5*u - 840*s2**3*t**4*u**3 - 960*s2**3*t**4*u**2 - 240*s2**3*t**4*u - 840*s2**3*t**3*u**4 - 1440*s2**3*t**3*u**3 - 720*s2**3*t**3*u**2 - 96*s2**3*t**3*u - 420*s2**3*t**2*u**5 - 960*s2**3*t**2*u**4 - 720*s2**3*t**2*u**3 - 192*s2**3*t**2*u**2 - 84*s2**3*t*u**6 - 240*s2**3*t*u**5 - 240*s2**3*t*u**4 - 96*s2**3*t*u**3 + 14*s2**2*t**7*u + 84*s2**2*t**6*u**2 + 36*s2**2*t**6*u + 210*s2**2*t**5*u**3 + 180*s2**2*t**5*u**2 + 24*s2**2*t**5*u + 280*s2**2*t**4*u**4 + 360*s2**2*t**4*u**3 + 96*s2**2*t**4*u**2 + 210*s2**2*t**3*u**5 + 360*s2**2*t**3*u**4 + 144*s2**2*t**3*u**3 + 84*s2**2*t**2*u**6 + 180*s2**2*t**2*u**5 + 96*s2**2*t**2*u**4 + 14*s2**2*t*u**7 + 36*s2**2*t*u**6 + 24*s2**2*t*u**5 - s2*t**8*u - 7*s2*t**7*u**2 - 2*s2*t**7*u - 21*s2*t**6*u**3 - 12*s2*t**6*u**2 - 35*s2*t**5*u**4 - 30*s2*t**5*u**3 - 35*s2*t**4*u**5 - 40*s2*t**4*u**4 - 21*s2*t**3*u**6 - 30*s2*t**3*u**5 - 7*s2*t**2*u**7 - 12*s2*t**2*u**6 - s2*t*u**8 - 2*s2*t*u**7) + (flt - log(2))*(8*s2**3 - 24*s2**2*t - 8*s2**2*u - 8*s2**2 + 12*s2*t**2 + 16*s2*t*u + 16*s2*t - 4*t**2*u - 4*t**2)/(2*s2*t - t**2 - t*u - 2*t) + (flu - log(2))*(8*s2**3 - 8*s2**2*t - 8*s2**2*u - 8*s2**2 + 8*s2*t*u - 4*s2*u**2 + 4*u**3 + 4*u**2)/(2*s2*u - t*u - u**2 - 2*u) + (-fst - log(2))*(-8*s2**4*t*u + 16*s2**4*u + 16*s2**3*t**2*u + 16*s2**3*t*u**2 - 40*s2**3*u**2 - 48*s2**3*u - 8*s2**2*t**3*u - 24*s2**2*t**2*u**2 - 32*s2**2*t**2*u - 12*s2**2*t*u**3 + 8*s2**2*t*u**2 + 32*s2**2*t*u + 16*s2**2*t + 32*s2**2*u**3 + 80*s2**2*u**2 + 48*s2**2*u + 8*s2*t**3*u**2 + 16*s2*t**3*u + 8*s2*t**2*u**3 + 20*s2*t**2*u**2 + 16*s2*t**2*u - 24*s2*t**2 + 4*s2*t*u**4 - 8*s2*t*u**3 - 48*s2*t*u**2 - 64*s2*t*u - 32*s2*t - 8*s2*u**4 - 32*s2*u**3 - 40*s2*u**2 - 16*s2*u + 8*t**3 + 4*t**2*u**3 + 12*t**2*u**2 + 24*t**2*u + 24*t**2 + 4*t*u**4 + 20*t*u**3 + 40*t*u**2 + 40*t*u + 16*t)/(2*s2**2*t**2*u - s2*t**3*u - s2*t**2*u**2 - 2*s2*t**2*u) + (-fsu - log(2))*(8*s2**4*t*u - 16*s2**4*t - 8*s2**3*t**2*u + 24*s2**3*t**2 - 24*s2**3*t*u**2 + 32*s2**3*t*u + 16*s2**3*t + 4*s2**2*t**3*u - 8*s2**2*t**3 + 16*s2**2*t**2*u**2 - 48*s2**2*t**2*u + 24*s2**2*t*u**3 - 16*s2**2*t*u**2 - 48*s2**2*t*u + 16*s2**2*t + 16*s2**2*u - 4*s2*t**3*u**2 + 16*s2*t**3*u - 8*s2*t**3 - 8*s2*t**2*u**3 + 28*s2*t**2*u**2 + 24*s2*t**2*u - 24*s2*t**2 - 8*s2*t*u**4 + 32*s2*t*u**2 - 16*s2*t*u - 16*s2*t - 24*s2*u**2 - 32*s2*u - 4*t**3*u**2 + 4*t**3*u - 4*t**2*u**3 - 4*t**2*u**2 + 16*t**2*u + 16*t*u**2 + 24*t*u + 8*u**3 + 24*u**2 + 16*u)/(2*s2**2*t*u**2 - s2*t**2*u**2 - s2*t*u**3 - 2*s2*t*u**2) + (256*s2**11*t**2 - 256*s2**11*u**2 - 1280*s2**10*t**3 - 1536*s2**10*t**2*u - 320*s2**10*t**2 + 1280*s2**10*t*u**2 + 1536*s2**10*u**3 + 832*s2**10*u**2 + 2688*s2**9*t**4 + 7296*s2**9*t**3*u + 832*s2**9*t**3 + 1280*s2**9*t**2*u**2 + 1440*s2**9*t**2*u - 384*s2**9*t**2 - 7296*s2**9*t*u**3 - 3488*s2**9*t*u**2 - 3968*s2**9*u**4 - 3968*s2**9*u**3 - 768*s2**9*u**2 - 3072*s2**8*t**5 - 14464*s2**8*t**4*u - 160*s2**8*t**4 - 14720*s2**8*t**3*u**2 - 3280*s2**8*t**3*u + 2112*s2**8*t**3 + 8704*s2**8*t**2*u**3 + 2976*s2**8*t**2*u**2 + 1856*s2**8*t**2*u + 512*s2**8*t**2 + 17792*s2**8*t*u**4 + 15728*s2**8*t*u**3 + 2432*s2**8*t*u**2 - 384*s2**8*t*u + 5760*s2**8*u**5 + 7648*s2**8*u**4 + 2304*s2**8*u**3 - 128*s2**8*u**2 + 2064*s2**7*t**6 + 15488*s2**7*t**5*u - 1536*s2**7*t**5 + 30896*s2**7*t**4*u**2 - 464*s2**7*t**4*u - 4064*s2**7*t**4 + 8704*s2**7*t**3*u**3 + 1104*s2**7*t**3*u**2 - 8944*s2**7*t**3*u - 1216*s2**7*t**3 - 27824*s2**7*t**2*u**4 - 21168*s2**7*t**2*u**3 - 5344*s2**7*t**2*u**2 + 128*s2**7*t**2*u + 128*s2**7*t**2 - 24192*s2**7*t*u**5 - 28400*s2**7*t*u**4 - 6448*s2**7*t*u**3 + 2496*s2**7*t*u**2 + 1152*s2**7*t*u - 5136*s2**7*u**6 - 7456*s2**7*u**5 - 1632*s2**7*u**4 + 1536*s2**7*u**3 + 512*s2**7*u**2 - 816*s2**6*t**7 - 9664*s2**6*t**6*u + 2060*s2**6*t**6 - 31760*s2**6*t**5*u**2 + 7544*s2**6*t**5*u + 3392*s2**6*t**5 - 31680*s2**6*t**4*u**3 + 3612*s2**6*t**4*u**2 + 15472*s2**6*t**4*u + 352*s2**6*t**4 + 12560*s2**6*t**3*u**4 + 11584*s2**6*t**3*u**3 + 13040*s2**6*t**3*u**2 + 400*s2**6*t**3*u - 832*s2**6*t**3 + 38464*s2**6*t**2*u**5 + 37924*s2**6*t**2*u**4 + 6000*s2**6*t**2*u**3 - 7456*s2**6*t**2*u**2 - 4416*s2**6*t**2*u - 192*s2**6*t**2 + 20016*s2**6*t*u**6 + 25576*s2**6*t*u**5 + 2736*s2**6*t*u**4 - 8880*s2**6*t*u**3 - 5248*s2**6*t*u**2 - 1152*s2**6*t*u + 2880*s2**6*u**7 + 3604*s2**6*u**6 - 1536*s2**6*u**5 - 4000*s2**6*u**4 - 1792*s2**6*u**3 - 192*s2**6*u**2 + 176*s2**5*t**8 + 3512*s2**5*t**7*u - 1140*s2**5*t**7 + 18312*s2**5*t**6*u**2 - 8560*s2**5*t**6*u - 1040*s2**5*t**6 + 33448*s2**5*t**5*u**3 - 13724*s2**5*t**5*u**2 - 11600*s2**5*t**5*u + 1088*s2**5*t**5 + 12560*s2**5*t**4*u**4 - 6912*s2**5*t**4*u**3 - 19192*s2**5*t**4*u**2 + 2160*s2**5*t**4*u + 1376*s2**5*t**4 - 26664*s2**5*t**3*u**5 - 21116*s2**5*t**3*u**4 - 4032*s2**5*t**3*u**3 + 10576*s2**5*t**3*u**2 + 7088*s2**5*t**3*u + 384*s2**5*t**3 - 30056*s2**5*t**2*u**6 - 30976*s2**5*t**2*u**5 + 3648*s2**5*t**2*u**4 + 20240*s2**5*t**2*u**3 + 13536*s2**5*t**2*u**2 + 3040*s2**5*t**2*u - 10296*s2**5*t*u**7 - 11092*s2**5*t*u**6 + 6992*s2**5*t*u**5 + 15696*s2**5*t*u**4 + 9712*s2**5*t*u**3 + 3040*s2**5*t*u**2 + 384*s2**5*t*u - 992*s2**5*u**8 - 496*s2**5*u**7 + 2888*s2**5*u**6 + 4192*s2**5*u**5 + 2144*s2**5*u**4 + 384*s2**5*u**3 - 16*s2**4*t**9 - 688*s2**4*t**8*u + 292*s2**4*t**8 - 5992*s2**4*t**7*u**2 + 4180*s2**4*t**7*u - 108*s2**4*t**7 - 17816*s2**4*t**6*u**3 + 13348*s2**4*t**6*u**2 + 3056*s2**4*t**6*u - 940*s2**4*t**6 - 18408*s2**4*t**5*u**4 + 11364*s2**4*t**5*u**3 + 12836*s2**4*t**5*u**2 - 4560*s2**4*t**5*u - 768*s2**4*t**5 + 4304*s2**4*t**4*u**5 + 5380*s2**4*t**4*u**4 + 5384*s2**4*t**4*u**3 - 10292*s2**4*t**4*u**2 - 6000*s2**4*t**4*u - 192*s2**4*t**4 + 21208*s2**4*t**3*u**6 + 14156*s2**4*t**3*u**5 - 10228*s2**4*t**3*u**4 - 22768*s2**4*t**3*u**3 - 14896*s2**4*t**3*u**2 - 2752*s2**4*t**3*u + 14008*s2**4*t**2*u**7 + 10972*s2**4*t**2*u**6 - 14032*s2**4*t**2*u**5 - 25236*s2**4*t**2*u**4 - 17072*s2**4*t**2*u**3 - 5504*s2**4*t**2*u**2 - 512*s2**4*t**2*u + 3208*s2**4*t*u**8 + 1116*s2**4*t*u**7 - 9284*s2**4*t*u**6 - 13600*s2**4*t*u**5 - 8624*s2**4*t*u**4 - 3008*s2**4*t*u**3 - 512*s2**4*t*u**2 + 192*s2**4*u**9 - 264*s2**4*u**8 - 1576*s2**4*u**7 - 1900*s2**4*u**6 - 960*s2**4*u**5 - 192*s2**4*u**4 + 56*s2**3*t**9*u - 28*s2**3*t**9 + 1032*s2**3*t**8*u**2 - 936*s2**3*t**8*u + 104*s2**3*t**8 + 5088*s2**3*t**7*u**3 - 5648*s2**3*t**7*u**2 + 408*s2**3*t**7*u + 216*s2**3*t**7 + 9256*s2**3*t**6*u**4 - 9552*s2**3*t**6*u**3 - 2592*s2**3*t**6*u**2 + 2768*s2**3*t**6*u + 96*s2**3*t**6 + 4304*s2**3*t**5*u**5 - 3632*s2**3*t**5*u**4 - 3816*s2**3*t**5*u**3 + 7264*s2**3*t**5*u**2 + 2472*s2**3*t**5*u - 6456*s2**3*t**4*u**6 - 552*s2**3*t**4*u**5 + 6912*s2**3*t**4*u**4 + 13944*s2**3*t**4*u**3 + 8224*s2**3*t**4*u**2 + 992*s2**3*t**4*u - 8896*s2**3*t**3*u**7 - 2480*s2**3*t**3*u**6 + 13880*s2**3*t**3*u**5 + 20120*s2**3*t**3*u**4 + 13040*s2**3*t**3*u**3 + 3488*s2**3*t**3*u**2 + 192*s2**3*t**3*u - 3816*s2**3*t**2*u**8 - 48*s2**3*t**2*u**7 + 11968*s2**3*t**2*u**6 + 16448*s2**3*t**2*u**5 + 10656*s2**3*t**2*u**4 + 3680*s2**3*t**2*u**3 + 512*s2**3*t**2*u**2 - 552*s2**3*t*u**9 + 812*s2**3*t*u**8 + 4344*s2**3*t*u**7 + 5488*s2**3*t*u**6 + 3432*s2**3*t*u**5 + 1184*s2**3*t*u**4 + 192*s2**3*t*u**3 - 16*s2**3*u**10 + 112*s2**3*u**9 + 344*s2**3*u**8 + 312*s2**3*u**7 + 96*s2**3*u**6 - 72*s2**2*t**9*u**2 + 76*s2**2*t**9*u - 12*s2**2*t**9 - 728*s2**2*t**8*u**3 + 1056*s2**2*t**8*u**2 - 272*s2**2*t**8*u - 12*s2**2*t**8 - 2192*s2**2*t**7*u**4 + 3376*s2**2*t**7*u**3 - 640*s2**2*t**7*u**2 - 532*s2**2*t**7*u - 2376*s2**2*t**6*u**5 + 2964*s2**2*t**6*u**4 + 240*s2**2*t**6*u**3 - 2880*s2**2*t**6*u**2 - 336*s2**2*t**6*u + 224*s2**2*t**5*u**6 - 584*s2**2*t**5*u**5 - 1728*s2**2*t**5*u**4 - 5116*s2**2*t**5*u**3 - 2320*s2**2*t**5*u**2 - 96*s2**2*t**5*u + 2552*s2**2*t**4*u**7 - 1684*s2**2*t**4*u**6 - 6296*s2**2*t**4*u**5 - 7912*s2**2*t**4*u**4 - 4544*s2**2*t**4*u**3 - 832*s2**2*t**4*u**2 + 2000*s2**2*t**3*u**8 - 1344*s2**2*t**3*u**7 - 7456*s2**2*t**3*u**6 - 8892*s2**2*t**3*u**5 - 5184*s2**2*t**3*u**4 - 1472*s2**2*t**3*u**3 - 128*s2**2*t**3*u**2 + 552*s2**2*t**2*u**9 - 1012*s2**2*t**2*u**8 - 4304*s2**2*t**2*u**7 - 5280*s2**2*t**2*u**6 - 3184*s2**2*t**2*u**5 - 960*s2**2*t**2*u**4 - 128*s2**2*t**2*u**3 + 40*s2**2*t*u**10 - 276*s2**2*t*u**9 - 820*s2**2*t*u**8 - 852*s2**2*t*u**7 - 432*s2**2*t*u**6 - 96*s2**2*t*u**5 - 12*s2**2*u**10 - 24*s2**2*u**9 - 12*s2**2*u**8 + 40*s2*t**9*u**3 - 68*s2*t**9*u**2 + 24*s2*t**9*u + 232*s2*t**8*u**4 - 472*s2*t**8*u**3 + 240*s2*t**8*u**2 + 24*s2*t**8*u + 424*s2*t**7*u**5 - 828*s2*t**7*u**4 + 440*s2*t**7*u**3 + 412*s2*t**7*u**2 + 12*s2*t**7*u + 224*s2*t**6*u**6 - 224*s2*t**6*u**5 + 392*s2*t**6*u**4 + 1176*s2*t**6*u**3 + 272*s2*t**6*u**2 - 248*s2*t**5*u**7 + 716*s2*t**5*u**6 + 1048*s2*t**5*u**5 + 1436*s2*t**5*u**4 + 708*s2*t**5*u**3 + 64*s2*t**5*u**2 - 424*s2*t**4*u**8 + 920*s2*t**4*u**7 + 2016*s2*t**4*u**6 + 1944*s2*t**4*u**5 + 896*s2*t**4*u**4 + 160*s2*t**4*u**3 - 216*s2*t**3*u**9 + 604*s2*t**3*u**8 + 1768*s2*t**3*u**7 + 1924*s2*t**3*u**6 + 900*s2*t**3*u**5 + 160*s2*t**3*u**4 - 32*s2*t**2*u**10 + 224*s2*t**2*u**9 + 616*s2*t**2*u**8 + 664*s2*t**2*u**7 + 336*s2*t**2*u**6 + 64*s2*t**2*u**5 + 24*s2*t*u**10 + 48*s2*t*u**9 + 36*s2*t*u**8 + 12*s2*t*u**7 - 8*t**9*u**4 + 20*t**9*u**3 - 12*t**9*u**2 - 24*t**8*u**5 + 60*t**8*u**4 - 72*t**8*u**3 - 12*t**8*u**2 - 24*t**7*u**6 + 60*t**7*u**5 - 100*t**7*u**4 - 96*t**7*u**3 - 8*t**7*u**2 - 36*t**6*u**6 - 56*t**6*u**5 - 124*t**6*u**4 - 56*t**6*u**3 + 24*t**5*u**8 - 148*t**5*u**7 - 132*t**5*u**6 - 112*t**5*u**5 - 32*t**5*u**4 + 24*t**4*u**9 - 140*t**4*u**8 - 232*t**4*u**7 - 196*t**4*u**6 - 32*t**4*u**5 + 8*t**3*u**10 - 60*t**3*u**9 - 140*t**3*u**8 - 144*t**3*u**7 - 56*t**3*u**6 - 12*t**2*u**10 - 24*t**2*u**9 - 20*t**2*u**8 - 8*t**2*u**7)/(16*s2**8*t**2*u**2 - 64*s2**7*t**3*u**2 - 64*s2**7*t**2*u**3 - 32*s2**7*t**2*u**2 + 104*s2**6*t**4*u**2 + 240*s2**6*t**3*u**3 + 96*s2**6*t**3*u**2 + 104*s2**6*t**2*u**4 + 96*s2**6*t**2*u**3 + 16*s2**6*t**2*u**2 - 88*s2**5*t**5*u**2 - 360*s2**5*t**4*u**3 - 104*s2**5*t**4*u**2 - 360*s2**5*t**3*u**4 - 272*s2**5*t**3*u**3 - 32*s2**5*t**3*u**2 - 88*s2**5*t**2*u**5 - 104*s2**5*t**2*u**4 - 32*s2**5*t**2*u**3 + 41*s2**4*t**6*u**2 + 276*s2**4*t**5*u**3 + 48*s2**4*t**5*u**2 + 486*s2**4*t**4*u**4 + 272*s2**4*t**4*u**3 + 16*s2**4*t**4*u**2 + 276*s2**4*t**3*u**5 + 272*s2**4*t**3*u**4 + 64*s2**4*t**3*u**3 + 41*s2**4*t**2*u**6 + 48*s2**4*t**2*u**5 + 16*s2**4*t**2*u**4 - 10*s2**3*t**7*u**2 - 114*s2**3*t**6*u**3 - 8*s2**3*t**6*u**2 - 324*s2**3*t**5*u**4 - 112*s2**3*t**5*u**3 - 324*s2**3*t**4*u**5 - 240*s2**3*t**4*u**4 - 32*s2**3*t**4*u**3 - 114*s2**3*t**3*u**6 - 112*s2**3*t**3*u**5 - 32*s2**3*t**3*u**4 - 10*s2**3*t**2*u**7 - 8*s2**3*t**2*u**6 + s2**2*t**8*u**2 + 24*s2**2*t**7*u**3 + 111*s2**2*t**6*u**4 + 16*s2**2*t**6*u**3 + 176*s2**2*t**5*u**5 + 80*s2**2*t**5*u**4 + 111*s2**2*t**4*u**6 + 80*s2**2*t**4*u**5 + 16*s2**2*t**4*u**4 + 24*s2**2*t**3*u**7 + 16*s2**2*t**3*u**6 + s2**2*t**2*u**8 - 2*s2*t**8*u**3 - 18*s2*t**7*u**4 - 44*s2*t**6*u**5 - 8*s2*t**6*u**4 - 44*s2*t**5*u**6 - 16*s2*t**5*u**5 - 18*s2*t**4*u**7 - 8*s2*t**4*u**6 - 2*s2*t**3*u**8 + t**8*u**4 + 4*t**7*u**5 + 6*t**6*u**6 + 4*t**5*u**7 + t**4*u**8) + (8*s2**3*t**2*u - 8*s2**3*t**2 + 8*s2**3*u**2 - 4*s2**2*t**3*u + 8*s2**2*t**3 - 16*s2**2*t**2*u**2 + 16*s2**2*t**2*u + 4*s2**2*t*u**3 - 16*s2**2*u**3 - 16*s2**2*u**2 + 4*s2*t**3*u**2 - 16*s2*t**3*u + 8*s2*t**3 - 24*s2*t**2*u**2 - 8*s2*t**2*u + 8*s2*t**2 - 4*s2*t*u**4 + 8*s2*t*u**2 + 16*s2*t*u + 8*s2*u**4 + 16*s2*u**3 + 8*s2*u**2 + 4*t**3*u**2 - 4*t**3*u - 16*t**2*u - 4*t*u**4 - 12*t*u**3 - 24*t*u**2 - 16*t*u)*log(2)/(s2*t**2*u**2))', locals=_L)


==> anc/odd_hard.txt <==
# NLO helicity cross sections of V+jet: sector "odd_hard"
# the 22 parity-odd hard coefficient functions C^{O_1,reg}, C^{O_2,reg} (q qbar, qg and the nine four-quark classes), in the s = 1 chart, written with the atoms f_tu, f_lambda, f_su, f_{lambda u}, f_st, f_{lambda t} of notation plus its own W, lambda, D_a, L_{s_2} defined first
# Symbols: CF, LOGS2, Nc, W, fla, flt, flu, fst, fsu, ftu, lam, q2, s2, t, u  (conventions: README.txt)

[q2 = q^2]
-s2 + t + u + 1

[W = W]
s2**2 - s2*t - s2*u - s2 + t*u

[lam**2 = lambda^2]
4*W + t**2 - 2*t*u + u**2

[Da = D_a]
2*q2 - t - u

[LOGS2 = L_{s_2}]
log(s2/((s2 - t)*(s2 - u)))

[C^{O_1,\mathrm{reg}}_{q\bar q}]
CF**2*(ftu*(-8*s2**5 + 24*s2**4*t + 32*s2**4*u + 32*s2**4 - 24*s2**3*t**2 - 72*s2**3*t*u - 72*s2**3*t - 48*s2**3*u**2 - 96*s2**3*u - 56*s2**3 + 8*s2**2*t**3 + 64*s2**2*t**2*u + 48*s2**2*t**2 + 56*s2**2*t*u**2 + 128*s2**2*t*u + 80*s2**2*t + 32*s2**2*u**3 + 96*s2**2*u**2 + 112*s2**2*u + 48*s2**2 - 16*s2*t**3*u - 8*s2*t**3 - 40*s2*t**2*u**2 - 48*s2*t**2*u - 24*s2*t**2 - 24*s2*t*u**2 - 48*s2*t*u - 32*s2*t - 8*s2*u**4 - 32*s2*u**3 - 56*s2*u**2 - 48*s2*u - 16*s2 + 8*t**3*u**2 - 8*t**3*u - 16*t**2*u - 8*t*u**4 - 24*t*u**3 - 32*t*u**2 - 16*t*u)/(s2**3*t*u - s2**2*t**2*u - s2**2*t*u**2 - s2**2*t*u + s2*t**2*u**2) + (-4*s2**9*t**2 + 4*s2**9*u**2 + 16*s2**8*t**3 + 20*s2**8*t**2*u + 4*s2**8*t**2 - 16*s2**8*t*u**2 - 20*s2**8*u**3 - 12*s2**8*u**2 - 24*s2**7*t**4 - 80*s2**7*t**3*u - 8*s2**7*t**3 - 16*s2**7*t**2*u**2 - 16*s2**7*t**2*u + 4*s2**7*t**2 + 80*s2**7*t*u**3 + 48*s2**7*t*u**2 + 40*s2**7*u**4 + 48*s2**7*u**3 + 12*s2**7*u**2 + 16*s2**6*t**5 + 120*s2**6*t**4*u + 160*s2**6*t**3*u**2 + 32*s2**6*t**3*u - 16*s2**6*t**3 - 96*s2**6*t**2*u**3 - 64*s2**6*t**2*u**2 - 20*s2**6*t**2*u - 4*s2**6*t**2 - 160*s2**6*t*u**4 - 192*s2**6*t*u**3 - 48*s2**6*t*u**2 - 40*s2**6*u**5 - 72*s2**6*u**4 - 36*s2**6*u**3 - 4*s2**6*u**2 - 4*s2**5*t**6 - 80*s2**5*t**5*u + 8*s2**5*t**5 - 280*s2**5*t**4*u**2 + 20*s2**5*t**4 - 96*s2**5*t**3*u**3 + 32*s2**5*t**3*u**2 + 72*s2**5*t**3*u + 8*s2**5*t**3 + 280*s2**5*t**2*u**4 + 352*s2**5*t**2*u**3 + 144*s2**5*t**2*u**2 + 16*s2**5*t**2*u + 160*s2**5*t*u**5 + 288*s2**5*t*u**4 + 144*s2**5*t*u**3 + 16*s2**5*t*u**2 + 20*s2**5*u**6 + 48*s2**5*u**5 + 36*s2**5*u**4 + 8*s2**5*u**3 + 20*s2**4*t**6*u - 4*s2**4*t**6 + 200*s2**4*t**5*u**2 - 32*s2**4*t**5*u - 8*s2**4*t**5 + 336*s2**4*t**4*u**3 - 32*s2**4*t**4*u**2 - 84*s2**4*t**4*u - 4*s2**4*t**4 - 152*s2**4*t**3*u**4 - 320*s2**4*t**3*u**3 - 256*s2**4*t**3*u**2 - 32*s2**4*t**3*u - 320*s2**4*t**2*u**5 - 576*s2**4*t**2*u**4 - 352*s2**4*t**2*u**3 - 64*s2**4*t**2*u**2 - 80*s2**4*t*u**6 - 192*s2**4*t*u**5 - 144*s2**4*t*u**4 - 32*s2**4*t*u**3 - 4*s2**4*u**7 - 12*s2**4*u**6 - 12*s2**4*u**5 - 4*s2**4*u**4 - 52*s2**3*t**6*u**2 + 16*s2**3*t**6*u - 280*s2**3*t**5*u**3 + 64*s2**3*t**5*u**2 + 32*s2**3*t**5*u - 152*s2**3*t**4*u**4 + 136*s2**3*t**4*u**3 + 216*s2**3*t**4*u**2 + 16*s2**3*t**4*u + 296*s2**3*t**3*u**5 + 576*s2**3*t**3*u**4 + 480*s2**3*t**3*u**3 + 96*s2**3*t**3*u**2 + 172*s2**3*t**2*u**6 + 408*s2**3*t**2*u**5 + 344*s2**3*t**2*u**4 + 96*s2**3*t**2*u**3 + 16*s2**3*t*u**7 + 48*s2**3*t*u**6 + 48*s2**3*t*u**5 + 16*s2**3*t*u**4 + 76*s2**2*t**6*u**3 - 36*s2**2*t**6*u**2 + 200*s2**2*t**5*u**4 - 64*s2**2*t**5*u**3 - 72*s2**2*t**5*u**2 - 56*s2**2*t**4*u**5 - 224*s2**2*t**4*u**4 - 312*s2**2*t**4*u**3 - 48*s2**2*t**4*u**2 - 184*s2**2*t**3*u**6 - 432*s2**2*t**3*u**5 - 424*s2**2*t**3*u**4 - 128*s2**2*t**3*u**3 - 36*s2**2*t**2*u**7 - 108*s2**2*t**2*u**6 - 120*s2**2*t**2*u**5 - 48*s2**2*t**2*u**4 - 56*s2*t**6*u**4 + 40*s2*t**6*u**3 - 56*s2*t**5*u**5 + 24*s2*t**5*u**4 + 80*s2*t**5*u**3 + 72*s2*t**4*u**6 + 168*s2*t**4*u**5 + 224*s2*t**4*u**4 + 64*s2*t**4*u**3 + 40*s2*t**3*u**7 + 120*s2*t**3*u**6 + 144*s2*t**3*u**5 + 64*s2*t**3*u**4 + 16*t**6*u**5 - 16*t**6*u**4 - 32*t**5*u**4 - 16*t**4*u**7 - 48*t**4*u**6 - 64*t**4*u**5 - 32*t**4*u**4)*log(2)/(s2**7*t**2*u**2 - 3*s2**6*t**3*u**2 - 3*s2**6*t**2*u**3 - s2**6*t**2*u**2 + 3*s2**5*t**4*u**2 + 9*s2**5*t**3*u**3 + 2*s2**5*t**3*u**2 + 3*s2**5*t**2*u**4 + 2*s2**5*t**2*u**3 - s2**4*t**5*u**2 - 9*s2**4*t**4*u**3 - s2**4*t**4*u**2 - 9*s2**4*t**3*u**4 - 4*s2**4*t**3*u**3 - s2**4*t**2*u**5 - s2**4*t**2*u**4 + 3*s2**3*t**5*u**3 + 9*s2**3*t**4*u**4 + 2*s2**3*t**4*u**3 + 3*s2**3*t**3*u**5 + 2*s2**3*t**3*u**4 - 3*s2**2*t**5*u**4 - 3*s2**2*t**4*u**5 - s2**2*t**4*u**4 + s2*t**5*u**5) + (20*s2**7*t**2 - 20*s2**7*u**2 - 60*s2**6*t**3 - 80*s2**6*t**2*u + 60*s2**6*t*u**2 - 24*s2**6*t*u + 80*s2**6*u**3 + 40*s2**6*u**2 + 60*s2**5*t**4 + 252*s2**5*t**3*u - 20*s2**5*t**3 + 60*s2**5*t**2*u**2 + 72*s2**5*t**2*u - 20*s2**5*t**2 - 252*s2**5*t*u**3 - 68*s2**5*t*u**2 + 8*s2**5*t*u - 120*s2**5*u**4 - 120*s2**5*u**3 - 20*s2**5*u**2 - 20*s2**4*t**5 - 264*s2**4*t**4*u + 40*s2**4*t**4 - 376*s2**4*t**3*u**2 - 24*s2**4*t**3*u + 40*s2**4*t**3 + 184*s2**4*t**2*u**3 + 40*s2**4*t**2*u**2 + 64*s2**4*t**2*u + 396*s2**4*t*u**4 + 384*s2**4*t*u**3 + 104*s2**4*t*u**2 + 16*s2**4*t*u + 80*s2**4*u**5 + 120*s2**4*u**4 + 40*s2**4*u**3 + 92*s2**3*t**5*u - 20*s2**3*t**5 + 444*s2**3*t**4*u**2 - 96*s2**3*t**4*u - 20*s2**3*t**4 + 184*s2**3*t**3*u**3 - 72*s2**3*t**3*u**2 - 164*s2**3*t**3*u - 424*s2**3*t**2*u**4 - 552*s2**3*t**2*u**3 - 368*s2**3*t**2*u**2 - 56*s2**3*t**2*u - 276*s2**3*t*u**5 - 468*s2**3*t*u**4 - 268*s2**3*t*u**3 - 56*s2**3*t*u**2 - 20*s2**3*u**6 - 40*s2**3*u**5 - 20*s2**3*u**4 - 168*s2**2*t**5*u**2 + 72*s2**2*t**5*u - 336*s2**2*t**4*u**3 + 132*s2**2*t**4*u**2 + 104*s2**2*t**4*u + 96*s2**2*t**3*u**4 + 344*s2**2*t**3*u**3 + 444*s2**2*t**3*u**2 + 52*s2**2*t**3*u + 336*s2**2*t**2*u**5 + 732*s2**2*t**2*u**4 + 624*s2**2*t**2*u**3 + 160*s2**2*t**2*u**2 + 72*s2**2*t*u**6 + 176*s2**2*t*u**5 + 156*s2**2*t*u**4 + 52*s2**2*t*u**3 + 140*s2*t**5*u**3 - 96*s2*t**5*u**2 + 96*s2*t**4*u**4 - 76*s2*t**4*u**3 - 196*s2*t**4*u**2 - 140*s2*t**3*u**5 - 360*s2*t**3*u**4 - 448*s2*t**3*u**3 - 128*s2*t**3*u**2 - 96*s2*t**2*u**6 - 292*s2*t**2*u**5 - 324*s2*t**2*u**4 - 128*s2*t**2*u**3 - 44*t**5*u**4 + 44*t**5*u**3 + 88*t**4*u**3 + 44*t**3*u**6 + 132*t**3*u**5 + 176*t**3*u**4 + 88*t**3*u**3)/(3*s2**5*t**2*u**2 - 6*s2**4*t**3*u**2 - 6*s2**4*t**2*u**3 + 3*s2**3*t**4*u**2 + 12*s2**3*t**3*u**3 + 3*s2**3*t**2*u**4 - 6*s2**2*t**4*u**3 - 6*s2**2*t**3*u**4 + 3*s2*t**4*u**4))/Nc + CF*(LOGS2*(4*s2**3*t**2 - 4*s2**3*u**2 - 8*s2**3*u - 8*s2**3 - 4*s2**2*t**3 - 16*s2**2*t**2*u + 4*s2**2*t**2 + 12*s2**2*t*u**2 + 16*s2**2*t*u + 16*s2**2*t + 8*s2**2*u**3 + 20*s2**2*u**2 + 24*s2**2*u + 8*s2**2 + 12*s2*t**3*u - 4*s2*t**3 + 12*s2*t**2*u**2 - 4*s2*t**2*u - 8*s2*t**2 - 20*s2*t*u**3 - 44*s2*t*u**2 - 48*s2*t*u - 8*s2*t - 4*s2*u**4 - 12*s2*u**3 - 16*s2*u**2 - 8*s2*u - 8*t**3*u**2 + 8*t**3*u + 16*t**2*u + 8*t*u**4 + 24*t*u**3 + 32*t*u**2 + 16*t*u)/(s2**3*t*u - s2**2*t**2*u - s2**2*t*u**2 + s2*t**2*u**2) + ftu*(8*s2**2*t - 8*s2**2*u - 8*s2**2 - 4*s2*t**2 - 8*s2*t*u + 12*s2*u**2 + 24*s2*u + 16*s2 + 4*t**2*u - 4*t**2 - 8*t - 4*u**3 - 12*u**2 - 16*u - 8)/(s2**3 - s2**2*t - s2**2*u + s2*t*u) + (4*s2**7*t**2 - 4*s2**7*u**2 - 12*s2**6*t**3 - 16*s2**6*t**2*u + 12*s2**6*t*u**2 + 16*s2**6*u**3 + 8*s2**6*u**2 + 12*s2**5*t**4 + 66*s2**5*t**3*u - 4*s2**5*t**3 + 12*s2**5*t**2*u**2 - 4*s2**5*t**2 - 66*s2**5*t*u**3 - 40*s2**5*t*u**2 - 8*s2**5*t*u - 24*s2**5*u**4 - 24*s2**5*u**3 - 4*s2**5*u**2 - 4*s2**4*t**5 - 84*s2**4*t**4*u + 8*s2**4*t**4 - 122*s2**4*t**3*u**2 + 6*s2**4*t**3*u + 8*s2**4*t**3 + 68*s2**4*t**2*u**3 + 56*s2**4*t**2*u**2 + 44*s2**4*t**2*u + 126*s2**4*t*u**4 + 162*s2**4*t*u**3 + 64*s2**4*t*u**2 + 8*s2**4*t*u + 16*s2**4*u**5 + 24*s2**4*u**4 + 8*s2**4*u**3 + 34*s2**3*t**5*u - 4*s2**3*t**5 + 180*s2**3*t**4*u**2 - 36*s2**3*t**4*u - 4*s2**3*t**4 + 68*s2**3*t**3*u**3 - 24*s2**3*t**3*u**2 - 82*s2**3*t**3*u - 176*s2**3*t**2*u**4 - 252*s2**3*t**2*u**3 - 172*s2**3*t**2*u**2 - 28*s2**3*t**2*u - 102*s2**3*t*u**5 - 204*s2**3*t*u**4 - 134*s2**3*t*u**3 - 28*s2**3*t*u**2 - 4*s2**3*u**6 - 8*s2**3*u**5 - 4*s2**3*u**4 - 78*s2**2*t**5*u**2 + 30*s2**2*t**5*u - 156*s2**2*t**4*u**3 + 48*s2**2*t**4*u**2 + 52*s2**2*t**4*u + 48*s2**2*t**3*u**4 + 112*s2**2*t**3*u**3 + 198*s2**2*t**3*u**2 + 26*s2**2*t**3*u + 156*s2**2*t**2*u**5 + 336*s2**2*t**2*u**4 + 288*s2**2*t**2*u**3 + 80*s2**2*t**2*u**2 + 30*s2**2*t*u**6 + 82*s2**2*t*u**5 + 78*s2**2*t*u**4 + 26*s2**2*t*u**3 + 70*s2*t**5*u**3 - 48*s2*t**5*u**2 + 48*s2*t**4*u**4 - 20*s2*t**4*u**3 - 92*s2*t**4*u**2 - 70*s2*t**3*u**5 - 156*s2*t**3*u**4 - 212*s2*t**3*u**3 - 64*s2*t**3*u**2 - 48*s2*t**2*u**6 - 140*s2*t**2*u**5 - 156*s2*t**2*u**4 - 64*s2*t**2*u**3 - 22*t**5*u**4 + 22*t**5*u**3 + 44*t**4*u**3 + 22*t**3*u**6 + 66*t**3*u**5 + 88*t**3*u**4 + 44*t**3*u**3)/(3*s2**5*t**2*u**2 - 6*s2**4*t**3*u**2 - 6*s2**4*t**2*u**3 + 3*s2**3*t**4*u**2 + 12*s2**3*t**3*u**3 + 3*s2**3*t**2*u**4 - 6*s2**2*t**4*u**3 - 6*s2**2*t**3*u**4 + 3*s2*t**4*u**4))/Nc**2

[C^{O_1,\mathrm{reg}}_{qg}]
LOGS2*(-2*s2**4 + 10*s2**3*t + 6*s2**3*u + 2*s2**3 - 10*s2**2*t**2 - 26*s2**2*t*u - 10*s2**2*t - 8*s2**2*u**2 - 8*s2**2*u - 2*s2**2 + 4*s2*t**3 + 18*s2*t**2*u - 2*s2*t**2 + 24*s2*t*u**2 + 24*s2*t*u + 8*s2*t + 4*s2*u**3 + 8*s2*u**2 + 6*s2*u + 2*s2 - 4*t**3*u + 4*t**3 - 8*t**2*u**2 - 8*t*u**3 - 16*t*u**2 - 12*t*u - 4*t)/(s2**2*t - s2*t**2) + fla*(160*lam*s2**8 - 568*lam*s2**7*t - 752*lam*s2**7*u - 672*lam*s2**7 + 852*lam*s2**6*t**2 + 2356*lam*s2**6*t*u + 1912*lam*s2**6*t + 1536*lam*s2**6*u**2 + 2576*lam*s2**6*u + 1212*lam*s2**6 - 698*lam*s2**5*t**3 - 3060*lam*s2**5*t**2*u - 2200*lam*s2**5*t**2 - 4138*lam*s2**5*t*u**2 - 6240*lam*s2**5*t*u - 2730*lam*s2**5*t - 1784*lam*s2**5*u**3 - 4120*lam*s2**5*u**2 - 3594*lam*s2**5*u - 1204*lam*s2**5 + 337*lam*s2**4*t**4 + 2121*lam*s2**4*t**3*u + 1270*lam*s2**4*t**3 + 4493*lam*s2**4*t**2*u**2 + 5868*lam*s2**4*t**2*u + 2336*lam*s2**4*t**2 + 3999*lam*s2**4*t*u**3 + 8154*lam*s2**4*t*u**2 + 6462*lam*s2**4*t*u + 2026*lam*s2**4*t + 1290*lam*s2**4*u**4 + 3548*lam*s2**4*u**3 + 4130*lam*s2**4*u**2 + 2474*lam*s2**4*u + 660*lam*s2**4 - 96*lam*s2**3*t**5 - 841*lam*s2**3*t**4*u - 360*lam*s2**3*t**4 - 2504*lam*s2**3*t**3*u**2 - 2604*lam*s2**3*t**3*u - 874*lam*s2**3*t**3 - 3464*lam*s2**3*t**2*u**3 - 5904*lam*s2**3*t**2*u**2 - 4060*lam*s2**3*t**2*u - 1108*lam*s2**3*t**2 - 2300*lam*s2**3*t*u**4 - 5424*lam*s2**3*t*u**3 - 5524*lam*s2**3*t*u**2 - 2884*lam*s2**3*t*u - 670*lam*s2**3*t - 595*lam*s2**3*u**5 - 1764*lam*s2**3*u**4 - 2298*lam*s2**3*u**3 - 1672*lam*s2**3*u**2 - 710*lam*s2**3*u - 156*lam*s2**3 + 15*lam*s2**2*t**6 + 189*lam*s2**2*t**5*u + 33*lam*s2**2*t**5 + 752*lam*s2**2*t**4*u**2 + 501*lam*s2**2*t**4*u + 119*lam*s2**2*t**4 + 1443*lam*s2**2*t**3*u**3 + 1815*lam*s2**2*t**3*u**2 + 989*lam*s2**2*t**3*u + 188*lam*s2**2*t**3 + 1482*lam*s2**2*t**2*u**4 + 2759*lam*s2**2*t**2*u**3 + 2297*lam*s2**2*t**2*u**2 + 910*lam*s2**2*t**2*u + 120*lam*s2**2*t**2 + 788*lam*s2**2*t*u**5 + 1912*lam*s2**2*t*u**4 + 2057*lam*s2**2*t*u**3 + 1160*lam*s2**2*t*u**2 + 306*lam*s2**2*t*u + 30*lam*s2**2*t + 171*lam*s2**2*u**6 + 500*lam*s2**2*u**5 + 630*lam*s2**2*u**4 + 414*lam*s2**2*u**3 + 126*lam*s2**2*u**2 + 6*lam*s2**2*u - lam*s2*t**7 - 22*lam*s2*t**6*u + 5*lam*s2*t**6 - 115*lam*s2*t**5*u**2 - 14*lam*s2*t**5*u - 2*lam*s2*t**5 - 288*lam*s2*t**4*u**3 - 182*lam*s2*t**4*u**2 - 75*lam*s2*t**4*u - 16*lam*s2*t**4 - 407*lam*s2*t**3*u**4 - 485*lam*s2*t**3*u**3 - 307*lam*s2*t**3*u**2 - 100*lam*s2*t**3*u - 10*lam*s2*t**3 - 334*lam*s2*t**2*u**5 - 578*lam*s2*t**2*u**4 - 473*lam*s2*t**2*u**3 - 192*lam*s2*t**2*u**2 - 30*lam*s2*t**2*u - 149*lam*s2*t*u**6 - 329*lam*s2*t*u**5 - 315*lam*s2*t*u**4 - 142*lam*s2*t*u**3 - 24*lam*s2*t*u**2 - 28*lam*s2*u**7 - 73*lam*s2*u**6 - 76*lam*s2*u**5 - 34*lam*s2*u**4 - 4*lam*s2*u**3 + lam*t**7*u - lam*t**7 + 7*lam*t**6*u**2 - 5*lam*t**6*u + 22*lam*t**5*u**3 - 6*lam*t**5*u**2 + 3*lam*t**5*u + lam*t**5 + 40*lam*t**4*u**4 + 10*lam*t**4*u**3 + 15*lam*t**4*u**2 + 5*lam*t**4*u + 45*lam*t**3*u**5 + 35*lam*t**3*u**4 + 30*lam*t**3*u**3 + 10*lam*t**3*u**2 + 31*lam*t**2*u**6 + 39*lam*t**2*u**5 + 30*lam*t**2*u**4 + 10*lam*t**2*u**3 + 12*lam*t*u**7 + 20*lam*t*u**6 + 15*lam*t*u**5 + 5*lam*t*u**4 + 2*lam*u**8 + 4*lam*u**7 + 3*lam*u**6 + lam*u**5)/(64*s2**7*t - 192*s2**6*t**2 - 192*s2**6*t*u - 192*s2**6*t + 240*s2**5*t**3 + 480*s2**5*t**2*u + 384*s2**5*t**2 + 240*s2**5*t*u**2 + 384*s2**5*t*u + 192*s2**5*t - 160*s2**4*t**4 - 480*s2**4*t**3*u - 288*s2**4*t**3 - 480*s2**4*t**2*u**2 - 576*s2**4*t**2*u - 192*s2**4*t**2 - 160*s2**4*t*u**3 - 288*s2**4*t*u**2 - 192*s2**4*t*u - 64*s2**4*t + 60*s2**3*t**5 + 240*s2**3*t**4*u + 96*s2**3*t**4 + 360*s2**3*t**3*u**2 + 288*s2**3*t**3*u + 48*s2**3*t**3 + 240*s2**3*t**2*u**3 + 288*s2**3*t**2*u**2 + 96*s2**3*t**2*u + 60*s2**3*t*u**4 + 96*s2**3*t*u**3 + 48*s2**3*t*u**2 - 12*s2**2*t**6 - 60*s2**2*t**5*u - 12*s2**2*t**5 - 120*s2**2*t**4*u**2 - 48*s2**2*t**4*u - 120*s2**2*t**3*u**3 - 72*s2**2*t**3*u**2 - 60*s2**2*t**2*u**4 - 48*s2**2*t**2*u**3 - 12*s2**2*t*u**5 - 12*s2**2*t*u**4 + s2*t**7 + 6*s2*t**6*u + 15*s2*t**5*u**2 + 20*s2*t**4*u**3 + 15*s2*t**3*u**4 + 6*s2*t**2*u**5 + s2*t*u**6) + ftu*(-4*s2**5 + 14*s2**4*t + 16*s2**4*u + 12*s2**4 - 16*s2**3*t**2 - 50*s2**3*t*u - 40*s2**3*t - 24*s2**3*u**2 - 36*s2**3*u - 14*s2**3 + 8*s2**2*t**3 + 50*s2**2*t**2*u + 38*s2**2*t**2 + 60*s2**2*t*u**2 + 102*s2**2*t*u + 44*s2**2*t + 16*s2**2*u**3 + 36*s2**2*u**2 + 28*s2**2*u + 8*s2**2 - 2*s2*t**4 - 18*s2*t**3*u - 14*s2*t**3 - 46*s2*t**2*u**2 - 72*s2*t**2*u - 30*s2*t**2 - 28*s2*t*u**3 - 76*s2*t*u**2 - 68*s2*t*u - 22*s2*t - 4*s2*u**4 - 12*s2*u**3 - 14*s2*u**2 - 8*s2*u - 2*s2 + 2*t**4*u + 2*t**4 + 10*t**3*u**2 + 12*t**3*u + 6*t**3 + 12*t**2*u**3 + 32*t**2*u**2 + 24*t**2*u + 8*t**2 + 4*t*u**4 + 16*t*u**3 + 22*t*u**2 + 14*t*u + 4*t)/(s2**4*t - 3*s2**3*t**2 - s2**3*t*u - 2*s2**3*t + 3*s2**2*t**3 + 3*s2**2*t**2*u + 4*s2**2*t**2 + s2**2*t*u + s2**2*t - s2*t**4 - 3*s2*t**3*u - 2*s2*t**3 - 2*s2*t**2*u - s2*t**2 + t**4*u + t**3*u) + (flt - log(2))*(-8*s2**3 + 16*s2**2*t + 16*s2**2*u + 20*s2**2 - 13*s2*t**2 - 20*s2*t*u - 30*s2*t - 10*s2*u**2 - 26*s2*u - 17*s2 + 4*t**3 + 7*t**2*u + 13*t**2 + 6*t*u**2 + 18*t*u + 14*t + 2*u**3 + 8*u**2 + 11*u + 5)/(s2**2*t - 2*s2*t**2 - s2*t + t**3 + t**2) + (-fst - log(2))*(-8*s2**7 + 24*s2**6*t + 24*s2**6*u + 24*s2**6 - 44*s2**5*t**2 - 64*s2**5*t*u - 56*s2**5*t - 24*s2**5*u**2 - 48*s2**5*u - 24*s2**5 + 52*s2**4*t**3 + 108*s2**4*t**2*u + 80*s2**4*t**2 + 56*s2**4*t*u**2 + 96*s2**4*t*u + 40*s2**4*t + 8*s2**4*u**3 + 24*s2**4*u**2 + 24*s2**4*u + 8*s2**4 - 35*s2**3*t**4 - 112*s2**3*t**3*u - 76*s2**3*t**3 - 88*s2**3*t**2*u**2 - 136*s2**3*t**2*u - 52*s2**3*t**2 - 16*s2**3*t*u**3 - 40*s2**3*t*u**2 - 32*s2**3*t*u - 8*s2**3*t + 11*s2**2*t**5 + 59*s2**2*t**4*u + 37*s2**2*t**4 + 76*s2**2*t**3*u**2 + 116*s2**2*t**3*u + 52*s2**2*t**3 + 24*s2**2*t**2*u**3 + 60*s2**2*t**2*u**2 + 52*s2**2*t**2*u + 16*s2**2*t**2 - s2*t**6 - 13*s2*t**5*u - 5*s2*t**5 - 26*s2*t**4*u**2 - 36*s2*t**4*u - 19*s2*t**4 - 16*s2*t**3*u**3 - 40*s2*t**3*u**2 - 36*s2*t**3*u - 12*s2*t**3 + t**6*u - t**6 + 2*t**5*u**2 + 2*t**4*u**3 + 4*t**4*u**2 + 3*t**4*u + t**4)/(s2**2*t**4 - s2*t**5) + (-fsu - log(2))*(-s2**4*t + 2*s2**3*t**2 + 5*s2**3*t*u + s2**3*t - s2**3*u**2 - s2**2*t**3 - 8*s2**2*t**2*u - 7*s2**2*t*u**2 - 5*s2**2*t*u + s2**2*t + 3*s2**2*u**3 + s2**2*u**2 + 3*s2*t**3*u - s2*t**3 + 9*s2*t**2*u**2 + s2*t**2*u - 2*s2*t**2 + 3*s2*t*u**3 + 7*s2*t*u**2 - s2*t*u - s2*t - 4*s2*u**4 - 2*s2*u**3 - 2*t**3*u**2 + 2*t**3*u - 3*t**2*u**3 - 2*t**2*u**2 + 3*t**2*u - 3*t*u**3 + t*u + 2*u**5 + 2*u**4)/(s2*t*u**2 - t**2*u**2 - t*u**2) + (-768*s2**13*u**2 + 5376*s2**12*t*u**2 + 3840*s2**12*u**3 + 3840*s2**12*u**2 - 64*s2**11*t**4 - 16768*s2**11*t**2*u**2 - 25344*s2**11*t*u**3 - 23808*s2**11*t*u**2 - 8064*s2**11*u**4 - 15360*s2**11*u**3 - 7680*s2**11*u**2 + 384*s2**10*t**5 + 256*s2**10*t**4*u + 128*s2**10*t**4 + 30720*s2**10*t**3*u**2 + 73984*s2**10*t**2*u**3 + 64336*s2**10*t**2*u**2 + 49920*s2**10*t*u**4 + 89088*s2**10*t*u**3 + 41472*s2**10*t*u**2 + 9216*s2**10*u**5 + 24576*s2**10*u**4 + 23040*s2**10*u**3 + 7680*s2**10*u**2 - 992*s2**9*t**6 - 1440*s2**9*t**5*u - 576*s2**9*t**5 - 37264*s2**9*t**4*u**2 - 384*s2**9*t**4*u - 125760*s2**9*t**3*u**3 - 99016*s2**9*t**3*u**2 - 135328*s2**9*t**2*u**4 - 223040*s2**9*t**2*u**3 - 94784*s2**9*t**2*u**2 - 53184*s2**9*t*u**5 - 132480*s2**9*t*u**4 - 115200*s2**9*t*u**3 - 35328*s2**9*t*u**2 - 6192*s2**9*u**6 - 19968*s2**9*u**5 - 25344*s2**9*u**4 - 15360*s2**9*u**3 - 3840*s2**9*u**2 + 1440*s2**8*t**7 + 3456*s2**8*t**6*u + 992*s2**8*t**6 + 32968*s2**8*t**5*u**2 + 1632*s2**8*t**5*u - 192*s2**8*t**5 + 138872*s2**8*t**4*u**3 + 95984*s2**8*t**4*u**2 - 128*s2**8*t**4 + 211040*s2**8*t**3*u**4 + 314304*s2**8*t**3*u**3 + 118104*s2**8*t**3*u**2 + 132640*s2**8*t**2*u**5 + 304104*s2**8*t**2*u**4 + 240576*s2**8*t**2*u**3 + 66016*s2**8*t**2*u**2 + 33072*s2**8*t*u**6 + 99264*s2**8*t*u**5 + 116352*s2**8*t*u**4 + 64512*s2**8*t*u**3 + 14592*s2**8*t*u**2 + 2448*s2**8*u**7 + 8592*s2**8*u**6 + 12288*s2**8*u**5 + 9216*s2**8*u**4 + 3840*s2**8*u**3 + 768*s2**8*u**2 - 1284*s2**7*t**8 - 4608*s2**7*t**7*u - 736*s2**7*t**7 - 23700*s2**7*t**6*u**2 - 2656*s2**7*t**6*u + 800*s2**7*t**6 - 106776*s2**7*t**5*u**3 - 62442*s2**7*t**5*u**2 + 288*s2**7*t**5*u + 576*s2**7*t**5 - 210336*s2**7*t**4*u**4 - 274360*s2**7*t**4*u**3 - 86700*s2**7*t**4*u**2 + 128*s2**7*t**4*u + 64*s2**7*t**4 - 187136*s2**7*t**3*u**5 - 386006*s2**7*t**3*u**4 - 269132*s2**7*t**3*u**3 - 62808*s2**7*t**3*u**2 - 75024*s2**7*t**2*u**6 - 206264*s2**7*t**2*u**5 - 218776*s2**7*t**2*u**4 - 107968*s2**7*t**2*u**3 - 21184*s2**7*t**2*u**2 - 12000*s2**7*t*u**7 - 39024*s2**7*t*u**6 - 51264*s2**7*t*u**5 - 34944*s2**7*t*u**4 - 13056*s2**7*t*u**3 - 2304*s2**7*t*u**2 - 528*s2**7*u**8 - 1824*s2**7*u**7 - 2448*s2**7*u**6 - 1536*s2**7*u**5 - 384*s2**7*u**4 + 720*s2**6*t**9 + 3720*s2**6*t**8*u + 64*s2**6*t**8 + 14826*s2**6*t**7*u**2 + 1920*s2**6*t**7*u - 1312*s2**6*t**7 + 61358*s2**6*t**6*u**3 + 29355*s2**6*t**6*u**2 - 1088*s2**6*t**6*u - 992*s2**6*t**6 + 142606*s2**6*t**5*u**4 + 156882*s2**6*t**5*u**3 + 39160*s2**6*t**5*u**2 - 480*s2**6*t**5*u - 192*s2**6*t**5 + 165234*s2**6*t**4*u**5 + 297172*s2**6*t**4*u**4 + 174716*s2**6*t**4*u**3 + 32104*s2**6*t**4*u**2 + 94080*s2**6*t**3*u**6 + 230922*s2**6*t**3*u**5 + 214012*s2**6*t**3*u**4 + 89176*s2**6*t**3*u**3 + 13768*s2**6*t**3*u**2 + 24416*s2**6*t**2*u**7 + 72269*s2**6*t**2*u**6 + 85200*s2**6*t**2*u**5 + 51192*s2**6*t**2*u**4 + 16448*s2**6*t**2*u**3 + 2384*s2**6*t**2*u**2 + 2352*s2**6*t*u**8 + 7488*s2**6*t*u**7 + 9168*s2**6*t*u**6 + 5184*s2**6*t*u**5 + 1152*s2**6*t*u**4 + 48*s2**6*u**9 + 144*s2**6*u**8 + 144*s2**6*u**7 + 48*s2**6*u**6 - 248*s2**5*t**10 - 1854*s2**5*t**9*u + 260*s2**5*t**9 - 7669*s2**5*t**8*u**2 - 352*s2**5*t**8*u + 1060*s2**5*t**8 - 28440*s2**5*t**7*u**3 - 10659*s2**5*t**7*u**2 + 1568*s2**5*t**7*u + 800*s2**5*t**7 - 70070*s2**5*t**6*u**4 - 63392*s2**5*t**6*u**3 - 12302*s2**5*t**6*u**2 + 672*s2**5*t**6*u + 192*s2**5*t**6 - 96922*s2**5*t**5*u**5 - 147342*s2**5*t**5*u**4 - 71210*s2**5*t**5*u**3 - 10530*s2**5*t**5*u**2 - 71725*s2**5*t**4*u**6 - 152050*s2**5*t**4*u**5 - 118224*s2**5*t**4*u**4 - 39472*s2**5*t**4*u**3 - 4412*s2**5*t**4*u**2 - 26584*s2**5*t**3*u**7 - 69439*s2**5*t**3*u**6 - 70298*s2**5*t**3*u**5 - 34822*s2**5*t**3*u**4 - 8588*s2**5*t**3*u**3 - 768*s2**5*t**3*u**2 - 4216*s2**5*t**2*u**8 - 12130*s2**5*t**2*u**7 - 13186*s2**5*t**2*u**6 - 6456*s2**5*t**2*u**5 - 1192*s2**5*t**2*u**4 - 192*s2**5*t*u**9 - 528*s2**5*t*u**8 - 480*s2**5*t*u**7 - 144*s2**5*t*u**6 + 48*s2**4*t**11 + 554*s2**4*t**10*u - 172*s2**4*t**10 + 2886*s2**4*t**9*u**2 - 322*s2**4*t**9*u - 428*s2**4*t**9 + 10913*s2**4*t**8*u**3 + 2684*s2**4*t**8*u**2 - 1056*s2**4*t**8*u - 288*s2**4*t**8 + 26972*s2**4*t**7*u**4 + 20258*s2**4*t**7*u**3 + 3353*s2**4*t**7*u**2 - 416*s2**4*t**7*u - 64*s2**4*t**7 + 40444*s2**4*t**6*u**5 + 52175*s2**4*t**6*u**4 + 22964*s2**4*t**6*u**3 + 4087*s2**4*t**6*u**2 + 35310*s2**4*t**5*u**6 + 63456*s2**4*t**5*u**5 + 42304*s2**4*t**5*u**4 + 13168*s2**4*t**5*u**3 + 1964*s2**4*t**5*u**2 + 16881*s2**4*t**4*u**7 + 37564*s2**4*t**4*u**6 + 31494*s2**4*t**4*u**5 + 12680*s2**4*t**4*u**4 + 2676*s2**4*t**4*u**3 + 288*s2**4*t**4*u**2 + 3856*s2**4*t**3*u**8 + 9648*s2**4*t**3*u**7 + 8759*s2**4*t**3*u**6 + 3316*s2**4*t**3*u**5 + 384*s2**4*t**3*u**4 + 296*s2**4*t**2*u**9 + 733*s2**4*t**2*u**8 + 586*s2**4*t**2*u**7 + 149*s2**4*t**2*u**6 - 4*s2**3*t**12 - 90*s2**3*t**11*u + 44*s2**3*t**11 - 694*s2**3*t**10*u**2 + 198*s2**3*t**10*u + 76*s2**3*t**10 - 3208*s2**3*t**9*u**3 - 185*s2**3*t**9*u**2 + 320*s2**3*t**9*u + 32*s2**3*t**9 - 8456*s2**3*t**8*u**4 - 5058*s2**3*t**8*u**3 - 603*s2**3*t**8*u**2 + 96*s2**3*t**8*u - 13162*s2**3*t**7*u**5 - 15199*s2**3*t**7*u**4 - 7147*s2**3*t**7*u**3 - 1554*s2**3*t**7*u**2 - 12298*s2**3*t**6*u**6 - 19804*s2**3*t**6*u**5 - 13660*s2**3*t**6*u**4 - 5316*s2**3*t**6*u**3 - 1004*s2**3*t**6*u**2 - 6708*s2**3*t**5*u**7 - 12927*s2**3*t**5*u**6 - 10112*s2**3*t**5*u**5 - 4586*s2**3*t**5*u**4 - 1332*s2**3*t**5*u**3 - 224*s2**3*t**5*u**2 - 1932*s2**3*t**4*u**8 - 4080*s2**3*t**4*u**7 - 3077*s2**3*t**4*u**6 - 1008*s2**3*t**4*u**5 - 144*s2**3*t**4*u**4 - 216*s2**3*t**3*u**9 - 461*s2**3*t**3*u**8 - 293*s2**3*t**3*u**7 - 48*s2**3*t**3*u**6 + 6*s2**2*t**12*u - 4*s2**2*t**12 + 92*s2**2*t**11*u**2 - 38*s2**2*t**11*u - 4*s2**2*t**11 + 626*s2**2*t**10*u**3 - 120*s2**2*t**10*u**2 - 32*s2**2*t**10*u + 1984*s2**2*t**9*u**4 + 664*s2**2*t**9*u**3 - 23*s2**2*t**9*u**2 + 3422*s2**2*t**8*u**5 + 3335*s2**2*t**8*u**4 + 1473*s2**2*t**8*u**3 + 288*s2**2*t**8*u**2 + 3414*s2**2*t**7*u**6 + 5282*s2**2*t**7*u**5 + 3884*s2**2*t**7*u**4 + 1508*s2**2*t**7*u**3 + 236*s2**2*t**7*u**2 + 1956*s2**2*t**6*u**7 + 3758*s2**2*t**6*u**6 + 3376*s2**2*t**6*u**5 + 1714*s2**2*t**6*u**4 + 444*s2**2*t**6*u**3 + 48*s2**2*t**6*u**2 + 598*s2**2*t**5*u**8 + 1208*s2**2*t**5*u**7 + 1047*s2**2*t**5*u**6 + 488*s2**2*t**5*u**5 + 112*s2**2*t**5*u**4 + 78*s2**2*t**4*u**9 + 147*s2**2*t**4*u**8 + 87*s2**2*t**4*u**7 + 18*s2**2*t**4*u**6 - 5*s2*t**12*u**2 + 2*s2*t**12*u - 68*s2*t**11*u**3 + 34*s2*t**11*u**2 - 286*s2*t**10*u**4 + 26*s2*t**10*u**3 + 15*s2*t**10*u**2 - 600*s2*t**9*u**5 - 329*s2*t**9*u**4 - 125*s2*t**9*u**3 - 42*s2*t**9*u**2 - 709*s2*t**8*u**6 - 874*s2*t**8*u**5 - 560*s2*t**8*u**4 - 212*s2*t**8*u**3 - 24*s2*t**8*u**2 - 472*s2*t**7*u**7 - 862*s2*t**7*u**6 - 714*s2*t**7*u**5 - 300*s2*t**7*u**4 - 48*s2*t**7*u**3 - 160*s2*t**6*u**8 - 358*s2*t**6*u**7 - 335*s2*t**6*u**6 - 144*s2*t**6*u**5 - 24*s2*t**6*u**4 - 20*s2*t**5*u**9 - 47*s2*t**5*u**8 - 41*s2*t**5*u**7 - 14*s2*t**5*u**6 + 3*t**12*u**3 - 3*t**12*u**2 + 18*t**11*u**4 - 12*t**11*u**3 + 48*t**10*u**5 - 6*t**10*u**4 + 9*t**10*u**3 + 3*t**10*u**2 + 72*t**9*u**6 + 36*t**9*u**5 + 36*t**9*u**4 + 12*t**9*u**3 + 63*t**8*u**7 + 69*t**8*u**6 + 54*t**8*u**5 + 18*t**8*u**4 + 30*t**7*u**8 + 48*t**7*u**7 + 36*t**7*u**6 + 12*t**7*u**5 + 6*t**6*u**9 + 12*t**6*u**8 + 9*t**6*u**7 + 3*t**6*u**6)/(32*s2**8*t**4*u**2 - 160*s2**7*t**5*u**2 - 64*s2**7*t**4*u**3 - 64*s2**7*t**4*u**2 + 336*s2**6*t**6*u**2 + 288*s2**6*t**5*u**3 + 256*s2**6*t**5*u**2 + 48*s2**6*t**4*u**4 + 64*s2**6*t**4*u**3 + 32*s2**6*t**4*u**2 - 384*s2**5*t**7*u**2 - 528*s2**5*t**6*u**3 - 400*s2**5*t**6*u**2 - 192*s2**5*t**5*u**4 - 224*s2**5*t**5*u**3 - 96*s2**5*t**5*u**2 - 16*s2**5*t**4*u**5 - 16*s2**5*t**4*u**4 + 258*s2**4*t**8*u**2 + 504*s2**4*t**7*u**3 + 304*s2**4*t**7*u**2 + 300*s2**4*t**6*u**4 + 288*s2**4*t**6*u**3 + 96*s2**4*t**6*u**2 + 56*s2**4*t**5*u**5 + 48*s2**4*t**5*u**4 + 2*s2**4*t**4*u**6 - 102*s2**3*t**9*u**2 - 264*s2**3*t**8*u**3 - 112*s2**3*t**8*u**2 - 228*s2**3*t**7*u**4 - 160*s2**3*t**7*u**3 - 32*s2**3*t**7*u**2 - 72*s2**3*t**6*u**5 - 48*s2**3*t**6*u**4 - 6*s2**3*t**5*u**6 + 22*s2**2*t**10*u**2 + 72*s2**2*t**9*u**3 + 16*s2**2*t**9*u**2 + 84*s2**2*t**8*u**4 + 32*s2**2*t**8*u**3 + 40*s2**2*t**7*u**5 + 16*s2**2*t**7*u**4 + 6*s2**2*t**6*u**6 - 2*s2*t**11*u**2 - 8*s2*t**10*u**3 - 12*s2*t**9*u**4 - 8*s2*t**8*u**5 - 2*s2*t**7*u**6) + (3*s2**9*t - 3*s2**9 - 6*s2**8*t**2 - 8*s2**8*t*u - 13*s2**8*t + 9*s2**8*u + 12*s2**8 - 16*s2**7*t**3 + 4*s2**7*t**2*u + 79*s2**7*t**2 + 5*s2**7*t*u**2 + 31*s2**7*t*u + 30*s2**7*t - 9*s2**7*u**2 - 27*s2**7*u - 18*s2**7 + 69*s2**6*t**4 + 94*s2**6*t**3*u - 134*s2**6*t**3 + 28*s2**6*t**2*u**2 - 155*s2**6*t**2*u - 230*s2**6*t**2 + 2*s2**6*t*u**3 - 23*s2**6*t*u**2 - 60*s2**6*t*u - 44*s2**6*t + 3*s2**6*u**3 + 18*s2**6*u**2 + 27*s2**6*u + 12*s2**6 - 101*s2**5*t**5 - 266*s2**5*t**4*u + 108*s2**5*t**4 - 192*s2**5*t**3*u**2 + 151*s2**5*t**3*u + 423*s2**5*t**3 - 44*s2**5*t**2*u**3 + 62*s2**5*t**2*u**2 + 362*s2**5*t**2*u + 267*s2**5*t**2 - 2*s2**5*t*u**4 + 7*s2**5*t*u**3 + 37*s2**5*t*u**2 + 63*s2**5*t*u + 35*s2**5*t - 3*s2**5*u**3 - 9*s2**5*u**2 - 9*s2**5*u - 3*s2**5 + 76*s2**4*t**6 + 324*s2**4*t**5*u - 57*s2**4*t**5 + 393*s2**4*t**4*u**2 + 32*s2**4*t**4*u - 377*s2**4*t**4 + 166*s2**4*t**3*u**3 + 115*s2**4*t**3*u**2 - 470*s2**4*t**3*u - 373*s2**4*t**3 + 18*s2**4*t**2*u**4 + 18*s2**4*t**2*u**3 - 137*s2**4*t**2*u**2 - 267*s2**4*t**2*u - 128*s2**4*t**2 - 2*s2**4*t*u**4 - 8*s2**4*t*u**3 - 21*s2**4*t*u**2 - 26*s2**4*t*u - 11*s2**4*t - 30*s2**3*t**7 - 208*s2**3*t**6*u + 35*s2**3*t**6 - 387*s2**3*t**5*u**2 - 101*s2**3*t**5*u + 195*s2**3*t**5 - 264*s2**3*t**4*u**3 - 357*s2**3*t**4*u**2 + 240*s2**3*t**4*u + 219*s2**3*t**4 - 52*s2**3*t**3*u**4 - 156*s2**3*t**3*u**3 + 24*s2**3*t**3*u**2 + 234*s2**3*t**3*u + 105*s2**3*t**3 - 4*s2**3*t**2*u**4 + 8*s2**3*t**2*u**3 + 48*s2**3*t**2*u**2 + 54*s2**3*t**2*u + 18*s2**3*t**2 + 5*s2**2*t**8 + 70*s2**2*t**7*u - 20*s2**2*t**7 + 198*s2**2*t**6*u**2 + 23*s2**2*t**6*u - 65*s2**2*t**6 + 206*s2**2*t**5*u**3 + 295*s2**2*t**5*u**2 - 61*s2**2*t**5*u - 57*s2**2*t**5 + 68*s2**2*t**4*u**4 + 245*s2**2*t**4*u**3 + 140*s2**2*t**4*u**2 - 47*s2**2*t**4*u - 24*s2**2*t**4 + 24*s2**2*t**3*u**4 + 40*s2**2*t**3*u**3 + 6*s2**2*t**3*u**2 - 15*s2**2*t**3*u - 5*s2**2*t**3 - 10*s2*t**8*u + 5*s2*t**8 - 50*s2*t**7*u**2 + 15*s2*t**7*u + 12*s2*t**7 - 76*s2*t**6*u**3 - 88*s2*t**6*u**2 + 21*s2*t**6*u + 6*s2*t**6 - 42*s2*t**5*u**4 - 147*s2*t**5*u**3 - 97*s2*t**5*u**2 - 15*s2*t**5*u - 2*s2*t**5 - 28*s2*t**4*u**4 - 57*s2*t**4*u**3 - 39*s2*t**4*u**2 - 11*s2*t**4*u - s2*t**4 + 5*t**8*u**2 - 5*t**8*u + 10*t**7*u**3 + 5*t**7*u**2 - 5*t**7*u + 10*t**6*u**4 + 30*t**6*u**3 + 15*t**6*u**2 + 5*t**6*u + 10*t**5*u**4 + 20*t**5*u**3 + 15*t**5*u**2 + 5*t**5*u)*log(2)/(s2**7*t**2 - 5*s2**6*t**3 - s2**6*t**2*u - 2*s2**6*t**2 + 10*s2**5*t**4 + 5*s2**5*t**3*u + 8*s2**5*t**3 + s2**5*t**2*u + s2**5*t**2 - 10*s2**4*t**5 - 10*s2**4*t**4*u - 12*s2**4*t**4 - 4*s2**4*t**3*u - 3*s2**4*t**3 + 5*s2**3*t**6 + 10*s2**3*t**5*u + 8*s2**3*t**5 + 6*s2**3*t**4*u + 3*s2**3*t**4 - s2**2*t**7 - 5*s2**2*t**6*u - 2*s2**2*t**6 - 4*s2**2*t**5*u - s2**2*t**5 + s2*t**7*u + s2*t**6*u) + (fla*(-256*lam*s2**8 + 1032*lam*s2**7*t + 1152*lam*s2**7*u + 1040*lam*s2**7 - 1780*lam*s2**6*t**2 - 3956*lam*s2**6*t*u - 3280*lam*s2**6*t - 2240*lam*s2**6*u**2 - 3656*lam*s2**6*u - 1628*lam*s2**6 + 1698*lam*s2**5*t**3 + 5660*lam*s2**5*t**2*u + 4172*lam*s2**5*t**2 + 6418*lam*s2**5*t*u**2 + 9352*lam*s2**5*t*u + 3738*lam*s2**5*t + 2464*lam*s2**5*u**3 + 5308*lam*s2**5*u**2 + 4138*lam*s2**5*u + 1204*lam*s2**5 - 967*lam*s2**4*t**4 - 4321*lam*s2**4*t**3*u - 2676*lam*s2**4*t**3 - 7393*lam*s2**4*t**2*u**2 - 9198*lam*s2**4*t**2*u - 3108*lam*s2**4*t**2 - 5719*lam*s2**4*t*u**3 - 10636*lam*s2**4*t*u**2 - 7078*lam*s2**4*t*u - 1770*lam*s2**4*t - 1680*lam*s2**4*u**4 - 4106*lam*s2**4*u**3 - 3990*lam*s2**4*u**2 - 1914*lam*s2**4*u - 404*lam*s2**4 + 329*lam*s2**3*t**5 + 1866*lam*s2**3*t**4*u + 876*lam*s2**3*t**4 + 4314*lam*s2**3*t**3*u**2 + 4224*lam*s2**3*t**3*u + 1060*lam*s2**3*t**3 + 5074*lam*s2**3*t**2*u**3 + 7640*lam*s2**3*t**2*u**2 + 3966*lam*s2**3*t**2*u + 736*lam*s2**3*t**2 + 3025*lam*s2**3*t*u**4 + 6100*lam*s2**3*t*u**3 + 4746*lam*s2**3*t*u**2 + 1756*lam*s2**3*t*u + 286*lam*s2**3*t + 728*lam*s2**3*u**5 + 1808*lam*s2**3*u**4 + 1800*lam*s2**3*u**3 + 932*lam*s2**3*u**2 + 278*lam*s2**3*u + 44*lam*s2**3 - 62*lam*s2**2*t**6 - 439*lam*s2**2*t**5*u - 122*lam*s2**2*t**5 - 1307*lam*s2**2*t**4*u**2 - 842*lam*s2**2*t**4*u - 109*lam*s2**2*t**4 - 2103*lam*s2**2*t**3*u**3 - 2247*lam*s2**2*t**3*u**2 - 737*lam*s2**2*t**3*u - 54*lam*s2**2*t**3 - 1927*lam*s2**2*t**2*u**4 - 2899*lam*s2**2*t**2*u**3 - 1561*lam*s2**2*t**2*u**2 - 348*lam*s2**2*t**2*u - 20*lam*s2**2*t**2 - 950*lam*s2**2*t*u**5 - 1815*lam*s2**2*t*u**4 - 1301*lam*s2**2*t*u**3 - 446*lam*s2**2*t*u**2 - 74*lam*s2**2*t*u - 6*lam*s2**2*t - 196*lam*s2**2*u**6 - 443*lam*s2**2*u**5 - 368*lam*s2**2*u**4 - 128*lam*s2**2*u**3 - 10*lam*s2**2*u**2 + 2*lam*s2**2*u + 5*lam*s2*t**7 + 47*lam*s2*t**6*u + 182*lam*s2*t**5*u**2 + 35*lam*s2*t**5*u - 3*lam*s2*t**5 + 388*lam*s2*t**4*u**3 + 196*lam*s2*t**4*u**2 + 14*lam*s2*t**4*u + 497*lam*s2*t**3*u**4 + 431*lam*s2*t**3*u**3 + 103*lam*s2*t**3*u**2 + 12*lam*s2*t**3*u + 383*lam*s2*t**2*u**5 + 467*lam*s2*t**2*u**4 + 177*lam*s2*t**2*u**3 + 28*lam*s2*t**2*u**2 + 4*lam*s2*t**2*u + 164*lam*s2*t*u**6 + 250*lam*s2*t*u**5 + 116*lam*s2*t*u**4 + 14*lam*s2*t*u**3 + 2*lam*s2*t*u**2 + 30*lam*s2*u**7 + 53*lam*s2*u**6 + 25*lam*s2*u**5 - 2*lam*s2*u**4 - 2*lam*s2*u**3 - lam*t**7*u + lam*t**7 - 7*lam*t**6*u**2 + 5*lam*t**6*u - 22*lam*t**5*u**3 + 8*lam*t**5*u**2 - 40*lam*t**4*u**4 - 45*lam*t**3*u**5 - 15*lam*t**3*u**4 - 31*lam*t**2*u**6 - 19*lam*t**2*u**5 - 12*lam*t*u**7 - 10*lam*t*u**6 - 2*lam*u**8 - 2*lam*u**7)/(64*s2**7*t - 192*s2**6*t**2 - 192*s2**6*t*u - 192*s2**6*t + 240*s2**5*t**3 + 480*s2**5*t**2*u + 384*s2**5*t**2 + 240*s2**5*t*u**2 + 384*s2**5*t*u + 192*s2**5*t - 160*s2**4*t**4 - 480*s2**4*t**3*u - 288*s2**4*t**3 - 480*s2**4*t**2*u**2 - 576*s2**4*t**2*u - 192*s2**4*t**2 - 160*s2**4*t*u**3 - 288*s2**4*t*u**2 - 192*s2**4*t*u - 64*s2**4*t + 60*s2**3*t**5 + 240*s2**3*t**4*u + 96*s2**3*t**4 + 360*s2**3*t**3*u**2 + 288*s2**3*t**3*u + 48*s2**3*t**3 + 240*s2**3*t**2*u**3 + 288*s2**3*t**2*u**2 + 96*s2**3*t**2*u + 60*s2**3*t*u**4 + 96*s2**3*t*u**3 + 48*s2**3*t*u**2 - 12*s2**2*t**6 - 60*s2**2*t**5*u - 12*s2**2*t**5 - 120*s2**2*t**4*u**2 - 48*s2**2*t**4*u - 120*s2**2*t**3*u**3 - 72*s2**2*t**3*u**2 - 60*s2**2*t**2*u**4 - 48*s2**2*t**2*u**3 - 12*s2**2*t*u**5 - 12*s2**2*t*u**4 + s2*t**7 + 6*s2*t**6*u + 15*s2*t**5*u**2 + 20*s2*t**4*u**3 + 15*s2*t**3*u**4 + 6*s2*t**2*u**5 + s2*t*u**6) + ftu*(-2*s2**5*t + 4*s2**5 + 2*s2**4*t**2 + 12*s2**4*t*u - 16*s2**4*u - 12*s2**4 - 16*s2**3*t**2*u - 22*s2**3*t*u**2 - 10*s2**3*t*u + 8*s2**3*t + 24*s2**3*u**2 + 36*s2**3*u + 14*s2**3 + 4*s2**2*t**3*u - 2*s2**2*t**3 + 30*s2**2*t**2*u**2 + 14*s2**2*t**2*u - 6*s2**2*t**2 + 16*s2**2*t*u**3 + 22*s2**2*t*u**2 - 6*s2**2*t*u - 10*s2**2*t - 16*s2**2*u**3 - 36*s2**2*u**2 - 28*s2**2*u - 8*s2**2 - 8*s2*t**3*u**2 + 2*s2*t**3*u + 2*s2*t**3 - 20*s2*t**2*u**3 - 26*s2*t**2*u**2 + 4*s2*t**2 - 4*s2*t*u**4 - 16*s2*t*u**3 - 10*s2*t*u**2 + 4*s2*t*u + 4*s2*t + 4*s2*u**4 + 12*s2*u**3 + 14*s2*u**2 + 8*s2*u + 2*s2 + 4*t**3*u**3 + 4*t**2*u**4 + 12*t**2*u**3 + 6*t**2*u**2 + 2*t**2*u + 4*t*u**4 + 8*t*u**3 + 6*t*u**2 + 2*t*u)/(s2**4*t - 2*s2**3*t**2 - s2**3*t*u - 2*s2**3*t + s2**2*t**3 + 2*s2**2*t**2*u + 2*s2**2*t**2 + s2**2*t*u + s2**2*t - s2*t**3*u - s2*t**2*u) + (flt - log(2))*(8*s2**3 - 16*s2**2*t - 16*s2**2*u - 20*s2**2 + 13*s2*t**2 + 20*s2*t*u + 30*s2*t + 10*s2*u**2 + 26*s2*u + 17*s2 - 4*t**3 - 7*t**2*u - 13*t**2 - 6*t*u**2 - 18*t*u - 14*t - 2*u**3 - 8*u**2 - 11*u - 5)/(s2*t - t**2 - t) + (-fsu - log(2))*(s2**5*t - 2*s2**4*t**2 - 5*s2**4*t*u - s2**4*t + s2**3*t**3 + 8*s2**3*t**2*u + 10*s2**3*t*u**2 + 5*s2**3*t*u - s2**3*t + s2**3*u**2 - 3*s2**2*t**3*u + s2**2*t**3 - 12*s2**2*t**2*u**2 - s2**2*t**2*u + 2*s2**2*t**2 - 10*s2**2*t*u**3 - 10*s2**2*t*u**2 + s2**2*t*u + s2**2*t - 3*s2**2*u**3 - s2**2*u**2 + 3*s2*t**3*u**2 - 2*s2*t**3*u + 8*s2*t**2*u**3 + 2*s2*t**2*u**2 - 3*s2*t**2*u + 6*s2*t*u**4 + 9*s2*t*u**3 - s2*t*u + 4*s2*u**4 + 2*s2*u**3 - t**3*u**3 + t**3*u**2 - 2*t**2*u**4 - t**2*u**3 + t**2*u**2 - 2*t*u**5 - 4*t*u**4 - 2*u**5 - 2*u**4)/(s2**2*t*u**2 - s2*t**2*u**2 - s2*t*u**2) + (64*s2**12*t**2 - 384*s2**11*t**3 - 320*s2**11*t**2*u - 128*s2**11*t**2 - 16*s2**11*u**2 + 992*s2**10*t**4 + 1824*s2**10*t**3*u + 576*s2**10*t**3 + 800*s2**10*t**2*u**2 + 512*s2**10*t**2*u + 8*s2**10*t*u**2 + 80*s2**10*u**3 + 64*s2**10*u**2 - 1440*s2**9*t**5 - 4448*s2**9*t**4*u - 992*s2**9*t**4 - 4280*s2**9*t**3*u**2 - 2208*s2**9*t**3*u + 192*s2**9*t**3 - 1416*s2**9*t**2*u**3 - 976*s2**9*t**2*u**2 + 128*s2**9*t**2 - 56*s2**9*t*u**3 + 40*s2**9*t*u**2 - 168*s2**9*u**4 - 256*s2**9*u**3 - 96*s2**9*u**2 + 1284*s2**8*t**6 + 6048*s2**8*t**5*u + 736*s2**8*t**5 + 9732*s2**8*t**4*u**2 + 3648*s2**8*t**4*u - 800*s2**8*t**4 + 7056*s2**8*t**3*u**3 + 4090*s2**8*t**3*u**2 - 480*s2**8*t**3*u - 576*s2**8*t**3 + 1976*s2**8*t**2*u**4 + 1608*s2**8*t**2*u**3 - 628*s2**8*t**2*u**2 - 256*s2**8*t**2*u - 64*s2**8*t**2 + 134*s2**8*t*u**4 - 44*s2**8*t*u**3 - 168*s2**8*t*u**2 + 192*s2**8*u**5 + 408*s2**8*u**4 + 288*s2**8*u**3 + 64*s2**8*u**2 - 720*s2**7*t**7 - 5004*s2**7*t**6*u - 64*s2**7*t**6 - 12234*s2**7*t**5*u**2 - 2656*s2**7*t**5*u + 1312*s2**7*t**5 - 14834*s2**7*t**4*u**3 - 6459*s2**7*t**4*u**2 + 1888*s2**7*t**4*u + 992*s2**7*t**4 - 9110*s2**7*t**3*u**4 - 6704*s2**7*t**3*u**3 + 1992*s2**7*t**3*u**2 + 1056*s2**7*t**3*u + 192*s2**7*t**3 - 2130*s2**7*t**2*u**5 - 2576*s2**7*t**2*u**4 + 1112*s2**7*t**2*u**3 + 1656*s2**7*t**2*u**2 + 64*s2**7*t**2*u - 156*s2**7*t*u**5 - 56*s2**7*t*u**4 + 256*s2**7*t*u**3 + 184*s2**7*t*u**2 - 129*s2**7*u**6 - 328*s2**7*u**5 - 312*s2**7*u**4 - 128*s2**7*u**3 - 16*s2**7*u**2 + 248*s2**6*t**8 + 2574*s2**6*t**7*u - 260*s2**6*t**7 + 9257*s2**6*t**6*u**2 + 416*s2**6*t**6*u - 1060*s2**6*t**6 + 17082*s2**6*t**5*u**3 + 4507*s2**6*t**5*u**2 - 2880*s2**6*t**5*u - 800*s2**6*t**5 + 17524*s2**6*t**4*u**4 + 10507*s2**6*t**4*u**3 - 3514*s2**6*t**4*u**2 - 1664*s2**6*t**4*u - 192*s2**6*t**4 + 8984*s2**6*t**3*u**5 + 10236*s2**6*t**3*u**4 - 1470*s2**6*t**3*u**3 - 3342*s2**6*t**3*u**2 - 192*s2**6*t**3*u + 1675*s2**6*t**2*u**6 + 2994*s2**6*t**2*u**5 - 84*s2**6*t**2*u**4 - 2504*s2**6*t**2*u**3 - 1140*s2**6*t**2*u**2 + 101*s2**6*t*u**6 + 102*s2**6*t*u**5 - 82*s2**6*t*u**4 - 156*s2**6*t*u**3 - 64*s2**6*t*u**2 + 51*s2**6*u**7 + 138*s2**6*u**6 + 144*s2**6*u**5 + 72*s2**6*u**4 + 16*s2**6*u**3 - 48*s2**5*t**9 - 802*s2**5*t**8*u + 172*s2**5*t**8 - 4296*s2**5*t**7*u**2 + 582*s2**5*t**7*u + 428*s2**5*t**7 - 11702*s2**5*t**6*u**3 - 792*s2**5*t**6*u**2 + 2116*s2**5*t**6*u + 288*s2**5*t**6 - 18212*s2**5*t**5*u**4 - 7613*s2**5*t**5*u**3 + 3703*s2**5*t**5*u**2 + 1216*s2**5*t**5*u + 64*s2**5*t**5 - 15522*s2**5*t**4*u**5 - 15331*s2**5*t**4*u**4 + 818*s2**5*t**4*u**3 + 2785*s2**5*t**4*u**2 + 192*s2**5*t**4*u - 6364*s2**5*t**3*u**6 - 10782*s2**5*t**3*u**5 - 2998*s2**5*t**3*u**4 + 2738*s2**5*t**3*u**3 + 1188*s2**5*t**3*u**2 - 910*s2**5*t**2*u**7 - 2146*s2**5*t**2*u**6 - 858*s2**5*t**2*u**5 + 1180*s2**5*t**2*u**4 + 1168*s2**5*t**2*u**3 + 288*s2**5*t**2*u**2 - 39*s2**5*t*u**7 - 53*s2**5*t*u**6 - 14*s2**5*t*u**5 + 4*s2**5*t*u**4 - 11*s2**5*u**8 - 28*s2**5*u**7 - 25*s2**5*u**6 - 8*s2**5*u**5 + 4*s2**4*t**10 + 138*s2**4*t**9*u - 44*s2**4*t**9 + 1188*s2**4*t**8*u**2 - 370*s2**4*t**8*u - 76*s2**4*t**8 + 4846*s2**4*t**7*u**3 - 705*s2**4*t**7*u**2 - 748*s2**4*t**7*u - 32*s2**4*t**7 + 11061*s2**4*t**6*u**4 + 2118*s2**4*t**6*u**3 - 2293*s2**4*t**6*u**2 - 384*s2**4*t**6*u + 14142*s2**4*t**5*u**5 + 10869*s2**4*t**5*u**4 - 652*s2**4*t**5*u**3 - 1262*s2**4*t**5*u**2 - 64*s2**4*t**5*u + 9626*s2**4*t**4*u**6 + 14407*s2**4*t**4*u**5 + 5496*s2**4*t**4*u**4 - 281*s2**4*t**4*u**3 - 292*s2**4*t**4*u**2 + 3058*s2**4*t**3*u**7 + 6791*s2**4*t**3*u**6 + 4624*s2**4*t**3*u**5 + 890*s2**4*t**3*u**4 - 160*s2**4*t**3*u**3 - 32*s2**4*t**3*u**2 + 321*s2**4*t**2*u**8 + 884*s2**4*t**2*u**7 + 555*s2**4*t**2*u**6 - 192*s2**4*t**2*u**5 - 300*s2**4*t**2*u**4 - 96*s2**4*t**2*u**3 + 9*s2**4*t*u**8 + 12*s2**4*t*u**7 + 4*s2**4*t*u**6 + s2**4*u**9 + 2*s2**4*u**8 + s2**4*u**7 - 10*s2**3*t**10*u + 4*s2**3*t**10 - 178*s2**3*t**9*u**2 + 82*s2**3*t**9*u + 4*s2**3*t**9 - 1176*s2**3*t**8*u**3 + 418*s2**3*t**8*u**2 + 108*s2**3*t**8*u - 3964*s2**3*t**7*u**4 + 307*s2**3*t**7*u**3 + 743*s2**3*t**7*u**2 + 32*s2**3*t**7*u - 7278*s2**3*t**6*u**5 - 3501*s2**3*t**6*u**4 + 704*s2**3*t**6*u**3 + 384*s2**3*t**6*u**2 - 7372*s2**3*t**5*u**6 - 8913*s2**3*t**5*u**5 - 3451*s2**3*t**5*u**4 - 462*s2**3*t**5*u**3 + 100*s2**3*t**5*u**2 - 3918*s2**3*t**4*u**7 - 7666*s2**3*t**4*u**6 - 5788*s2**3*t**4*u**5 - 2494*s2**3*t**4*u**4 - 584*s2**3*t**4*u**3 + 16*s2**3*t**4*u**2 - 934*s2**3*t**3*u**8 - 2391*s2**3*t**3*u**7 - 2215*s2**3*t**3*u**6 - 1242*s2**3*t**3*u**5 - 596*s2**3*t**3*u**4 - 160*s2**3*t**3*u**3 - 66*s2**3*t**2*u**9 - 187*s2**3*t**2*u**8 - 104*s2**3*t**2*u**7 + 54*s2**3*t**2*u**6 + 48*s2**3*t**2*u**5 - s2**3*t*u**9 - s2**3*t*u**8 + 11*s2**2*t**10*u**2 - 6*s2**2*t**10*u + 152*s2**2*t**9*u**3 - 80*s2**2*t**9*u**2 - 4*s2**2*t**9*u + 804*s2**2*t**8*u**4 - 298*s2**2*t**8*u**3 - 99*s2**2*t**8*u**2 + 2096*s2**2*t**7*u**5 + 265*s2**2*t**7*u**4 - 290*s2**2*t**7*u**3 - 42*s2**2*t**7*u**2 + 2995*s2**2*t**6*u**6 + 2489*s2**2*t**6*u**5 + 821*s2**2*t**6*u**4 + 124*s2**2*t**6*u**3 - 8*s2**2*t**6*u**2 + 2374*s2**2*t**5*u**7 + 3748*s2**2*t**5*u**6 + 2694*s2**2*t**5*u**5 + 1112*s2**2*t**5*u**4 + 172*s2**2*t**5*u**3 + 968*s2**2*t**4*u**8 + 2152*s2**2*t**4*u**7 + 2083*s2**2*t**4*u**6 + 1250*s2**2*t**4*u**5 + 388*s2**2*t**4*u**4 + 48*s2**2*t**4*u**3 + 162*s2**2*t**3*u**9 + 419*s2**2*t**3*u**8 + 408*s2**2*t**3*u**7 + 242*s2**2*t**3*u**6 + 80*s2**2*t**3*u**5 + 6*s2**2*t**2*u**10 + 15*s2**2*t**2*u**9 + 3*s2**2*t**2*u**8 - 6*s2**2*t**2*u**7 - 8*s2*t**10*u**3 + 5*s2*t**10*u**2 - 82*s2*t**9*u**4 + 54*s2*t**9*u**3 + 4*s2*t**9*u**2 - 310*s2*t**8*u**5 + 84*s2*t**8*u**4 + 30*s2*t**8*u**3 + s2*t**8*u**2 - 608*s2*t**7*u**6 - 225*s2*t**7*u**5 - 85*s2*t**7*u**4 - 30*s2*t**7*u**3 - 676*s2*t**6*u**7 - 735*s2*t**6*u**6 - 482*s2*t**6*u**5 - 186*s2*t**6*u**4 - 24*s2*t**6*u**3 - 418*s2*t**5*u**8 - 726*s2*t**5*u**7 - 622*s2*t**5*u**6 - 276*s2*t**5*u**5 - 48*s2*t**5*u**4 - 126*s2*t**4*u**9 - 278*s2*t**4*u**8 - 276*s2*t**4*u**7 - 131*s2*t**4*u**6 - 24*s2*t**4*u**5 - 12*s2*t**3*u**10 - 27*s2*t**3*u**9 - 25*s2*t**3*u**8 - 10*s2*t**3*u**7 + 3*t**10*u**4 - 3*t**10*u**3 + 18*t**9*u**5 - 12*t**9*u**4 + 48*t**8*u**6 - 6*t**8*u**5 + 9*t**8*u**4 + 3*t**8*u**3 + 72*t**7*u**7 + 36*t**7*u**6 + 36*t**7*u**5 + 12*t**7*u**4 + 63*t**6*u**8 + 69*t**6*u**7 + 54*t**6*u**6 + 18*t**6*u**5 + 30*t**5*u**9 + 48*t**5*u**8 + 36*t**5*u**7 + 12*t**5*u**6 + 6*t**4*u**10 + 12*t**4*u**9 + 9*t**4*u**8 + 3*t**4*u**7)/(32*s2**9*t**2*u**2 - 160*s2**8*t**3*u**2 - 96*s2**8*t**2*u**3 - 64*s2**8*t**2*u**2 + 336*s2**7*t**4*u**2 + 448*s2**7*t**3*u**3 + 256*s2**7*t**3*u**2 + 112*s2**7*t**2*u**4 + 128*s2**7*t**2*u**3 + 32*s2**7*t**2*u**2 - 384*s2**6*t**5*u**2 - 864*s2**6*t**4*u**3 - 400*s2**6*t**4*u**2 - 480*s2**6*t**3*u**4 - 480*s2**6*t**3*u**3 - 96*s2**6*t**3*u**2 - 64*s2**6*t**2*u**5 - 80*s2**6*t**2*u**4 - 32*s2**6*t**2*u**3 + 258*s2**5*t**6*u**2 + 888*s2**5*t**5*u**3 + 304*s2**5*t**5*u**2 + 828*s2**5*t**4*u**4 + 688*s2**5*t**4*u**3 + 96*s2**5*t**4*u**2 + 248*s2**5*t**3*u**5 + 272*s2**5*t**3*u**4 + 96*s2**5*t**3*u**3 + 18*s2**5*t**2*u**6 + 16*s2**5*t**2*u**5 - 102*s2**4*t**7*u**2 - 522*s2**4*t**6*u**3 - 112*s2**4*t**6*u**2 - 732*s2**4*t**5*u**4 - 464*s2**4*t**5*u**3 - 32*s2**4*t**5*u**2 - 372*s2**4*t**4*u**5 - 336*s2**4*t**4*u**4 - 96*s2**4*t**4*u**3 - 62*s2**4*t**3*u**6 - 48*s2**4*t**3*u**5 - 2*s2**4*t**2*u**7 + 22*s2**3*t**8*u**2 + 174*s2**3*t**7*u**3 + 16*s2**3*t**7*u**2 + 348*s2**3*t**6*u**4 + 144*s2**3*t**6*u**3 + 268*s2**3*t**5*u**5 + 176*s2**3*t**5*u**4 + 32*s2**3*t**5*u**3 + 78*s2**3*t**4*u**6 + 48*s2**3*t**4*u**5 + 6*s2**3*t**3*u**7 - 2*s2**2*t**9*u**2 - 30*s2**2*t**8*u**3 - 84*s2**2*t**7*u**4 - 16*s2**2*t**7*u**3 - 92*s2**2*t**6*u**5 - 32*s2**2*t**6*u**4 - 42*s2**2*t**5*u**6 - 16*s2**2*t**5*u**5 - 6*s2**2*t**4*u**7 + 2*s2*t**9*u**3 + 8*s2*t**8*u**4 + 12*s2*t**7*u**5 + 8*s2*t**6*u**6 + 2*s2*t**5*u**7) + (8*s2**9*t - s2**9 - 50*s2**8*t**2 - 24*s2**8*t*u - 24*s2**8*t + 3*s2**8*u + 4*s2**8 + 135*s2**7*t**3 + 140*s2**7*t**2*u + 149*s2**7*t**2 + 26*s2**7*t*u**2 + 49*s2**7*t*u + 24*s2**7*t - 3*s2**7*u**2 - 9*s2**7*u - 6*s2**7 - 205*s2**6*t**4 - 346*s2**6*t**3*u - 355*s2**6*t**3 - 142*s2**6*t**2*u**2 - 294*s2**6*t**2*u - 159*s2**6*t**2 - 12*s2**6*t*u**3 - 28*s2**6*t*u**2 - 24*s2**6*t*u - 6*s2**6*t + s2**6*u**3 + 6*s2**6*u**2 + 9*s2**6*u + 4*s2**6 + 190*s2**5*t**5 + 470*s2**5*t**4*u + 444*s2**5*t**4 + 321*s2**5*t**3*u**2 + 644*s2**5*t**3*u + 319*s2**5*t**3 + 62*s2**5*t**2*u**3 + 179*s2**5*t**2*u**2 + 191*s2**5*t**2*u + 66*s2**5*t**2 + 2*s2**5*t*u**4 + s2**5*t*u**3 - 4*s2**5*t*u**2 - 7*s2**5*t*u - 4*s2**5*t - s2**5*u**3 - 3*s2**5*u**2 - 3*s2**5*u - s2**5 - 108*s2**4*t**6 - 380*s2**4*t**5*u - 310*s2**4*t**5 - 385*s2**4*t**4*u**2 - 718*s2**4*t**4*u - 303*s2**4*t**4 - 130*s2**4*t**3*u**3 - 377*s2**4*t**3*u**2 - 364*s2**4*t**3*u - 103*s2**4*t**3 - 10*s2**4*t**2*u**4 - 28*s2**4*t**2*u**3 - 44*s2**4*t**2*u**2 - 30*s2**4*t**2*u - 3*s2**4*t**2 + 2*s2**4*t*u**4 + 6*s2**4*t*u**3 + 8*s2**4*t*u**2 + 6*s2**4*t*u + 2*s2**4*t + 35*s2**3*t**7 + 184*s2**3*t**6*u + 113*s2**3*t**6 + 260*s2**3*t**5*u**2 + 431*s2**3*t**5*u + 137*s2**3*t**5 + 140*s2**3*t**4*u**3 + 383*s2**3*t**4*u**2 + 316*s2**3*t**4*u + 63*s2**3*t**4 + 20*s2**3*t**3*u**4 + 76*s2**3*t**3*u**3 + 108*s2**3*t**3*u**2 + 58*s2**3*t**3*u + 2*s2**3*t**3 - 4*s2**3*t**2*u**4 - 8*s2**3*t**2*u**3 - 6*s2**3*t**2*u**2 - 5*s2**3*t**2*u - 3*s2**3*t**2 - 5*s2**2*t**8 - 50*s2**2*t**7*u - 15*s2**2*t**7 - 96*s2**2*t**6*u**2 - 128*s2**2*t**6*u - 18*s2**2*t**6 - 80*s2**2*t**5*u**3 - 194*s2**2*t**5*u**2 - 129*s2**2*t**5*u - 9*s2**2*t**5 - 20*s2**2*t**4*u**4 - 85*s2**2*t**4*u**3 - 104*s2**2*t**4*u**2 - 43*s2**2*t**4*u + 3*s2**2*t**4 - 4*s2**2*t**3*u**3 - 6*s2**2*t**3*u**2 + 2*s2**2*t**3 + 6*s2*t**8*u - s2*t**8 + 17*s2*t**7*u**2 + 12*s2*t**7*u - 4*s2*t**7 + 22*s2*t**6*u**3 + 41*s2*t**6*u**2 + 18*s2*t**6*u - 5*s2*t**6 + 10*s2*t**5*u**4 + 43*s2*t**5*u**3 + 44*s2*t**5*u**2 + 15*s2*t**5*u - 4*s2*t**5 + 4*s2*t**4*u**4 + 13*s2*t**4*u**3 + 13*s2*t**4*u**2 + 2*s2*t**4*u - 2*s2*t**4 - t**8*u**2 + t**8*u - 2*t**7*u**3 - t**7*u**2 + t**7*u - 2*t**6*u**4 - 8*t**6*u**3 - 6*t**6*u**2 - 2*t**6*u - 2*t**5*u**4 - 6*t**5*u**3 - 6*t**5*u**2 - 2*t**5*u)*log(2)/(s2**7*t**2 - 5*s2**6*t**3 - s2**6*t**2*u - 2*s2**6*t**2 + 10*s2**5*t**4 + 5*s2**5*t**3*u + 8*s2**5*t**3 + s2**5*t**2*u + s2**5*t**2 - 10*s2**4*t**5 - 10*s2**4*t**4*u - 12*s2**4*t**4 - 4*s2**4*t**3*u - 3*s2**4*t**3 + 5*s2**3*t**6 + 10*s2**3*t**5*u + 8*s2**3*t**5 + 6*s2**3*t**4*u + 3*s2**3*t**4 - s2**2*t**7 - 5*s2**2*t**6*u - 2*s2**2*t**6 - 4*s2**2*t**5*u - s2**2*t**5 + s2*t**7*u + s2*t**6*u))/Nc**2

[C^{O_2,\mathrm{reg}}_{qg}]
LOGS2*(-2*s2**4 + 12*s2**3*t + 4*s2**3*u + 2*s2**3 - 20*s2**2*t**2 - 20*s2**2*t*u - 10*s2**2*t - 4*s2**2*u**2 + 2*s2**2 + 14*s2*t**3 + 24*s2*t**2*u + 10*s2*t**2 + 12*s2*t*u**2 - 6*s2*t - 4*s2*u**2 - 4*s2*u - 2*s2 - 4*t**4 - 8*t**3*u - 4*t**3 - 8*t**2*u**2 + 4*t**2 + 8*t*u**2 + 8*t*u + 4*t)/(s2**2*t - s2*t**2) + fla*(160*lam*s2**8 - 728*lam*s2**7*t - 592*lam*s2**7*u - 416*lam*s2**7 + 1420*lam*s2**6*t**2 + 2380*lam*s2**6*t*u + 1448*lam*s2**6*t + 944*lam*s2**6*u**2 + 976*lam*s2**6*u + 108*lam*s2**6 - 1550*lam*s2**5*t**3 - 3996*lam*s2**5*t**2*u - 2096*lam*s2**5*t**2 - 3294*lam*s2**5*t*u**2 - 2904*lam*s2**5*t*u - 78*lam*s2**5*t - 840*lam*s2**5*u**3 - 760*lam*s2**5*u**2 + 498*lam*s2**5*u + 572*lam*s2**5 + 1035*lam*s2**4*t**4 + 3631*lam*s2**4*t**3*u + 1630*lam*s2**4*t**3 + 4635*lam*s2**4*t**2*u**2 + 3444*lam*s2**4*t**2*u - 86*lam*s2**4*t**2 + 2489*lam*s2**4*t*u**3 + 1890*lam*s2**4*t*u**2 - 1386*lam*s2**4*t*u - 1306*lam*s2**4*t + 450*lam*s2**4*u**4 + 84*lam*s2**4*u**3 - 1312*lam*s2**4*u**2 - 1562*lam*s2**4*u - 604*lam*s2**4 - 433*lam*s2**3*t**5 - 1927*lam*s2**3*t**4*u - 726*lam*s2**3*t**4 - 3366*lam*s2**3*t**3*u**2 - 2070*lam*s2**3*t**3*u + 94*lam*s2**3*t**3 - 2828*lam*s2**3*t**2*u**3 - 1750*lam*s2**3*t**2*u**2 + 1288*lam*s2**3*t**2*u + 912*lam*s2**3*t**2 - 1101*lam*s2**3*t*u**4 - 206*lam*s2**3*t*u**3 + 2288*lam*s2**3*t*u**2 + 2228*lam*s2**3*t*u + 694*lam*s2**3*t - 145*lam*s2**3*u**5 + 200*lam*s2**3*u**4 + 1054*lam*s2**3*u**3 + 1260*lam*s2**3*u**2 + 686*lam*s2**3*u + 180*lam*s2**3 + 111*lam*s2**2*t**6 + 597*lam*s2**2*t**5*u + 180*lam*s2**2*t**5 + 1329*lam*s2**2*t**4*u**2 + 651*lam*s2**2*t**4*u - 37*lam*s2**2*t**4 + 1541*lam*s2**2*t**3*u**3 + 745*lam*s2**2*t**3*u**2 - 503*lam*s2**2*t**3*u - 228*lam*s2**2*t**3 + 954*lam*s2**2*t**2*u**4 + 139*lam*s2**2*t**2*u**3 - 1301*lam*s2**2*t**2*u**2 - 898*lam*s2**2*t**2*u - 150*lam*s2**2*t**2 + 282*lam*s2**2*t*u**5 - 253*lam*s2**2*t*u**4 - 1195*lam*s2**2*t*u**3 - 1040*lam*s2**2*t*u**2 - 318*lam*s2**2*t*u - 30*lam*s2**2*t + 26*lam*s2**2*u**6 - 118*lam*s2**2*u**5 - 360*lam*s2**2*u**4 - 346*lam*s2**2*u**3 - 132*lam*s2**2*u**2 - 6*lam*s2**2*u - 16*lam*s2*t**7 - 100*lam*s2*t**6*u - 22*lam*s2*t**6 - 270*lam*s2*t**5*u**2 - 97*lam*s2*t**5*u + 10*lam*s2*t**5 - 402*lam*s2*t**4*u**3 - 139*lam*s2*t**4*u**2 + 89*lam*s2*t**4*u + 26*lam*s2*t**4 - 348*lam*s2*t**3*u**4 - 29*lam*s2*t**3*u**3 + 275*lam*s2*t**3*u**2 + 120*lam*s2*t**3*u + 10*lam*s2*t**3 - 168*lam*s2*t**2*u**5 + 107*lam*s2*t**2*u**4 + 373*lam*s2*t**2*u**3 + 198*lam*s2*t**2*u**2 + 30*lam*s2*t**2*u - 38*lam*s2*t*u**6 + 98*lam*s2*t*u**5 + 227*lam*s2*t*u**4 + 134*lam*s2*t*u**3 + 24*lam*s2*t*u**2 - 2*lam*s2*u**7 + 26*lam*s2*u**6 + 50*lam*s2*u**5 + 30*lam*s2*u**4 + 4*lam*s2*u**3 + lam*t**8 + 7*lam*t**7*u + lam*t**7 + 22*lam*t**6*u**2 + 5*lam*t**6*u - lam*t**6 + 40*lam*t**5*u**3 + 8*lam*t**5*u**2 - 7*lam*t**5*u - lam*t**5 + 45*lam*t**4*u**4 - 20*lam*t**4*u**2 - 5*lam*t**4*u + 31*lam*t**3*u**5 - 15*lam*t**3*u**4 - 30*lam*t**3*u**3 - 10*lam*t**3*u**2 + 12*lam*t**2*u**6 - 19*lam*t**2*u**5 - 25*lam*t**2*u**4 - 10*lam*t**2*u**3 + 2*lam*t*u**7 - 10*lam*t*u**6 - 11*lam*t*u**5 - 5*lam*t*u**4 - 2*lam*u**7 - 2*lam*u**6 - lam*u**5)/(64*s2**7*t - 192*s2**6*t**2 - 192*s2**6*t*u - 192*s2**6*t + 240*s2**5*t**3 + 480*s2**5*t**2*u + 384*s2**5*t**2 + 240*s2**5*t*u**2 + 384*s2**5*t*u + 192*s2**5*t - 160*s2**4*t**4 - 480*s2**4*t**3*u - 288*s2**4*t**3 - 480*s2**4*t**2*u**2 - 576*s2**4*t**2*u - 192*s2**4*t**2 - 160*s2**4*t*u**3 - 288*s2**4*t*u**2 - 192*s2**4*t*u - 64*s2**4*t + 60*s2**3*t**5 + 240*s2**3*t**4*u + 96*s2**3*t**4 + 360*s2**3*t**3*u**2 + 288*s2**3*t**3*u + 48*s2**3*t**3 + 240*s2**3*t**2*u**3 + 288*s2**3*t**2*u**2 + 96*s2**3*t**2*u + 60*s2**3*t*u**4 + 96*s2**3*t*u**3 + 48*s2**3*t*u**2 - 12*s2**2*t**6 - 60*s2**2*t**5*u - 12*s2**2*t**5 - 120*s2**2*t**4*u**2 - 48*s2**2*t**4*u - 120*s2**2*t**3*u**3 - 72*s2**2*t**3*u**2 - 60*s2**2*t**2*u**4 - 48*s2**2*t**2*u**3 - 12*s2**2*t*u**5 - 12*s2**2*t*u**4 + s2*t**7 + 6*s2*t**6*u + 15*s2*t**5*u**2 + 20*s2*t**4*u**3 + 15*s2*t**3*u**4 + 6*s2*t**2*u**5 + s2*t*u**6) + ftu*(-2*s2**4*t - 4*s2**4 + 10*s2**3*t**2 + 4*s2**3*t*u + 20*s2**3*t + 12*s2**3*u + 10*s2**3 - 16*s2**2*t**3 - 14*s2**2*t**2*u - 40*s2**2*t**2 - 4*s2**2*t*u**2 - 40*s2**2*t*u - 34*s2**2*t - 12*s2**2*u**2 - 18*s2**2*u - 8*s2**2 + 10*s2*t**4 + 16*s2*t**3*u + 32*s2*t**3 + 8*s2*t**2*u**2 + 46*s2*t**2*u + 40*s2*t**2 + 28*s2*t*u**2 + 40*s2*t*u + 20*s2*t + 4*s2*u**3 + 8*s2*u**2 + 6*s2*u + 2*s2 - 2*t**5 - 6*t**4*u - 8*t**4 - 4*t**3*u**2 - 18*t**3*u - 14*t**3 - 16*t**2*u**2 - 22*t**2*u - 12*t**2 - 4*t*u**3 - 12*t*u**2 - 10*t*u - 4*t)/(s2**4*t - 3*s2**3*t**2 - s2**3*t*u - 2*s2**3*t + 3*s2**2*t**3 + 3*s2**2*t**2*u + 4*s2**2*t**2 + s2**2*t*u + s2**2*t - s2*t**4 - 3*s2*t**3*u - 2*s2*t**3 - 2*s2*t**2*u - s2*t**2 + t**4*u + t**3*u) + (flt - log(2))*(-4*s2**2*t - 8*s2**2 + 7*s2*t**2 + 2*s2*t*u + 20*s2*t + 8*s2*u + 13*s2 - 3*t**3 - 2*t**2*u - 11*t**2 - 8*t*u - 13*t - 2*u**2 - 6*u - 5)/(s2**2*t - 2*s2*t**2 - s2*t + t**3 + t**2) + (-fst - log(2))*(-8*s2**7 + 32*s2**6*t + 16*s2**6*u + 8*s2**6 - 68*s2**5*t**2 - 56*s2**5*t*u - 24*s2**5*t - 8*s2**5*u**2 + 8*s2**5 + 96*s2**4*t**3 + 104*s2**4*t**2*u + 40*s2**4*t**2 + 24*s2**4*t*u**2 - 16*s2**4*t - 8*s2**4*u**2 - 16*s2**4*u - 8*s2**4 - 87*s2**3*t**4 - 124*s2**3*t**3*u - 40*s2**3*t**3 - 40*s2**3*t**2*u**2 + 4*s2**3*t**2*u + 28*s2**3*t**2 + 16*s2**3*t*u**2 + 24*s2**3*t*u + 8*s2**3*t + 46*s2**2*t**5 + 84*s2**2*t**4*u + 23*s2**2*t**4 + 40*s2**2*t**3*u**2 - 8*s2**2*t**3*u - 36*s2**2*t**3 - 24*s2**2*t**2*u**2 - 36*s2**2*t**2*u - 16*s2**2*t**2 - 12*s2*t**6 - 26*s2*t**5*u - 7*s2*t**5 - 18*s2*t**4*u**2 + 4*s2*t**4*u + 17*s2*t**4 + 16*s2*t**3*u**2 + 24*s2*t**3*u + 12*s2*t**3 + t**7 + 2*t**6*u + t**6 + 2*t**5*u**2 - t**5 - 2*t**4*u**2 - 2*t**4*u - t**4)/(s2**2*t**4 - s2*t**5) + (-fsu - log(2))*(-s2**4*t + 3*s2**3*t**2 + 4*s2**3*t*u + 3*s2**3*t - s2**3*u**2 - 3*s2**2*t**3 - 10*s2**2*t**2*u - 6*s2**2*t**2 - 2*s2**2*t*u**2 - 9*s2**2*t*u - 3*s2**2*t + 2*s2**2*u**3 + s2**2*u**2 + s2*t**4 + 8*s2*t**3*u + 3*s2*t**3 + 6*s2*t**2*u**2 + 14*s2*t**2*u + 3*s2*t**2 - 2*s2*t*u**3 + 4*s2*t*u**2 + 6*s2*t*u + s2*t - 2*s2*u**4 - 2*t**4*u - 3*t**3*u**2 - 5*t**3*u - 4*t**2*u**2 - 4*t**2*u + 2*t*u**4 - t*u**2 - t*u)/(s2*t*u**2 - t**2*u**2 - t*u**2) + (-768*s2**13*u**2 + 6144*s2**12*t*u**2 + 3072*s2**12*u**3 + 2304*s2**12*u**2 - 64*s2**11*t**4 - 22144*s2**11*t**2*u**2 - 23040*s2**11*t*u**3 - 16128*s2**11*t*u**2 - 4992*s2**11*u**4 - 6144*s2**11*u**3 - 1536*s2**11*u**2 + 448*s2**10*t**5 + 192*s2**10*t**4*u + 256*s2**10*t**4 + 47488*s2**10*t**3*u**2 + 77184*s2**10*t**2*u**3 + 50256*s2**10*t**2*u**2 + 34944*s2**10*t*u**4 + 39936*s2**10*t*u**3 + 9216*s2**10*t*u**2 + 4224*s2**10*u**5 + 5376*s2**10*u**4 - 1536*s2**10*u**2 - 1376*s2**9*t**6 - 1248*s2**9*t**5*u - 1536*s2**9*t**5 - 67792*s2**9*t**4*u**2 - 576*s2**9*t**4*u - 384*s2**9*t**4 - 152256*s2**9*t**3*u**3 - 91864*s2**9*t**3*u**2 - 108064*s2**9*t**2*u**4 - 114288*s2**9*t**2*u**3 - 24736*s2**9*t**2*u**2 - 27456*s2**9*t*u**5 - 32256*s2**9*t*u**4 + 7680*s2**9*t*u**2 - 1968*s2**9*u**6 - 1152*s2**9*u**5 + 4608*s2**9*u**4 + 6144*s2**9*u**3 + 2304*s2**9*u**2 + 2432*s2**8*t**7 + 3520*s2**8*t**6*u + 3936*s2**8*t**6 + 68984*s2**8*t**5*u**2 + 3168*s2**8*t**5*u + 1920*s2**8*t**5 + 196840*s2**8*t**4*u**3 + 109896*s2**8*t**4*u**2 + 576*s2**8*t**4*u + 256*s2**8*t**4 + 194112*s2**8*t**3*u**4 + 189256*s2**8*t**3*u**3 + 39336*s2**8*t**3*u**2 + 77760*s2**8*t**2*u**5 + 84024*s2**8*t**2*u**4 + 1392*s2**8*t**2*u**3 - 15104*s2**8*t**2*u**2 + 11808*s2**8*t*u**6 + 6336*s2**8*t*u**5 - 23040*s2**8*t*u**4 - 27648*s2**8*t*u**3 - 9216*s2**8*t*u**2 + 480*s2**8*u**7 - 720*s2**8*u**6 - 4224*s2**8*u**5 - 5376*s2**8*u**4 - 3072*s2**8*u**3 - 768*s2**8*u**2 - 2724*s2**7*t**8 - 5632*s2**7*t**7*u - 5600*s2**7*t**7 - 53148*s2**7*t**6*u**2 - 7328*s2**7*t**6*u - 3936*s2**7*t**6 - 176664*s2**7*t**5*u**3 - 91994*s2**7*t**5*u**2 - 2592*s2**7*t**5*u - 1024*s2**7*t**5 - 224536*s2**7*t**4*u**4 - 200688*s2**7*t**4*u**3 - 40564*s2**7*t**4*u**2 - 192*s2**7*t**4*u - 64*s2**7*t**4 - 125664*s2**7*t**3*u**5 - 124390*s2**7*t**3*u**4 - 6660*s2**7*t**3*u**3 + 13880*s2**7*t**3*u**2 - 30336*s2**7*t**2*u**6 - 14944*s2**7*t**2*u**5 + 47224*s2**7*t**2*u**4 + 49776*s2**7*t**2*u**3 + 14112*s2**7*t**2*u**2 - 2640*s2**7*t*u**7 + 3600*s2**7*t*u**6 + 19008*s2**7*t*u**5 + 21504*s2**7*t*u**4 + 10752*s2**7*t*u**3 + 2304*s2**7*t*u**2 - 48*s2**7*u**8 + 384*s2**7*u**7 + 1200*s2**7*u**6 + 1152*s2**7*u**5 + 384*s2**7*u**4 + 2004*s2**6*t**9 + 5604*s2**6*t**8*u + 4808*s2**6*t**8 + 32894*s2**6*t**7*u**2 + 9216*s2**6*t**7*u + 4224*s2**6*t**7 + 114986*s2**6*t**6*u**3 + 57385*s2**6*t**6*u**2 + 4672*s2**6*t**6*u + 1568*s2**6*t**6 + 176278*s2**6*t**5*u**4 + 143200*s2**6*t**5*u**3 + 27600*s2**6*t**5*u**2 + 672*s2**6*t**5*u + 192*s2**6*t**5 + 127834*s2**6*t**4*u**5 + 114854*s2**6*t**4*u**4 + 10788*s2**6*t**4*u**3 - 6384*s2**6*t**4*u**2 + 43440*s2**6*t**3*u**6 + 19700*s2**6*t**3*u**5 - 50196*s2**6*t**3*u**4 - 44304*s2**6*t**3*u**3 - 9608*s2**6*t**3*u**2 + 6080*s2**6*t**2*u**7 - 7411*s2**6*t**2*u**6 - 34448*s2**6*t**2*u**5 - 33592*s2**6*t**2*u**4 - 14064*s2**6*t**2*u**3 - 2384*s2**6*t**2*u**2 + 240*s2**6*t*u**8 - 1728*s2**6*t*u**7 - 4800*s2**6*t*u**6 - 4032*s2**6*t*u**5 - 1152*s2**6*t*u**4 - 48*s2**6*u**8 - 96*s2**6*u**7 - 48*s2**6*u**6 - 968*s2**5*t**10 - 3570*s2**5*t**9*u - 2528*s2**5*t**9 - 16891*s2**5*t**8*u**2 - 6788*s2**5*t**8*u - 2500*s2**5*t**8 - 56904*s2**5*t**7*u**3 - 28402*s2**5*t**7*u**2 - 4256*s2**5*t**7*u - 1120*s2**5*t**7 - 97690*s2**5*t**6*u**4 - 71385*s2**5*t**6*u**3 - 12162*s2**5*t**6*u**2 - 864*s2**5*t**6*u - 192*s2**5*t**6 - 85878*s2**5*t**5*u**5 - 68474*s2**5*t**5*u**4 - 6448*s2**5*t**5*u**3 + 3182*s2**5*t**5*u**2 - 37971*s2**5*t**4*u**6 - 15554*s2**5*t**4*u**5 + 30682*s2**5*t**4*u**4 + 21848*s2**5*t**4*u**3 + 3596*s2**5*t**4*u**2 - 7560*s2**5*t**3*u**7 + 8048*s2**5*t**3*u**6 + 31588*s2**5*t**3*u**5 + 24922*s2**5*t**3*u**4 + 7820*s2**5*t**3*u**3 + 768*s2**5*t**3*u**2 - 488*s2**5*t**2*u**8 + 3115*s2**5*t**2*u**7 + 7480*s2**5*t**2*u**6 + 5264*s2**5*t**2*u**5 + 1192*s2**5*t**2*u**4 + 192*s2**5*t*u**8 + 336*s2**5*t*u**7 + 144*s2**5*t*u**6 + 296*s2**4*t**11 + 1440*s2**4*t**10*u + 784*s2**4*t**10 + 6985*s2**4*t**9*u**2 + 2926*s2**4*t**9*u + 780*s2**4*t**9 + 22462*s2**4*t**8*u**3 + 11359*s2**4*t**8*u**2 + 2016*s2**4*t**8*u + 352*s2**4*t**8 + 40138*s2**4*t**7*u**4 + 26232*s2**4*t**7*u**3 + 3348*s2**4*t**7*u**2 + 480*s2**4*t**7*u + 64*s2**4*t**7 + 39676*s2**4*t**6*u**5 + 26828*s2**4*t**6*u**4 - 549*s2**4*t**6*u**3 - 3123*s2**4*t**6*u**2 + 21157*s2**4*t**5*u**6 + 7112*s2**4*t**5*u**5 - 13472*s2**4*t**5*u**4 - 8896*s2**4*t**5*u**3 - 2012*s2**4*t**5*u**2 + 5494*s2**4*t**4*u**7 - 5075*s2**4*t**4*u**6 - 16034*s2**4*t**4*u**5 - 9884*s2**4*t**4*u**4 - 2388*s2**4*t**4*u**3 - 288*s2**4*t**4*u**2 + 512*s2**4*t**3*u**8 - 2838*s2**4*t**3*u**7 - 5564*s2**4*t**3*u**6 - 2932*s2**4*t**3*u**5 - 384*s2**4*t**3*u**4 - 296*s2**4*t**2*u**8 - 437*s2**4*t**2*u**7 - 149*s2**4*t**2*u**6 - 52*s2**3*t**12 - 348*s2**3*t**11*u - 128*s2**3*t**11 - 2140*s2**3*t**10*u**2 - 690*s2**3*t**10*u - 108*s2**3*t**10 - 7136*s2**3*t**9*u**3 - 3410*s2**3*t**9*u**2 - 448*s2**3*t**9*u - 32*s2**3*t**9 - 12966*s2**3*t**8*u**4 - 7590*s2**3*t**8*u**3 - 527*s2**3*t**8*u**2 - 96*s2**3*t**8*u - 13468*s2**3*t**7*u**5 - 7264*s2**3*t**7*u**4 + 2317*s2**3*t**7*u**3 + 1806*s2**3*t**7*u**2 - 7932*s2**3*t**6*u**6 - 1560*s2**3*t**6*u**5 + 6154*s2**3*t**6*u**4 + 4452*s2**3*t**6*u**3 + 1180*s2**3*t**6*u**2 - 2432*s2**3*t**5*u**7 + 2130*s2**3*t**5*u**6 + 5654*s2**3*t**5*u**5 + 3502*s2**3*t**5*u**4 + 1108*s2**3*t**5*u**3 + 224*s2**3*t**5*u**2 - 294*s2**3*t**4*u**8 + 1400*s2**3*t**4*u**7 + 2153*s2**3*t**4*u**6 + 864*s2**3*t**4*u**5 + 144*s2**3*t**4*u**4 + 216*s2**3*t**3*u**8 + 245*s2**3*t**3*u**7 + 48*s2**3*t**3*u**6 + 4*s2**2*t**13 + 44*s2**2*t**12*u + 8*s2**2*t**12 + 438*s2**2*t**11*u**2 + 74*s2**2*t**11*u + 4*s2**2*t**11 + 1694*s2**2*t**10*u**3 + 665*s2**2*t**10*u**2 + 32*s2**2*t**10*u + 3304*s2**2*t**9*u**4 + 1692*s2**2*t**9*u**3 + 7*s2**2*t**9*u**2 + 3618*s2**2*t**8*u**5 + 1518*s2**2*t**8*u**4 - 1021*s2**2*t**8*u**3 - 476*s2**2*t**8*u**2 + 2244*s2**2*t**7*u**6 + 16*s2**2*t**7*u**5 - 2434*s2**2*t**7*u**4 - 1548*s2**2*t**7*u**3 - 284*s2**2*t**7*u**2 + 732*s2**2*t**6*u**7 - 765*s2**2*t**6*u**6 - 2030*s2**2*t**6*u**5 - 1406*s2**2*t**6*u**4 - 396*s2**2*t**6*u**3 - 48*s2**2*t**6*u**2 + 98*s2**2*t**5*u**8 - 434*s2**2*t**5*u**7 - 665*s2**2*t**5*u**6 - 376*s2**2*t**5*u**5 - 112*s2**2*t**5*u**4 - 78*s2**2*t**4*u**8 - 69*s2**2*t**4*u**7 - 18*s2**2*t**4*u**6 - 2*s2*t**13*u - 53*s2*t**12*u**2 - 2*s2*t**12*u - 256*s2*t**11*u**3 - 70*s2*t**11*u**2 - 576*s2*t**10*u**4 - 233*s2*t**10*u**3 + 21*s2*t**10*u**2 - 718*s2*t**9*u**5 - 228*s2*t**9*u**4 + 199*s2*t**9*u**3 + 66*s2*t**9*u**2 - 505*s2*t**8*u**6 + 58*s2*t**8*u**5 + 516*s2*t**8*u**4 + 236*s2*t**8*u**3 + 24*s2*t**8*u**2 - 184*s2*t**7*u**7 + 226*s2*t**7*u**6 + 534*s2*t**7*u**5 + 276*s2*t**7*u**4 + 48*s2*t**7*u**3 - 26*s2*t**6*u**8 + 125*s2*t**6*u**7 + 223*s2*t**6*u**6 + 120*s2*t**6*u**5 + 24*s2*t**6*u**4 + 20*s2*t**5*u**8 + 27*s2*t**5*u**7 + 14*s2*t**5*u**6 + 3*t**13*u**2 + 18*t**12*u**3 + 3*t**12*u**2 + 48*t**11*u**4 + 12*t**11*u**3 - 3*t**11*u**2 + 72*t**10*u**5 + 12*t**10*u**4 - 18*t**10*u**3 - 3*t**10*u**2 + 63*t**9*u**6 - 12*t**9*u**5 - 42*t**9*u**4 - 12*t**9*u**3 + 30*t**8*u**7 - 33*t**8*u**6 - 48*t**8*u**5 - 18*t**8*u**4 + 6*t**7*u**8 - 24*t**7*u**7 - 27*t**7*u**6 - 12*t**7*u**5 - 6*t**6*u**8 - 6*t**6*u**7 - 3*t**6*u**6)/(32*s2**8*t**4*u**2 - 160*s2**7*t**5*u**2 - 64*s2**7*t**4*u**3 - 64*s2**7*t**4*u**2 + 336*s2**6*t**6*u**2 + 288*s2**6*t**5*u**3 + 256*s2**6*t**5*u**2 + 48*s2**6*t**4*u**4 + 64*s2**6*t**4*u**3 + 32*s2**6*t**4*u**2 - 384*s2**5*t**7*u**2 - 528*s2**5*t**6*u**3 - 400*s2**5*t**6*u**2 - 192*s2**5*t**5*u**4 - 224*s2**5*t**5*u**3 - 96*s2**5*t**5*u**2 - 16*s2**5*t**4*u**5 - 16*s2**5*t**4*u**4 + 258*s2**4*t**8*u**2 + 504*s2**4*t**7*u**3 + 304*s2**4*t**7*u**2 + 300*s2**4*t**6*u**4 + 288*s2**4*t**6*u**3 + 96*s2**4*t**6*u**2 + 56*s2**4*t**5*u**5 + 48*s2**4*t**5*u**4 + 2*s2**4*t**4*u**6 - 102*s2**3*t**9*u**2 - 264*s2**3*t**8*u**3 - 112*s2**3*t**8*u**2 - 228*s2**3*t**7*u**4 - 160*s2**3*t**7*u**3 - 32*s2**3*t**7*u**2 - 72*s2**3*t**6*u**5 - 48*s2**3*t**6*u**4 - 6*s2**3*t**5*u**6 + 22*s2**2*t**10*u**2 + 72*s2**2*t**9*u**3 + 16*s2**2*t**9*u**2 + 84*s2**2*t**8*u**4 + 32*s2**2*t**8*u**3 + 40*s2**2*t**7*u**5 + 16*s2**2*t**7*u**4 + 6*s2**2*t**6*u**6 - 2*s2*t**11*u**2 - 8*s2*t**10*u**3 - 12*s2*t**9*u**4 - 8*s2*t**8*u**5 - 2*s2*t**7*u**6) + (3*s2**9*t - 3*s2**9 - 9*s2**8*t**2 - 5*s2**8*t*u + 14*s2**8*t + 6*s2**8*u + 6*s2**8 - 10*s2**7*t**3 + 3*s2**7*t**2*u - 59*s2**7*t**2 - 31*s2**7*t*u - 55*s2**7*t - 3*s2**7*u**2 - 6*s2**7*u + 85*s2**6*t**4 + 80*s2**6*t**3*u + 195*s2**6*t**3 + 26*s2**6*t**2*u**2 + 126*s2**6*t**2*u + 212*s2**6*t**2 + 2*s2**6*t*u**3 + 18*s2**6*t*u**2 + 74*s2**6*t*u + 67*s2**6*t - 6*s2**6*u - 6*s2**6 - 170*s2**5*t**5 - 275*s2**5*t**4*u - 382*s2**5*t**4 - 140*s2**5*t**3*u**2 - 363*s2**5*t**3*u - 424*s2**5*t**3 - 20*s2**5*t**2*u**3 - 73*s2**5*t**2*u**2 - 263*s2**5*t**2*u - 243*s2**5*t**2 - 22*s2**5*t*u**2 - 53*s2**5*t*u - 40*s2**5*t + 3*s2**5*u**2 + 6*s2**5*u + 3*s2**5 + 177*s2**4*t**6 + 420*s2**4*t**5*u + 436*s2**4*t**5 + 310*s2**4*t**4*u**2 + 612*s2**4*t**4*u + 478*s2**4*t**4 + 70*s2**4*t**3*u**3 + 182*s2**4*t**3*u**2 + 434*s2**4*t**3*u + 329*s2**4*t**3 + 62*s2**4*t**2*u**2 + 176*s2**4*t**2*u + 117*s2**4*t**2 + 2*s2**4*t*u**3 + 6*s2**4*t*u**2 + 15*s2**4*t*u + 11*s2**4*t - 106*s2**3*t**7 - 355*s2**3*t**6*u - 291*s2**3*t**6 - 360*s2**3*t**5*u**2 - 589*s2**3*t**5*u - 311*s2**3*t**5 - 120*s2**3*t**4*u**3 - 253*s2**3*t**4*u**2 - 374*s2**3*t**4*u - 201*s2**3*t**4 - 44*s2**3*t**3*u**2 - 164*s2**3*t**3*u - 91*s2**3*t**3 + 4*s2**3*t**2*u**3 - 12*s2**3*t**2*u**2 - 36*s2**3*t**2*u - 18*s2**3*t**2 + 35*s2**2*t**8 + 172*s2**2*t**7*u + 107*s2**2*t**7 + 230*s2**2*t**6*u**2 + 318*s2**2*t**6*u + 112*s2**2*t**6 + 110*s2**2*t**5*u**3 + 190*s2**2*t**5*u**2 + 164*s2**2*t**5*u + 52*s2**2*t**5 - 20*s2**2*t**4*u**2 + 32*s2**2*t**4*u + 17*s2**2*t**4 - 24*s2**2*t**3*u**3 - 16*s2**2*t**3*u**2 + 10*s2**2*t**3*u + 5*s2**2*t**3 - 5*s2*t**9 - 45*s2*t**8*u - 17*s2*t**8 - 76*s2*t**7*u**2 - 89*s2*t**7*u - 18*s2*t**7 - 52*s2*t**6*u**3 - 71*s2*t**6*u**2 - 29*s2*t**6*u - 4*s2*t**6 + 34*s2*t**5*u**2 + 25*s2*t**5*u + 3*s2*t**5 + 28*s2*t**4*u**3 + 29*s2*t**4*u**2 + 10*s2*t**4*u + s2*t**4 + 5*t**9*u + 10*t**8*u**2 + 10*t**8*u + 10*t**7*u**3 + 10*t**7*u**2 - 10*t**6*u**2 - 10*t**6*u - 10*t**5*u**3 - 10*t**5*u**2 - 5*t**5*u)*log(2)/(s2**7*t**2 - 5*s2**6*t**3 - s2**6*t**2*u - 2*s2**6*t**2 + 10*s2**5*t**4 + 5*s2**5*t**3*u + 8*s2**5*t**3 + s2**5*t**2*u + s2**5*t**2 - 10*s2**4*t**5 - 10*s2**4*t**4*u - 12*s2**4*t**4 - 4*s2**4*t**3*u - 3*s2**4*t**3 + 5*s2**3*t**6 + 10*s2**3*t**5*u + 8*s2**3*t**5 + 6*s2**3*t**4*u + 3*s2**3*t**4 - s2**2*t**7 - 5*s2**2*t**6*u - 2*s2**2*t**6 - 4*s2**2*t**5*u - s2**2*t**5 + s2*t**7*u + s2*t**6*u) + (fla*(8*lam*s2**7*t - 240*lam*s2**7 - 60*lam*s2**6*t**2 - 108*lam*s2**6*t*u + 816*lam*s2**6*t + 776*lam*s2**6*u + 756*lam*s2**6 + 150*lam*s2**5*t**3 + 436*lam*s2**5*t**2*u - 1012*lam*s2**5*t**2 + 294*lam*s2**5*t*u**2 - 1968*lam*s2**5*t*u - 1890*lam*s2**5*t - 1052*lam*s2**5*u**2 - 1714*lam*s2**5*u - 828*lam*s2**5 - 185*lam*s2**4*t**4 - 711*lam*s2**4*t**3*u + 528*lam*s2**4*t**3 - 895*lam*s2**4*t**2*u**2 + 1678*lam*s2**4*t**2*u + 1610*lam*s2**4*t**2 - 369*lam*s2**4*t*u**3 + 1920*lam*s2**4*t*u**2 + 3090*lam*s2**4*t*u + 1306*lam*s2**4*t + 762*lam*s2**4*u**3 + 1508*lam*s2**4*u**2 + 1098*lam*s2**4*u + 348*lam*s2**4 + 128*lam*s2**3*t**5 + 602*lam*s2**3*t**4*u - 64*lam*s2**3*t**4 + 1076*lam*s2**3*t**3*u**2 - 438*lam*s2**3*t**3*u - 520*lam*s2**3*t**3 + 858*lam*s2**3*t**2*u**3 - 1006*lam*s2**3*t**2*u**2 - 1738*lam*s2**3*t**2*u - 556*lam*s2**3*t**2 + 256*lam*s2**3*t*u**4 - 942*lam*s2**3*t*u**3 - 1878*lam*s2**3*t*u**2 - 1068*lam*s2**3*t*u - 246*lam*s2**3*t - 310*lam*s2**3*u**4 - 620*lam*s2**3*u**3 - 472*lam*s2**3*u**2 - 158*lam*s2**3*u - 36*lam*s2**3 - 51*lam*s2**2*t**6 - 281*lam*s2**2*t**5*u - 39*lam*s2**2*t**5 - 639*lam*s2**2*t**4*u**2 - 96*lam*s2**2*t**4*u + 39*lam*s2**2*t**4 - 741*lam*s2**2*t**3*u**3 + 23*lam*s2**2*t**3*u**2 + 299*lam*s2**2*t**3*u + 46*lam*s2**2*t**3 - 434*lam*s2**2*t**2*u**4 + 245*lam*s2**2*t**2*u**3 + 637*lam*s2**2*t**2*u**2 + 240*lam*s2**2*t**2*u + 18*lam*s2**2*t**2 - 102*lam*s2**2*t*u**5 + 232*lam*s2**2*t*u**4 + 487*lam*s2**2*t*u**3 + 278*lam*s2**2*t*u**2 + 54*lam*s2**2*t*u + 6*lam*s2**2*t + 67*lam*s2**2*u**5 + 110*lam*s2**2*u**4 + 60*lam*s2**2*u**3 + 16*lam*s2**2*u**2 - 2*lam*s2**2*u + 11*lam*s2*t**7 + 69*lam*s2*t**6*u + 13*lam*s2*t**6 + 188*lam*s2*t**5*u**2 + 56*lam*s2*t**5*u + 3*lam*s2*t**5 + 282*lam*s2*t**4*u**3 + 85*lam*s2*t**4*u**2 - 2*lam*s2*t**4*u + 243*lam*s2*t**3*u**4 + 43*lam*s2*t**3*u**3 - 47*lam*s2*t**3*u**2 - 8*lam*s2*t**3*u + 113*lam*s2*t**2*u**5 - 16*lam*s2*t**2*u**4 - 81*lam*s2*t**2*u**3 - 22*lam*s2*t**2*u**2 - 4*lam*s2*t**2*u + 22*lam*s2*t*u**6 - 23*lam*s2*t*u**5 - 44*lam*s2*t*u**4 - 14*lam*s2*t*u**3 - 2*lam*s2*t*u**2 - 6*lam*s2*u**6 - 5*lam*s2*u**5 + 2*lam*s2*u**3 - lam*t**8 - 7*lam*t**7*u - lam*t**7 - 22*lam*t**6*u**2 - 5*lam*t**6*u - 40*lam*t**5*u**3 - 10*lam*t**5*u**2 - 45*lam*t**4*u**4 - 10*lam*t**4*u**3 - 31*lam*t**3*u**5 - 5*lam*t**3*u**4 - 12*lam*t**2*u**6 - lam*t**2*u**5 - 2*lam*t*u**7)/(64*s2**7*t - 192*s2**6*t**2 - 192*s2**6*t*u - 192*s2**6*t + 240*s2**5*t**3 + 480*s2**5*t**2*u + 384*s2**5*t**2 + 240*s2**5*t*u**2 + 384*s2**5*t*u + 192*s2**5*t - 160*s2**4*t**4 - 480*s2**4*t**3*u - 288*s2**4*t**3 - 480*s2**4*t**2*u**2 - 576*s2**4*t**2*u - 192*s2**4*t**2 - 160*s2**4*t*u**3 - 288*s2**4*t*u**2 - 192*s2**4*t*u - 64*s2**4*t + 60*s2**3*t**5 + 240*s2**3*t**4*u + 96*s2**3*t**4 + 360*s2**3*t**3*u**2 + 288*s2**3*t**3*u + 48*s2**3*t**3 + 240*s2**3*t**2*u**3 + 288*s2**3*t**2*u**2 + 96*s2**3*t**2*u + 60*s2**3*t*u**4 + 96*s2**3*t*u**3 + 48*s2**3*t*u**2 - 12*s2**2*t**6 - 60*s2**2*t**5*u - 12*s2**2*t**5 - 120*s2**2*t**4*u**2 - 48*s2**2*t**4*u - 120*s2**2*t**3*u**3 - 72*s2**2*t**3*u**2 - 60*s2**2*t**2*u**4 - 48*s2**2*t**2*u**3 - 12*s2**2*t*u**5 - 12*s2**2*t*u**4 + s2*t**7 + 6*s2*t**6*u + 15*s2*t**5*u**2 + 20*s2*t**4*u**3 + 15*s2*t**3*u**4 + 6*s2*t**2*u**5 + s2*t*u**6) + ftu*(-2*s2**5*t + 4*s2**4*t**2 + 6*s2**4*t*u + 8*s2**4*t + 4*s2**4 - 2*s2**3*t**3 - 12*s2**3*t**2*u - 14*s2**3*t**2 - 4*s2**3*t*u**2 - 16*s2**3*t*u - 20*s2**3*t - 12*s2**3*u - 10*s2**3 + 6*s2**2*t**3*u + 8*s2**2*t**3 + 8*s2**2*t**2*u**2 + 22*s2**2*t**2*u + 20*s2**2*t**2 + 4*s2**2*t*u**2 + 28*s2**2*t*u + 20*s2**2*t + 12*s2**2*u**2 + 18*s2**2*u + 8*s2**2 - 2*s2*t**4 - 4*s2*t**3*u**2 - 6*s2*t**3*u - 6*s2*t**3 - 4*s2*t**2*u**2 - 10*s2*t**2*u - 8*s2*t**2 + 4*s2*t*u**3 - 4*s2*t*u**2 - 10*s2*t*u - 6*s2*t - 4*s2*u**3 - 8*s2*u**2 - 6*s2*u - 2*s2 - 2*t**3*u - 4*t**2*u**3 - 4*t**2*u**2 - 4*t**2*u - 4*t*u**3 - 4*t*u**2 - 2*t*u)/(s2**4*t - 2*s2**3*t**2 - s2**3*t*u - 2*s2**3*t + s2**2*t**3 + 2*s2**2*t**2*u + 2*s2**2*t**2 + s2**2*t*u + s2**2*t - s2*t**3*u - s2*t**2*u) + (flt - log(2))*(4*s2**2*t + 8*s2**2 - 7*s2*t**2 - 2*s2*t*u - 20*s2*t - 8*s2*u - 13*s2 + 3*t**3 + 2*t**2*u + 11*t**2 + 8*t*u + 13*t + 2*u**2 + 6*u + 5)/(s2*t - t**2 - t) + (-fsu - log(2))*(s2**5*t - 3*s2**4*t**2 - 4*s2**4*t*u - 3*s2**4*t + 3*s2**3*t**3 + 10*s2**3*t**2*u + 6*s2**3*t**2 + 6*s2**3*t*u**2 + 9*s2**3*t*u + 3*s2**3*t + s2**3*u**2 - s2**2*t**4 - 8*s2**2*t**3*u - 3*s2**2*t**3 - 12*s2**2*t**2*u**2 - 14*s2**2*t**2*u - 3*s2**2*t**2 - 4*s2**2*t*u**3 - 10*s2**2*t*u**2 - 6*s2**2*t*u - s2**2*t - 2*s2**2*u**3 - s2**2*u**2 + 2*s2*t**4*u + 7*s2*t**3*u**2 + 5*s2*t**3*u + 6*s2*t**2*u**3 + 10*s2*t**2*u**2 + 4*s2*t**2*u + 2*s2*t*u**4 + 4*s2*t*u**3 + 3*s2*t*u**2 + s2*t*u + 2*s2*u**4 - t**4*u**2 - 2*t**3*u**3 - 2*t**3*u**2 - 2*t**2*u**4 - 2*t**2*u**3 - t**2*u**2 - 2*t*u**4)/(s2**2*t*u**2 - s2*t**2*u**2 - s2*t*u**2) + (64*s2**12*t**2 - 448*s2**11*t**3 - 256*s2**11*t**2*u - 256*s2**11*t**2 - 16*s2**11*u**2 + 1376*s2**10*t**4 + 1696*s2**10*t**3*u + 1536*s2**10*t**3 + 544*s2**10*t**2*u**2 + 832*s2**10*t**2*u + 384*s2**10*t**2 + 152*s2**10*t*u**2 + 64*s2**10*u**3 + 32*s2**10*u**2 - 2432*s2**9*t**5 - 4896*s2**9*t**4*u - 3936*s2**9*t**4 - 3384*s2**9*t**3*u**2 - 4704*s2**9*t**3*u - 1920*s2**9*t**3 - 872*s2**9*t**2*u**3 - 1960*s2**9*t**2*u**2 - 960*s2**9*t**2*u - 256*s2**9*t**2 - 624*s2**9*t*u**3 - 424*s2**9*t*u**2 - 104*s2**9*u**4 - 80*s2**9*u**3 + 2724*s2**8*t**6 + 8064*s2**8*t**5*u + 5600*s2**8*t**5 + 9116*s2**8*t**4*u**2 + 11264*s2**8*t**4*u + 3936*s2**8*t**4 + 5088*s2**8*t**3*u**3 + 8362*s2**8*t**3*u**2 + 4512*s2**8*t**3*u + 1024*s2**8*t**3 + 1104*s2**8*t**2*u**4 + 3864*s2**8*t**2*u**3 + 2932*s2**8*t**2*u**2 + 448*s2**8*t**2*u + 64*s2**8*t**2 + 1022*s2**8*t*u**4 + 1340*s2**8*t*u**3 + 456*s2**8*t*u**2 + 88*s2**8*u**5 + 56*s2**8*u**4 - 48*s2**8*u**3 - 32*s2**8*u**2 - 2004*s2**7*t**7 - 8328*s2**7*t**6*u - 4808*s2**7*t**6 - 13902*s2**7*t**5*u**2 - 14816*s2**7*t**5*u - 4224*s2**7*t**5 - 12774*s2**7*t**4*u**3 - 17265*s2**7*t**4*u**2 - 8608*s2**7*t**4*u - 1568*s2**7*t**4 - 5998*s2**7*t**3*u**4 - 11878*s2**7*t**3*u**3 - 8064*s2**7*t**3*u**2 - 1696*s2**7*t**3*u - 192*s2**7*t**3 - 1026*s2**7*t**2*u**5 - 4610*s2**7*t**2*u**4 - 6024*s2**7*t**2*u**3 - 2544*s2**7*t**2*u**2 - 64*s2**7*t**2*u - 862*s2**7*t*u**5 - 1504*s2**7*t*u**4 - 1000*s2**7*t*u**3 - 248*s2**7*t*u**2 - 41*s2**7*u**6 + 8*s2**7*u**5 + 104*s2**7*u**4 + 80*s2**7*u**3 + 16*s2**7*u**2 + 968*s2**6*t**8 + 5574*s2**6*t**7*u + 2528*s2**6*t**7 + 13163*s2**6*t**6*u**2 + 11596*s2**6*t**6*u + 2500*s2**6*t**6 + 18014*s2**6*t**5*u**3 + 20242*s2**6*t**5*u**2 + 8480*s2**6*t**5*u + 1120*s2**6*t**5 + 13860*s2**6*t**4*u**4 + 20110*s2**6*t**4*u**3 + 11410*s2**6*t**4*u**2 + 2432*s2**6*t**4*u + 192*s2**6*t**4 + 5116*s2**6*t**3*u**5 + 10926*s2**6*t**3*u**4 + 11104*s2**6*t**3*u**3 + 4226*s2**6*t**3*u**2 + 192*s2**6*t**3*u + 649*s2**6*t**2*u**6 + 2948*s2**6*t**2*u**5 + 5226*s2**6*t**2*u**4 + 4408*s2**6*t**2*u**3 + 1316*s2**6*t**2*u**2 + 400*s2**6*t*u**6 + 728*s2**6*t*u**5 + 582*s2**6*t*u**4 + 284*s2**6*t*u**3 + 64*s2**6*t*u**2 + 10*s2**6*u**7 - 24*s2**6*u**6 - 72*s2**6*u**5 - 56*s2**6*u**4 - 16*s2**6*u**3 - 296*s2**5*t**9 - 2408*s2**5*t**8*u - 784*s2**5*t**8 - 7979*s2**5*t**7*u**2 - 5454*s2**5*t**7*u - 780*s2**5*t**7 - 15621*s2**5*t**6*u**3 - 14271*s2**5*t**6*u**2 - 4516*s2**5*t**6*u - 352*s2**5*t**6 - 17722*s2**5*t**5*u**4 - 20338*s2**5*t**5*u**3 - 9316*s2**5*t**5*u**2 - 1600*s2**5*t**5*u - 64*s2**5*t**5 - 10646*s2**5*t**4*u**5 - 15041*s2**5*t**4*u**4 - 10597*s2**5*t**4*u**3 - 3301*s2**5*t**4*u**2 - 192*s2**5*t**4*u - 2923*s2**5*t**3*u**6 - 5186*s2**5*t**3*u**5 - 6308*s2**5*t**3*u**4 - 4662*s2**5*t**3*u**3 - 1140*s2**5*t**3*u**2 - 261*s2**5*t**2*u**7 - 883*s2**5*t**2*u**6 - 1688*s2**5*t**2*u**5 - 2112*s2**5*t**2*u**4 - 1376*s2**5*t**2*u**3 - 288*s2**5*t**2*u**2 - 98*s2**5*t*u**7 - 140*s2**5*t*u**6 - 62*s2**5*t*u**5 - 4*s2**5*t*u**4 - s2**5*u**8 + 9*s2**5*u**7 + 17*s2**5*u**6 + 8*s2**5*u**5 + 52*s2**4*t**10 + 644*s2**4*t**9*u + 128*s2**4*t**9 + 3076*s2**4*t**8*u**2 + 1474*s2**4*t**8*u + 108*s2**4*t**8 + 8569*s2**4*t**7*u**3 + 6056*s2**4*t**7*u**2 + 1228*s2**4*t**7*u + 32*s2**4*t**7 + 13652*s2**4*t**6*u**4 + 12637*s2**4*t**6*u**3 + 4471*s2**4*t**6*u**2 + 448*s2**4*t**6*u + 11942*s2**4*t**5*u**5 + 12664*s2**4*t**5*u**4 + 5995*s2**4*t**5*u**3 + 1586*s2**4*t**5*u**2 + 64*s2**4*t**5*u + 5344*s2**4*t**4*u**6 + 5412*s2**4*t**4*u**5 + 2741*s2**4*t**4*u**4 + 1085*s2**4*t**4*u**3 + 308*s2**4*t**4*u**2 + 1045*s2**4*t**3*u**7 + 710*s2**4*t**3*u**6 + 130*s2**4*t**3*u**5 + 434*s2**4*t**3*u**4 + 272*s2**4*t**3*u**3 + 32*s2**4*t**3*u**2 + 60*s2**4*t**2*u**8 + 37*s2**4*t**2*u**7 + 5*s2**4*t**2*u**6 + 188*s2**4*t**2*u**5 + 204*s2**4*t**2*u**4 + 96*s2**4*t**2*u**3 + 10*s2**4*t*u**8 + 3*s2**4*t*u**7 - 4*s2**4*t*u**6 - s2**4*u**8 - s2**4*u**7 - 4*s2**3*t**11 - 96*s2**3*t**10*u - 8*s2**3*t**10 - 722*s2**3*t**9*u**2 - 202*s2**3*t**9*u - 4*s2**3*t**9 - 2946*s2**3*t**8*u**3 - 1475*s2**3*t**8*u**2 - 140*s2**3*t**8*u - 6456*s2**3*t**7*u**4 - 4730*s2**3*t**7*u**3 - 1175*s2**3*t**7*u**2 - 32*s2**3*t**7*u - 7768*s2**3*t**6*u**5 - 6512*s2**3*t**6*u**4 - 2102*s2**3*t**6*u**3 - 484*s2**3*t**6*u**2 - 5056*s2**3*t**5*u**6 - 3500*s2**3*t**5*u**5 + 35*s2**3*t**5*u**4 + 466*s2**3*t**5*u**3 - 116*s2**3*t**5*u**2 - 1632*s2**3*t**4*u**7 - 135*s2**3*t**4*u**6 + 1976*s2**3*t**4*u**5 + 1738*s2**3*t**4*u**4 + 648*s2**3*t**4*u**3 - 16*s2**3*t**4*u**2 - 210*s2**3*t**3*u**8 + 324*s2**3*t**3*u**7 + 927*s2**3*t**3*u**6 + 782*s2**3*t**3*u**5 + 436*s2**3*t**3*u**4 + 160*s2**3*t**3*u**3 - 6*s2**3*t**2*u**9 + 38*s2**3*t**2*u**8 + 82*s2**3*t**2*u**7 - 6*s2**3*t**2*u**6 - 48*s2**3*t**2*u**5 + s2**3*t*u**8 + 6*s2**2*t**11*u + 93*s2**2*t**10*u**2 + 10*s2**2*t**10*u + 606*s2**2*t**9*u**3 + 184*s2**2*t**9*u**2 + 4*s2**2*t**9*u + 1822*s2**2*t**8*u**4 + 990*s2**2*t**8*u**3 + 139*s2**2*t**8*u**2 + 2918*s2**2*t**7*u**5 + 1916*s2**2*t**7*u**4 + 372*s2**2*t**7*u**3 + 50*s2**2*t**7*u**2 + 2599*s2**2*t**6*u**6 + 1336*s2**2*t**6*u**5 - 357*s2**2*t**6*u**4 - 240*s2**2*t**6*u**3 + 8*s2**2*t**6*u**2 + 1236*s2**2*t**5*u**7 - 94*s2**2*t**5*u**6 - 1520*s2**2*t**5*u**5 - 1064*s2**2*t**5*u**4 - 220*s2**2*t**5*u**3 + 270*s2**2*t**4*u**8 - 450*s2**2*t**4*u**7 - 1157*s2**2*t**4*u**6 - 950*s2**2*t**4*u**5 - 340*s2**2*t**4*u**4 - 48*s2**2*t**4*u**3 + 18*s2**2*t**3*u**9 - 126*s2**2*t**3*u**8 - 240*s2**2*t**3*u**7 - 162*s2**2*t**3*u**6 - 80*s2**2*t**3*u**5 - 6*s2**2*t**2*u**9 - 9*s2**2*t**2*u**8 + 6*s2**2*t**2*u**7 - 5*s2*t**11*u**2 - 67*s2*t**10*u**3 - 9*s2*t**10*u**2 - 280*s2*t**9*u**4 - 98*s2*t**9*u**3 - 5*s2*t**9*u**2 - 584*s2*t**8*u**5 - 273*s2*t**8*u**4 - 5*s2*t**8*u**3 - s2*t**8*u**2 - 685*s2*t**7*u**6 - 248*s2*t**7*u**5 + 129*s2*t**7*u**4 + 54*s2*t**7*u**3 - 451*s2*t**6*u**7 + 55*s2*t**6*u**6 + 408*s2*t**6*u**5 + 210*s2*t**6*u**4 + 24*s2*t**6*u**3 - 150*s2*t**5*u**8 + 210*s2*t**5*u**7 + 437*s2*t**5*u**6 + 252*s2*t**5*u**5 + 48*s2*t**5*u**4 - 18*s2*t**4*u**9 + 103*s2*t**4*u**8 + 173*s2*t**4*u**7 + 107*s2*t**4*u**6 + 24*s2*t**4*u**5 + 12*s2*t**3*u**9 + 15*s2*t**3*u**8 + 10*s2*t**3*u**7 + 3*t**11*u**3 + 18*t**10*u**4 + 3*t**10*u**3 + 48*t**9*u**5 + 12*t**9*u**4 - 3*t**9*u**3 + 72*t**8*u**6 + 12*t**8*u**5 - 18*t**8*u**4 - 3*t**8*u**3 + 63*t**7*u**7 - 12*t**7*u**6 - 42*t**7*u**5 - 12*t**7*u**4 + 30*t**6*u**8 - 33*t**6*u**7 - 48*t**6*u**6 - 18*t**6*u**5 + 6*t**5*u**9 - 24*t**5*u**8 - 27*t**5*u**7 - 12*t**5*u**6 - 6*t**4*u**9 - 6*t**4*u**8 - 3*t**4*u**7)/(32*s2**9*t**2*u**2 - 160*s2**8*t**3*u**2 - 96*s2**8*t**2*u**3 - 64*s2**8*t**2*u**2 + 336*s2**7*t**4*u**2 + 448*s2**7*t**3*u**3 + 256*s2**7*t**3*u**2 + 112*s2**7*t**2*u**4 + 128*s2**7*t**2*u**3 + 32*s2**7*t**2*u**2 - 384*s2**6*t**5*u**2 - 864*s2**6*t**4*u**3 - 400*s2**6*t**4*u**2 - 480*s2**6*t**3*u**4 - 480*s2**6*t**3*u**3 - 96*s2**6*t**3*u**2 - 64*s2**6*t**2*u**5 - 80*s2**6*t**2*u**4 - 32*s2**6*t**2*u**3 + 258*s2**5*t**6*u**2 + 888*s2**5*t**5*u**3 + 304*s2**5*t**5*u**2 + 828*s2**5*t**4*u**4 + 688*s2**5*t**4*u**3 + 96*s2**5*t**4*u**2 + 248*s2**5*t**3*u**5 + 272*s2**5*t**3*u**4 + 96*s2**5*t**3*u**3 + 18*s2**5*t**2*u**6 + 16*s2**5*t**2*u**5 - 102*s2**4*t**7*u**2 - 522*s2**4*t**6*u**3 - 112*s2**4*t**6*u**2 - 732*s2**4*t**5*u**4 - 464*s2**4*t**5*u**3 - 32*s2**4*t**5*u**2 - 372*s2**4*t**4*u**5 - 336*s2**4*t**4*u**4 - 96*s2**4*t**4*u**3 - 62*s2**4*t**3*u**6 - 48*s2**4*t**3*u**5 - 2*s2**4*t**2*u**7 + 22*s2**3*t**8*u**2 + 174*s2**3*t**7*u**3 + 16*s2**3*t**7*u**2 + 348*s2**3*t**6*u**4 + 144*s2**3*t**6*u**3 + 268*s2**3*t**5*u**5 + 176*s2**3*t**5*u**4 + 32*s2**3*t**5*u**3 + 78*s2**3*t**4*u**6 + 48*s2**3*t**4*u**5 + 6*s2**3*t**3*u**7 - 2*s2**2*t**9*u**2 - 30*s2**2*t**8*u**3 - 84*s2**2*t**7*u**4 - 16*s2**2*t**7*u**3 - 92*s2**2*t**6*u**5 - 32*s2**2*t**6*u**4 - 42*s2**2*t**5*u**6 - 16*s2**2*t**5*u**5 - 6*s2**2*t**4*u**7 + 2*s2*t**9*u**3 + 8*s2*t**8*u**4 + 12*s2*t**7*u**5 + 8*s2*t**6*u**6 + 2*s2*t**5*u**7) + (-s2**9 + 2*s2**8*t**2 + 13*s2**8*t + 2*s2**8*u + 2*s2**8 - 11*s2**7*t**3 - 61*s2**7*t**2 - 27*s2**7*t*u - 29*s2**7*t - s2**7*u**2 - 2*s2**7*u + 24*s2**6*t**4 - s2**6*t**3*u + 140*s2**6*t**3 - 4*s2**6*t**2*u**2 + 110*s2**6*t**2*u + 115*s2**6*t**2 + 18*s2**6*t*u**2 + 36*s2**6*t*u + 17*s2**6*t - 2*s2**6*u - 2*s2**6 - 25*s2**5*t**5 + 6*s2**5*t**4*u - 170*s2**5*t**4 + 22*s2**5*t**3*u**2 - 211*s2**5*t**3*u - 205*s2**5*t**3 + 2*s2**5*t**2*u**3 - 67*s2**5*t**2*u**2 - 136*s2**5*t**2*u - 62*s2**5*t**2 - 4*s2**5*t*u**3 - 10*s2**5*t*u**2 - 5*s2**5*t*u + s2**5*t + s2**5*u**2 + 2*s2**5*u + s2**5 + 10*s2**4*t**6 - 15*s2**4*t**5*u + 101*s2**4*t**5 - 50*s2**4*t**4*u**2 + 212*s2**4*t**4*u + 176*s2**4*t**4 - 10*s2**4*t**3*u**3 + 106*s2**4*t**3*u**2 + 223*s2**4*t**3*u + 85*s2**4*t**3 + 18*s2**4*t**2*u**3 + 42*s2**4*t**2*u**2 + 34*s2**4*t**2*u + 3*s2**4*t**2 - 2*s2**4*t*u**2 - 4*s2**4*t*u - 2*s2**4*t + 3*s2**3*t**7 + 20*s2**3*t**6*u - 13*s2**3*t**6 + 60*s2**3*t**5*u**2 - 105*s2**3*t**5*u - 55*s2**3*t**5 + 20*s2**3*t**4*u**3 - 79*s2**3*t**4*u**2 - 184*s2**3*t**4*u - 43*s2**3*t**4 - 32*s2**3*t**3*u**3 - 70*s2**3*t**3*u**2 - 56*s2**3*t**3*u - 3*s2**3*t**3 - 4*s2**3*t**2*u**3 - 2*s2**3*t**2*u**2 + 2*s2**3*t**2*u + 3*s2**3*t**2 - 4*s2**2*t**8 - 15*s2**2*t**7*u - 14*s2**2*t**7 - 40*s2**2*t**6*u**2 + 14*s2**2*t**6*u - 13*s2**2*t**6 - 20*s2**2*t**5*u**3 + 22*s2**2*t**5*u**2 + 76*s2**2*t**5*u - 6*s2**2*t**5 + 28*s2**2*t**4*u**3 + 58*s2**2*t**4*u**2 + 44*s2**2*t**4*u - 5*s2**2*t**4 + 12*s2**2*t**3*u**3 + 10*s2**2*t**3*u**2 + 2*s2**2*t**3*u - 2*s2**2*t**3 + s2*t**9 + 6*s2*t**8*u + 5*s2*t**8 + 14*s2*t**7*u**2 + 7*s2*t**7*u + 9*s2*t**7 + 10*s2*t**6*u**3 + 3*s2*t**6*u**2 - 14*s2*t**6*u + 9*s2*t**6 - 12*s2*t**5*u**3 - 24*s2*t**5*u**2 - 19*s2*t**5*u + 6*s2*t**5 - 12*s2*t**4*u**3 - 11*s2*t**4*u**2 - 4*s2*t**4*u + 2*s2*t**4 - t**9*u - 2*t**8*u**2 - 2*t**8*u - 2*t**7*u**3 - 2*t**7*u**2 + t**7*u + 2*t**6*u**3 + 4*t**6*u**2 + 4*t**6*u + 4*t**5*u**3 + 4*t**5*u**2 + 2*t**5*u)*log(2)/(s2**7*t**2 - 5*s2**6*t**3 - s2**6*t**2*u - 2*s2**6*t**2 + 10*s2**5*t**4 + 5*s2**5*t**3*u + 8*s2**5*t**3 + s2**5*t**2*u + s2**5*t**2 - 10*s2**4*t**5 - 10*s2**4*t**4*u - 12*s2**4*t**4 - 4*s2**4*t**3*u - 3*s2**4*t**3 + 5*s2**3*t**6 + 10*s2**3*t**5*u + 8*s2**3*t**5 + 6*s2**3*t**4*u + 3*s2**3*t**4 - s2**2*t**7 - 5*s2**2*t**6*u - 2*s2**2*t**6 - 4*s2**2*t**5*u - s2**2*t**5 + s2*t**7*u + s2*t**6*u))/Nc**2

[C^{O_1,\mathrm{reg}}_{q\bar q,\mathrm{ann}\,AA}]
CF*(CF - Nc/2)*(8*s2**3*t**2 - 8*s2**3*u**2 - 8*s2**2*t**3 - 16*s2**2*t**2*u + 8*s2**2*t*u**2 + 16*s2**2*u**3 + 16*s2**2*u**2 + 16*s2*t**3*u - 8*s2*t**3 + 8*s2*t**2*u**2 - 8*s2*t**2 - 16*s2*t*u**3 - 24*s2*t*u**2 - 16*s2*t*u - 8*s2*u**4 - 16*s2*u**3 - 8*s2*u**2 - 8*t**3*u**2 + 8*t**3*u + 16*t**2*u + 8*t*u**4 + 24*t*u**3 + 32*t*u**2 + 16*t*u)/(3*s2*t**2*u**2)

[C^{O_1,\mathrm{reg}}_{q\bar q,\mathrm{ann}\,AB}]
CF*(CF - Nc/2)*(fla*(64*lam*s2**6*t - 64*lam*s2**6*u - 192*lam*s2**5*t**2 - 64*lam*s2**5*t*u - 160*lam*s2**5*t + 256*lam*s2**5*u**2 + 256*lam*s2**5*u + 208*lam*s2**4*t**3 + 464*lam*s2**4*t**2*u + 288*lam*s2**4*t**2 - 272*lam*s2**4*t*u**2 - 144*lam*s2**4*t*u + 64*lam*s2**4*t - 400*lam*s2**4*u**3 - 752*lam*s2**4*u**2 - 416*lam*s2**4*u - 96*lam*s2**3*t**4 - 528*lam*s2**3*t**3*u - 96*lam*s2**3*t**3 - 272*lam*s2**3*t**2*u**2 - 192*lam*s2**3*t**2*u + 96*lam*s2**3*t**2 + 592*lam*s2**3*t*u**3 + 1024*lam*s2**3*t*u**2 + 720*lam*s2**3*t*u + 128*lam*s2**3*t + 304*lam*s2**3*u**4 + 768*lam*s2**3*u**3 + 816*lam*s2**3*u**2 + 352*lam*s2**3*u + 16*lam*s2**2*t**5 + 224*lam*s2**2*t**4*u - 64*lam*s2**2*t**4 + 432*lam*s2**2*t**3*u**2 + 16*lam*s2**2*t**3*u - 224*lam*s2**2*t**3 - 112*lam*s2**2*t**2*u**3 - 432*lam*s2**2*t**2*u**2 - 768*lam*s2**2*t**2*u - 288*lam*s2**2*t**2 - 448*lam*s2**2*t*u**4 - 1056*lam*s2**2*t*u**3 - 1280*lam*s2**2*t*u**2 - 752*lam*s2**2*t*u - 128*lam*s2**2*t - 112*lam*s2**2*u**5 - 288*lam*s2**2*u**4 - 416*lam*s2**2*u**3 - 400*lam*s2**2*u**2 - 160*lam*s2**2*u - 32*lam*s2*t**5*u + 32*lam*s2*t**5 - 160*lam*s2*t**4*u**2 + 112*lam*s2*t**4*u + 64*lam*s2*t**4 - 112*lam*s2*t**3*u**3 + 144*lam*s2*t**3*u**2 + 416*lam*s2*t**3*u + 96*lam*s2*t**3 + 144*lam*s2*t**2*u**4 + 432*lam*s2*t**2*u**3 + 832*lam*s2*t**2*u**2 + 544*lam*s2*t**2*u + 96*lam*s2*t**2 + 144*lam*s2*t*u**5 + 368*lam*s2*t*u**4 + 576*lam*s2*t*u**3 + 576*lam*s2*t*u**2 + 240*lam*s2*t*u + 32*lam*s2*t + 16*lam*s2*u**6 - 32*lam*s2*u**4 + 32*lam*s2*u**3 + 80*lam*s2*u**2 + 32*lam*s2*u + 16*lam*t**5*u**2 - 32*lam*t**5*u + 16*lam*t**5 + 32*lam*t**4*u**3 - 48*lam*t**4*u**2 - 48*lam*t**4*u + 32*lam*t**4 - 64*lam*t**3*u**3 - 192*lam*t**3*u**2 - 64*lam*t**3*u + 16*lam*t**3 - 32*lam*t**2*u**5 - 96*lam*t**2*u**4 - 224*lam*t**2*u**3 - 224*lam*t**2*u**2 - 48*lam*t**2*u - 16*lam*t*u**6 - 32*lam*t*u**5 - 48*lam*t*u**4 - 80*lam*t*u**3 - 48*lam*t*u**2 + 16*lam*u**6 + 48*lam*u**5 + 48*lam*u**4 + 16*lam*u**3)/(64*s2**6*t*u - 192*s2**5*t**2*u - 192*s2**5*t*u**2 - 192*s2**5*t*u + 240*s2**4*t**3*u + 480*s2**4*t**2*u**2 + 384*s2**4*t**2*u + 240*s2**4*t*u**3 + 384*s2**4*t*u**2 + 192*s2**4*t*u - 160*s2**3*t**4*u - 480*s2**3*t**3*u**2 - 288*s2**3*t**3*u - 480*s2**3*t**2*u**3 - 576*s2**3*t**2*u**2 - 192*s2**3*t**2*u - 160*s2**3*t*u**4 - 288*s2**3*t*u**3 - 192*s2**3*t*u**2 - 64*s2**3*t*u + 60*s2**2*t**5*u + 240*s2**2*t**4*u**2 + 96*s2**2*t**4*u + 360*s2**2*t**3*u**3 + 288*s2**2*t**3*u**2 + 48*s2**2*t**3*u + 240*s2**2*t**2*u**4 + 288*s2**2*t**2*u**3 + 96*s2**2*t**2*u**2 + 60*s2**2*t*u**5 + 96*s2**2*t*u**4 + 48*s2**2*t*u**3 - 12*s2*t**6*u - 60*s2*t**5*u**2 - 12*s2*t**5*u - 120*s2*t**4*u**3 - 48*s2*t**4*u**2 - 120*s2*t**3*u**4 - 72*s2*t**3*u**3 - 60*s2*t**2*u**5 - 48*s2*t**2*u**4 - 12*s2*t*u**6 - 12*s2*t*u**5 + t**7*u + 6*t**6*u**2 + 15*t**5*u**3 + 20*t**4*u**4 + 15*t**3*u**5 + 6*t**2*u**6 + t*u**7) + (32*s2**5*t - 80*s2**4*t**2 - 128*s2**4*t*u - 64*s2**4*t + 16*s2**4*u**2 + 32*s2**4*u + 48*s2**3*t**3 + 296*s2**3*t**2*u + 80*s2**3*t**2 + 128*s2**3*t*u**2 + 48*s2**3*t*u - 24*s2**3*u**3 - 96*s2**3*u**2 - 96*s2**3*u + 8*s2**2*t**4 - 192*s2**2*t**3*u + 16*s2**2*t**3 - 320*s2**2*t**2*u**2 - 32*s2**2*t**2*u + 80*s2**2*t**2 + 176*s2**2*t*u**2 + 288*s2**2*t*u + 64*s2**2*t - 8*s2**2*u**4 + 32*s2**2*u**3 + 144*s2**2*u**2 + 96*s2**2*u - 8*s2*t**5 + 16*s2*t**4*u - 16*s2*t**4 + 192*s2*t**3*u**2 - 64*s2*t**3*u - 48*s2*t**3 + 104*s2*t**2*u**3 - 160*s2*t**2*u**2 - 312*s2*t**2*u - 80*s2*t**2 - 40*s2*t*u**4 - 176*s2*t*u**3 - 352*s2*t*u**2 - 208*s2*t*u - 32*s2*t + 24*s2*u**5 + 64*s2*u**4 + 8*s2*u**3 - 64*s2*u**2 - 32*s2*u + 8*t**5*u - 8*t**5 - 24*t**4*u**2 + 24*t**4*u - 24*t**4 - 48*t**3*u**3 + 64*t**3*u**2 + 48*t**3*u - 16*t**3 + 88*t**2*u**3 + 176*t**2*u**2 + 48*t**2*u + 8*t*u**5 + 24*t*u**4 + 64*t*u**3 + 48*t*u**2 - 8*u**6 - 32*u**5 - 40*u**4 - 16*u**3)/(16*s2**4*t*u - 32*s2**3*t**2*u - 32*s2**3*t*u**2 - 32*s2**3*t*u + 24*s2**2*t**3*u + 48*s2**2*t**2*u**2 + 32*s2**2*t**2*u + 24*s2**2*t*u**3 + 32*s2**2*t*u**2 + 16*s2**2*t*u - 8*s2*t**4*u - 24*s2*t**3*u**2 - 8*s2*t**3*u - 24*s2*t**2*u**3 - 16*s2*t**2*u**2 - 8*s2*t*u**4 - 8*s2*t*u**3 + t**5*u + 4*t**4*u**2 + 6*t**3*u**3 + 4*t**2*u**4 + t*u**5))

[C^{O_1,\mathrm{reg}}_{qq',\mathrm{sc}\,AA}]
CF*(CF - Nc/2)*(fla*(-48*lam*s2**3*t - 32*lam*s2**3*u - 48*lam*s2**3 + 88*lam*s2**2*t**2 + 136*lam*s2**2*t*u + 192*lam*s2**2*t + 64*lam*s2**2*u**2 + 160*lam*s2**2*u + 96*lam*s2**2 - 48*lam*s2*t**3 - 128*lam*s2*t**2*u - 144*lam*s2*t**2 - 120*lam*s2*t*u**2 - 256*lam*s2*t*u - 144*lam*s2*t - 40*lam*s2*u**3 - 128*lam*s2*u**2 - 128*lam*s2*u - 48*lam*s2 + 8*lam*t**4 + 32*lam*t**3*u + 16*lam*t**3 + 48*lam*t**2*u**2 + 64*lam*t**2*u + 8*lam*t**2 + 32*lam*t*u**3 + 72*lam*t*u**2 + 24*lam*t*u + 8*lam*u**4 + 24*lam*u**3 + 16*lam*u**2)/(16*s2**4*t - 32*s2**3*t**2 - 32*s2**3*t*u - 32*s2**3*t + 24*s2**2*t**3 + 48*s2**2*t**2*u + 32*s2**2*t**2 + 24*s2**2*t*u**2 + 32*s2**2*t*u + 16*s2**2*t - 8*s2*t**4 - 24*s2*t**3*u - 8*s2*t**3 - 24*s2*t**2*u**2 - 16*s2*t**2*u - 8*s2*t*u**3 - 8*s2*t*u**2 + t**5 + 4*t**4*u + 6*t**3*u**2 + 4*t**2*u**3 + t*u**4) + (192*s2**9 - 960*s2**8*t - 768*s2**8*u - 768*s2**8 + 2032*s2**7*t**2 + 3552*s2**7*t*u + 3264*s2**7*t + 1200*s2**7*u**2 + 2304*s2**7*u + 1152*s2**7 - 2368*s2**6*t**3 - 6864*s2**6*t**2*u - 5600*s2**6*t**2 - 5088*s2**6*t*u**2 - 8928*s2**6*t*u - 4032*s2**6*t - 912*s2**6*u**3 - 2448*s2**6*u**2 - 2304*s2**6*u - 768*s2**6 + 1664*s2**5*t**4 + 7184*s2**5*t**3*u + 4880*s2**5*t**3 + 8832*s2**5*t**2*u**2 + 13712*s2**5*t**2*u + 5312*s2**5*t**2 + 3504*s2**5*t*u**3 + 8544*s2**5*t*u**2 + 7200*s2**5*t*u + 2112*s2**5*t + 336*s2**5*u**4 + 1056*s2**5*u**3 + 1296*s2**5*u**2 + 768*s2**5*u + 192*s2**5 - 736*s2**4*t**5 - 4432*s2**4*t**4*u - 2172*s2**4*t**4 - 8080*s2**4*t**3*u**2 - 10464*s2**4*t**3*u - 3104*s2**4*t**3 - 5344*s2**4*t**2*u**3 - 11460*s2**4*t**2*u**2 - 8240*s2**4*t**2*u - 1952*s2**4*t**2 - 1152*s2**4*t*u**4 - 3264*s2**4*t*u**3 - 3552*s2**4*t*u**2 - 1824*s2**4*t*u - 384*s2**4*t - 48*s2**4*u**5 - 144*s2**4*u**4 - 144*s2**4*u**3 - 48*s2**4*u**2 + 212*s2**3*t**6 + 1664*s2**3*t**5*u + 380*s2**3*t**5 + 4188*s2**3*t**4*u**2 + 3976*s2**3*t**4*u + 608*s2**3*t**4 + 4104*s2**3*t**3*u**3 + 7300*s2**3*t**3*u**2 + 4040*s2**3*t**3*u + 592*s2**3*t**3 + 1496*s2**3*t**2*u**4 + 3688*s2**3*t**2*u**3 + 3384*s2**3*t**2*u**2 + 1392*s2**3*t**2*u + 208*s2**3*t**2 + 144*s2**3*t*u**5 + 384*s2**3*t*u**4 + 336*s2**3*t*u**3 + 96*s2**3*t*u**2 - 40*s2**2*t**7 - 388*s2**2*t**6*u + 36*s2**2*t**6 - 1240*s2**2*t**5*u**2 - 592*s2**2*t**5*u + 60*s2**2*t**5 - 1660*s2**2*t**4*u**3 - 2152*s2**2*t**4*u**2 - 680*s2**2*t**4*u + 12*s2**2*t**4 - 904*s2**2*t**3*u**4 - 1808*s2**2*t**3*u**3 - 1244*s2**2*t**3*u**2 - 312*s2**2*t**3*u - 152*s2**2*t**2*u**5 - 348*s2**2*t**2*u**4 - 248*s2**2*t**2*u**3 - 52*s2**2*t**2*u**2 + 4*s2*t**8 + 56*s2*t**7*u - 24*s2*t**7 + 204*s2*t**6*u**2 - 16*s2*t**6*u - 4*s2*t**6 + 336*s2*t**5*u**3 + 212*s2*t**5*u**2 + 4*s2*t**5*u + 32*s2*t**5 + 248*s2*t**4*u**4 + 336*s2*t**4*u**3 + 140*s2*t**4*u**2 + 32*s2*t**4*u + 16*s2*t**4 + 64*s2*t**3*u**5 + 116*s2*t**3*u**4 + 52*s2*t**3*u**3 - 4*t**8*u + 4*t**8 - 16*t**7*u**2 + 8*t**7*u - 28*t**6*u**3 + 4*t**6*u**2 - 12*t**6*u - 4*t**6 - 24*t**5*u**4 - 8*t**5*u**3 - 16*t**5*u**2 - 8*t**5*u - 8*t**4*u**5 - 8*t**4*u**4 - 4*t**4*u**3 - 4*t**4*u**2)/(4*s2**4*t**4 - 12*s2**3*t**5 - 4*s2**3*t**4*u - 4*s2**3*t**4 + 13*s2**2*t**6 + 10*s2**2*t**5*u + 8*s2**2*t**5 + s2**2*t**4*u**2 - 6*s2*t**7 - 8*s2*t**6*u - 4*s2*t**6 - 2*s2*t**5*u**2 + t**8 + 2*t**7*u + t**6*u**2) + (8*s2**4 - 16*s2**3*t - 16*s2**3*u - 16*s2**3 + 24*s2**2*t*u + 16*s2**2*t + 8*s2**2*u**2 + 16*s2**2*u + 8*s2**2 + 16*s2*t**3 + 20*s2*t**2 - 8*s2*t*u**2 - 8*s2*t*u - 8*t**4 - 8*t**3*u - 16*t**3 - 4*t**2*u - 4*t**2)*log(2)/(s2**2*t**2 - 2*s2*t**3 + t**4) + (-fst - log(2))*(16*s2**5 - 32*s2**4*t - 48*s2**4*u - 48*s2**4 + 32*s2**3*t**2 + 80*s2**3*t*u + 64*s2**3*t + 48*s2**3*u**2 + 96*s2**3*u + 48*s2**3 - 16*s2**2*t**3 - 64*s2**2*t**2*u - 24*s2**2*t**2 - 64*s2**2*t*u**2 - 96*s2**2*t*u - 32*s2**2*t - 16*s2**2*u**3 - 48*s2**2*u**2 - 48*s2**2*u - 16*s2**2 + 4*s2*t**4 + 24*s2*t**3*u + 40*s2*t**2*u**2 + 32*s2*t**2*u + 16*s2*t*u**3 + 32*s2*t*u**2 + 16*s2*t*u - 4*t**4*u - 4*t**4 - 8*t**3*u**2 - 8*t**3*u - 16*t**3 - 8*t**2*u**3 - 16*t**2*u**2 - 16*t**2*u - 8*t**2)/t**4)

[C^{O_2,\mathrm{reg}}_{qq',\mathrm{sc}\,AA}]
CF*(CF - Nc/2)*(fla*(-64*lam*s2**4 + 176*lam*s2**3*t + 128*lam*s2**3*u + 176*lam*s2**3 - 168*lam*s2**2*t**2 - 264*lam*s2**2*t*u - 320*lam*s2**2*t - 112*lam*s2**2*u**2 - 224*lam*s2**2*u - 160*lam*s2**2 + 64*lam*s2*t**3 + 168*lam*s2*t**2*u + 160*lam*s2*t**2 + 152*lam*s2*t*u**2 + 256*lam*s2*t*u + 144*lam*s2*t + 48*lam*s2*u**3 + 112*lam*s2*u**2 + 96*lam*s2*u + 48*lam*s2 - 8*lam*t**4 - 32*lam*t**3*u - 16*lam*t**3 - 48*lam*t**2*u**2 - 56*lam*t**2*u - 8*lam*t**2 - 32*lam*t*u**3 - 56*lam*t*u**2 - 24*lam*t*u - 8*lam*u**4 - 16*lam*u**3 - 16*lam*u**2)/(16*s2**4*t - 32*s2**3*t**2 - 32*s2**3*t*u - 32*s2**3*t + 24*s2**2*t**3 + 48*s2**2*t**2*u + 32*s2**2*t**2 + 24*s2**2*t*u**2 + 32*s2**2*t*u + 16*s2**2*t - 8*s2*t**4 - 24*s2*t**3*u - 8*s2*t**3 - 24*s2*t**2*u**2 - 16*s2*t**2*u - 8*s2*t*u**3 - 8*s2*t*u**2 + t**5 + 4*t**4*u + 6*t**3*u**2 + 4*t**2*u**3 + t*u**4) + (192*s2**9 - 1152*s2**8*t - 576*s2**8*u - 384*s2**8 + 2992*s2**7*t**2 + 3168*s2**7*t*u + 1920*s2**7*t + 624*s2**7*u**2 + 576*s2**7*u - 4400*s2**6*t**3 - 7424*s2**6*t**2*u - 4096*s2**6*t**2 - 3120*s2**6*t*u**2 - 2592*s2**6*t*u - 288*s2**6*u**3 - 48*s2**6*u**2 + 576*s2**6*u + 384*s2**6 + 4032*s2**5*t**4 + 9648*s2**5*t**3*u + 4864*s2**5*t**3 + 6496*s2**5*t**2*u**2 + 4896*s2**5*t**2*u + 160*s2**5*t**2 + 1296*s2**5*t*u**3 + 192*s2**5*t*u**2 - 2016*s2**5*t*u - 1152*s2**5*t + 48*s2**5*u**4 - 192*s2**5*u**3 - 624*s2**5*u**2 - 576*s2**5*u - 192*s2**5 - 2400*s2**4*t**5 - 7584*s2**4*t**4*u - 3500*s2**4*t**4 - 7264*s2**4*t**3*u**2 - 5040*s2**4*t**3*u - 496*s2**4*t**3 - 2352*s2**4*t**2*u**3 - 356*s2**4*t**2*u**2 + 2560*s2**4*t**2*u + 1152*s2**4*t**2 - 192*s2**4*t*u**4 + 672*s2**4*t*u**3 + 1872*s2**4*t*u**2 + 1440*s2**4*t*u + 384*s2**4*t + 48*s2**4*u**4 + 96*s2**4*u**3 + 48*s2**4*u**2 + 948*s2**3*t**6 + 3696*s2**3*t**5*u + 1544*s2**3*t**5 + 4684*s2**3*t**4*u**2 + 3036*s2**3*t**4*u + 488*s2**3*t**4 + 2184*s2**3*t**3*u**3 + 392*s2**3*t**3*u**2 - 1336*s2**3*t**3*u - 352*s2**3*t**3 + 296*s2**3*t**2*u**4 - 876*s2**3*t**2*u**3 - 2000*s2**3*t**2*u**2 - 1184*s2**3*t**2*u - 208*s2**3*t**2 - 144*s2**3*t*u**4 - 240*s2**3*t*u**3 - 96*s2**3*t*u**2 - 252*s2**2*t**7 - 1104*s2**2*t**6*u - 400*s2**2*t**6 - 1732*s2**2*t**5*u**2 - 1040*s2**2*t**5*u - 136*s2**2*t**5 - 1080*s2**2*t**4*u**3 - 248*s2**2*t**4*u**2 + 220*s2**2*t**4*u + 20*s2**2*t**4 - 216*s2**2*t**3*u**4 + 512*s2**2*t**3*u**3 + 872*s2**2*t**3*u**2 + 312*s2**2*t**3*u + 152*s2**2*t**2*u**4 + 196*s2**2*t**2*u**3 + 52*s2**2*t**2*u**2 + 44*s2*t**8 + 192*s2*t**7*u + 56*s2*t**7 + 340*s2*t**6*u**2 + 172*s2*t**6*u - 20*s2*t**6 + 264*s2*t**5*u**3 + 72*s2*t**5*u**2 - 20*s2*t**5*u - 48*s2*t**5 + 72*s2*t**4*u**4 - 124*s2*t**4*u**3 - 132*s2*t**4*u**2 - 16*s2*t**4*u - 16*s2*t**4 - 64*s2*t**3*u**4 - 52*s2*t**3*u**3 - 4*t**9 - 16*t**8*u - 4*t**8 - 28*t**7*u**2 - 8*t**7*u + 4*t**7 - 24*t**6*u**3 - 4*t**6*u**2 + 16*t**6*u + 4*t**6 - 8*t**5*u**4 + 8*t**5*u**3 + 12*t**5*u**2 + 8*t**5*u + 8*t**4*u**4 + 4*t**4*u**2)/(4*s2**4*t**4 - 12*s2**3*t**5 - 4*s2**3*t**4*u - 4*s2**3*t**4 + 13*s2**2*t**6 + 10*s2**2*t**5*u + 8*s2**2*t**5 + s2**2*t**4*u**2 - 6*s2*t**7 - 8*s2*t**6*u - 4*s2*t**6 - 2*s2*t**5*u**2 + t**8 + 2*t**7*u + t**6*u**2) + (8*s2**4 - 32*s2**3*t - 8*s2**3*u + 48*s2**2*t**2 + 24*s2**2*t*u + 16*s2**2*t - 8*s2**2*u - 8*s2**2 - 32*s2*t**3 - 24*s2*t**2*u - 28*s2*t**2 + 8*s2*t*u + 8*t**4 + 8*t**3*u + 12*t**3 + 4*t**2)*log(2)/(s2**2*t**2 - 2*s2*t**3 + t**4) + (-fst - log(2))*(16*s2**5 - 48*s2**4*t - 32*s2**4*u - 16*s2**4 + 64*s2**3*t**2 + 80*s2**3*t*u + 32*s2**3*t + 16*s2**3*u**2 - 16*s2**3 - 48*s2**2*t**3 - 80*s2**2*t**2*u - 24*s2**2*t**2 - 32*s2**2*t*u**2 + 16*s2**2*t + 16*s2**2*u**2 + 32*s2**2*u + 16*s2**2 + 20*s2*t**4 + 40*s2*t**3*u + 24*s2*t**2*u**2 - 8*s2*t**2*u - 16*s2*t**2 - 16*s2*t*u**2 - 16*s2*t*u - 4*t**5 - 8*t**4*u + 4*t**4 - 8*t**3*u**2 + 8*t**3*u + 16*t**3 + 8*t**2*u**2 + 8*t**2*u + 8*t**2)/t**4)

[C^{O_1,\mathrm{reg}}_{qq',\mathrm{sc}\,AB}]
CF*(CF - Nc/2)*(fla*(-32*lam*s2**5*t - 32*lam*s2**5*u + 80*lam*s2**4*t**2 + 160*lam*s2**4*t*u + 48*lam*s2**4*t + 80*lam*s2**4*u**2 + 48*lam*s2**4*u - 72*lam*s2**3*t**3 - 216*lam*s2**3*t**2*u - 40*lam*s2**3*t**2 - 216*lam*s2**3*t*u**2 - 144*lam*s2**3*t*u + 48*lam*s2**3*t - 72*lam*s2**3*u**3 - 40*lam*s2**3*u**2 + 48*lam*s2**3*u + 28*lam*s2**2*t**4 + 112*lam*s2**2*t**3*u - 24*lam*s2**2*t**3 + 168*lam*s2**2*t**2*u**2 + 40*lam*s2**2*t**2*u - 160*lam*s2**2*t**2 + 112*lam*s2**2*t*u**3 + 40*lam*s2**2*t*u**2 - 192*lam*s2**2*t*u - 112*lam*s2**2*t + 28*lam*s2**2*u**4 - 24*lam*s2**2*u**3 - 160*lam*s2**2*u**2 - 112*lam*s2**2*u - 4*lam*s2*t**5 - 20*lam*s2*t**4*u + 24*lam*s2*t**4 - 40*lam*s2*t**3*u**2 + 40*lam*s2*t**3*u + 104*lam*s2*t**3 - 40*lam*s2*t**2*u**3 + 32*lam*s2*t**2*u**2 + 216*lam*s2*t**2*u + 120*lam*s2*t**2 - 20*lam*s2*t*u**4 + 40*lam*s2*t*u**3 + 216*lam*s2*t*u**2 + 176*lam*s2*t*u + 48*lam*s2*t - 4*lam*s2*u**5 + 24*lam*s2*u**4 + 104*lam*s2*u**3 + 120*lam*s2*u**2 + 48*lam*s2*u - 4*lam*t**5 - 12*lam*t**4*u - 12*lam*t**4 - 16*lam*t**3*u**2 - 56*lam*t**3*u - 8*lam*t**3 - 16*lam*t**2*u**3 - 88*lam*t**2*u**2 - 40*lam*t**2*u - 12*lam*t*u**4 - 56*lam*t*u**3 - 40*lam*t*u**2 - 4*lam*u**5 - 12*lam*u**4 - 8*lam*u**3)/(32*s2**5*t*u - 80*s2**4*t**2*u - 80*s2**4*t*u**2 - 96*s2**4*t*u + 80*s2**3*t**3*u + 160*s2**3*t**2*u**2 + 160*s2**3*t**2*u + 80*s2**3*t*u**3 + 160*s2**3*t*u**2 + 96*s2**3*t*u - 40*s2**2*t**4*u - 120*s2**2*t**3*u**2 - 96*s2**2*t**3*u - 120*s2**2*t**2*u**3 - 192*s2**2*t**2*u**2 - 80*s2**2*t**2*u - 40*s2**2*t*u**4 - 96*s2**2*t*u**3 - 80*s2**2*t*u**2 - 32*s2**2*t*u + 10*s2*t**5*u + 40*s2*t**4*u**2 + 24*s2*t**4*u + 60*s2*t**3*u**3 + 72*s2*t**3*u**2 + 16*s2*t**3*u + 40*s2*t**2*u**4 + 72*s2*t**2*u**3 + 32*s2*t**2*u**2 + 10*s2*t*u**5 + 24*s2*t*u**4 + 16*s2*t*u**3 - t**6*u - 5*t**5*u**2 - 2*t**5*u - 10*t**4*u**3 - 8*t**4*u**2 - 10*t**3*u**4 - 12*t**3*u**3 - 5*t**2*u**5 - 8*t**2*u**4 - t*u**6 - 2*t*u**5) + ftu*(4*s2**4 - 4*s2**3*t - 16*s2**3*u - 8*s2**3 + 4*s2**2*t**2 + 12*s2**2*t*u + 4*s2**2*t + 24*s2**2*u**2 + 24*s2**2*u - 4*s2*t**3 - 8*s2*t**2*u - 12*s2*t*u**2 - 8*s2*t*u + 4*s2*t - 16*s2*u**3 - 24*s2*u**2 + 8*s2 + 4*t**3*u - 4*t**3 + 4*t**2*u**2 - 4*t**2 + 4*t*u**3 + 4*t*u**2 - 4*t*u - 4*t + 4*u**4 + 8*u**3 - 8*u - 4)/(s2**2*t*u - s2*t**2*u - s2*t*u**2 - 2*s2*t*u + t**2*u**2 + t**2*u + t*u**2 + t*u) + (flt - log(2))*(-4*s2**3 - 4*s2**2*t + 12*s2**2*u + 12*s2**2 + 4*s2*t**2 - 4*s2*t*u - 4*s2*t - 10*s2*u**2 - 20*s2*u - 12*s2 + 4*t*u**2 + 8*t*u + 8*t + 2*u**3 + 6*u**2 + 8*u + 4)/(2*s2**2*t - 3*s2*t**2 - s2*t*u - 4*s2*t + t**3 + t**2*u + 3*t**2 + t*u + 2*t) + (flu - log(2))*(-4*s2**3 + 4*s2**2*t + 12*s2**2*u + 4*s2**2 - 2*s2*t**2 - 8*s2*t*u - 12*s2*u**2 - 8*s2*u + 4*s2 + 2*t**2*u - 2*t**2 + 4*t*u**2 - 4*t + 4*u**3 + 4*u**2 - 4*u - 4)/(2*s2**2*u - s2*t*u - 3*s2*u**2 - 4*s2*u + t*u**2 + t*u + u**3 + 3*u**2 + 2*u) + (-fst - log(2))*(8*s2**4 - 12*s2**3*t - 24*s2**3*u - 16*s2**3 + 8*s2**2*t**2 + 28*s2**2*t*u + 12*s2**2*t + 24*s2**2*u**2 + 24*s2**2*u - 2*s2*t**3 - 12*s2*t**2*u - 20*s2*t*u**2 - 8*s2*t*u + 12*s2*t - 8*s2*u**3 + 24*s2*u + 16*s2 + 2*t**3*u - 2*t**3 + 4*t**2*u**2 - 4*t**2*u - 8*t**2 + 4*t*u**3 - 4*t*u**2 - 20*t*u - 12*t - 8*u**3 - 24*u**2 - 24*u - 8)/(2*s2**2*t*u - s2*t**2*u - 3*s2*t*u**2 - 4*s2*t*u + t**2*u**2 + t**2*u + t*u**3 + 3*t*u**2 + 2*t*u) + (-fsu - log(2))*(8*s2**4 - 8*s2**3*t - 20*s2**3*u - 16*s2**3 + 16*s2**2*t*u + 8*s2**2*t + 20*s2**2*u**2 + 28*s2**2*u - 12*s2*t*u**2 - 4*s2*t*u + 8*s2*t - 10*s2*u**3 - 20*s2*u**2 + 4*s2*u + 16*s2 - 4*t**2*u + 4*t*u**3 - 12*t*u - 8*t + 2*u**4 + 6*u**3 - 12*u - 8)/(2*s2**2*t*u - 3*s2*t**2*u - s2*t*u**2 - 4*s2*t*u + t**3*u + t**2*u**2 + 3*t**2*u + t*u**2 + 2*t*u) + (-8*s2**5*t + 8*s2**5*u - 16*s2**5 + 12*s2**4*t**2 + 8*s2**4*t*u + 48*s2**4*t - 20*s2**4*u**2 + 16*s2**4*u + 32*s2**4 - 4*s2**3*t**3 - 24*s2**3*t**2*u - 24*s2**3*t**2 + 12*s2**3*t*u**2 - 48*s2**3*t*u - 40*s2**3*t + 16*s2**3*u**3 + 8*s2**3*u**2 - 24*s2**3*u - 16*s2**3 + 8*s2**2*t**3*u - 4*s2**2*t**3 + 12*s2**2*t**2*u**2 + 8*s2**2*t**2*u - 4*s2**2*t**2 - 16*s2**2*t*u**3 - 28*s2**2*t*u**2 - 8*s2**2*t*u - 4*s2**2*u**4 - 8*s2**2*u**3 - 4*s2**2*u**2 - 4*s2*t**3*u**2 + 16*s2*t**3*u + 32*s2*t**2*u**2 + 24*s2*t**2*u + 4*s2*t*u**4 + 32*s2*t*u**3 + 40*s2*t*u**2 + 16*s2*t*u - 12*t**3*u**2 - 4*t**3*u - 16*t**2*u**3 - 8*t**2*u**2 - 4*t*u**4 - 4*t*u**3)/(4*s2**4*t*u - 8*s2**3*t**2*u - 8*s2**3*t*u**2 - 4*s2**3*t*u + 5*s2**2*t**3*u + 14*s2**2*t**2*u**2 + 4*s2**2*t**2*u + 5*s2**2*t*u**3 + 4*s2**2*t*u**2 - s2*t**4*u - 7*s2*t**3*u**2 - 7*s2*t**2*u**3 - 4*s2*t**2*u**2 - s2*t*u**4 + t**4*u**2 + 2*t**3*u**3 + t**2*u**4) + (8*s2**4 - 12*s2**3*t - 24*s2**3*u - 16*s2**3 + 8*s2**2*t**2 + 24*s2**2*t*u + 12*s2**2*t + 28*s2**2*u**2 + 32*s2**2*u - 4*s2*t**3 - 12*s2*t**2*u - 16*s2*t*u**2 - 8*s2*t*u + 12*s2*t - 16*s2*u**3 - 24*s2*u**2 + 8*s2*u + 16*s2 + 4*t**3*u - 4*t**3 + 4*t**2*u**2 - 4*t**2*u - 8*t**2 + 4*t*u**3 - 16*t*u - 12*t + 4*u**4 + 8*u**3 - 4*u**2 - 16*u - 8)*log(2)/(s2**2*t*u - s2*t**2*u - s2*t*u**2 - 2*s2*t*u + t**2*u**2 + t**2*u + t*u**2 + t*u))

[C^{O_2,\mathrm{reg}}_{qq',\mathrm{sc}\,AB}]
CF*(CF - Nc/2)*(fla*(32*lam*s2**5*t + 32*lam*s2**5*u - 80*lam*s2**4*t**2 - 160*lam*s2**4*t*u - 48*lam*s2**4*t - 80*lam*s2**4*u**2 - 48*lam*s2**4*u + 72*lam*s2**3*t**3 + 216*lam*s2**3*t**2*u + 40*lam*s2**3*t**2 + 216*lam*s2**3*t*u**2 + 144*lam*s2**3*t*u - 48*lam*s2**3*t + 72*lam*s2**3*u**3 + 40*lam*s2**3*u**2 - 48*lam*s2**3*u - 28*lam*s2**2*t**4 - 112*lam*s2**2*t**3*u + 24*lam*s2**2*t**3 - 168*lam*s2**2*t**2*u**2 - 40*lam*s2**2*t**2*u + 160*lam*s2**2*t**2 - 112*lam*s2**2*t*u**3 - 40*lam*s2**2*t*u**2 + 192*lam*s2**2*t*u + 112*lam*s2**2*t - 28*lam*s2**2*u**4 + 24*lam*s2**2*u**3 + 160*lam*s2**2*u**2 + 112*lam*s2**2*u + 4*lam*s2*t**5 + 20*lam*s2*t**4*u - 24*lam*s2*t**4 + 40*lam*s2*t**3*u**2 - 40*lam*s2*t**3*u - 104*lam*s2*t**3 + 40*lam*s2*t**2*u**3 - 32*lam*s2*t**2*u**2 - 216*lam*s2*t**2*u - 120*lam*s2*t**2 + 20*lam*s2*t*u**4 - 40*lam*s2*t*u**3 - 216*lam*s2*t*u**2 - 176*lam*s2*t*u - 48*lam*s2*t + 4*lam*s2*u**5 - 24*lam*s2*u**4 - 104*lam*s2*u**3 - 120*lam*s2*u**2 - 48*lam*s2*u + 4*lam*t**5 + 12*lam*t**4*u + 12*lam*t**4 + 16*lam*t**3*u**2 + 56*lam*t**3*u + 8*lam*t**3 + 16*lam*t**2*u**3 + 88*lam*t**2*u**2 + 40*lam*t**2*u + 12*lam*t*u**4 + 56*lam*t*u**3 + 40*lam*t*u**2 + 4*lam*u**5 + 12*lam*u**4 + 8*lam*u**3)/(32*s2**5*t*u - 80*s2**4*t**2*u - 80*s2**4*t*u**2 - 96*s2**4*t*u + 80*s2**3*t**3*u + 160*s2**3*t**2*u**2 + 160*s2**3*t**2*u + 80*s2**3*t*u**3 + 160*s2**3*t*u**2 + 96*s2**3*t*u - 40*s2**2*t**4*u - 120*s2**2*t**3*u**2 - 96*s2**2*t**3*u - 120*s2**2*t**2*u**3 - 192*s2**2*t**2*u**2 - 80*s2**2*t**2*u - 40*s2**2*t*u**4 - 96*s2**2*t*u**3 - 80*s2**2*t*u**2 - 32*s2**2*t*u + 10*s2*t**5*u + 40*s2*t**4*u**2 + 24*s2*t**4*u + 60*s2*t**3*u**3 + 72*s2*t**3*u**2 + 16*s2*t**3*u + 40*s2*t**2*u**4 + 72*s2*t**2*u**3 + 32*s2*t**2*u**2 + 10*s2*t*u**5 + 24*s2*t*u**4 + 16*s2*t*u**3 - t**6*u - 5*t**5*u**2 - 2*t**5*u - 10*t**4*u**3 - 8*t**4*u**2 - 10*t**3*u**4 - 12*t**3*u**3 - 5*t**2*u**5 - 8*t**2*u**4 - t*u**6 - 2*t*u**5) + ftu*(12*s2**4 - 32*s2**3*t - 28*s2**3*u - 24*s2**3 + 32*s2**2*t**2 + 52*s2**2*t*u + 40*s2**2*t + 20*s2**2*u**2 + 28*s2**2*u + 16*s2**2 - 16*s2*t**3 - 28*s2*t**2*u - 24*s2*t**2 - 24*s2*t*u**2 - 24*s2*t*u - 16*s2*t - 4*s2*u**3 - 4*s2*u - 8*s2 + 4*t**4 + 4*t**3*u + 8*t**3 + 4*t**2*u**2 + 4*t**2*u + 8*t**2 + 4*t*u**3 + 4*t*u + 8*t - 4*u**3 - 4*u**2 + 4*u + 4)/(s2**2*t*u - s2*t**2*u - s2*t*u**2 - 2*s2*t*u + t**2*u**2 + t**2*u + t*u**2 + t*u) + (flt - log(2))*(-12*s2**3 + 20*s2**2*t + 12*s2**2*u + 12*s2**2 - 8*s2*t**2 - 16*s2*t*u - 8*s2*t - 2*s2*u**2 + 4*s2 + 4*t**2*u + 2*t*u**2 - 4*t - 2*u**2 - 4*u - 4)/(2*s2**2*t - 3*s2*t**2 - s2*t*u - 4*s2*t + t**3 + t**2*u + 3*t**2 + t*u + 2*t) + (flu - log(2))*(-12*s2**3 + 20*s2**2*t + 20*s2**2*u + 20*s2**2 - 10*s2*t**2 - 20*s2*t*u - 20*s2*t - 8*s2*u**2 - 20*s2*u - 12*s2 + 2*t**3 + 4*t**2*u + 6*t**2 + 4*t*u**2 + 8*t*u + 8*t + 4*u**2 + 8*u + 4)/(2*s2**2*u - s2*t*u - 3*s2*u**2 - 4*s2*u + t*u**2 + t*u + u**3 + 3*u**2 + 2*u) + (-fst - log(2))*(8*s2**4 - 20*s2**3*t - 16*s2**3*u - 16*s2**3 + 20*s2**2*t**2 + 32*s2**2*t*u + 28*s2**2*t + 8*s2**2*u**2 + 16*s2**2*u + 16*s2**2 - 10*s2*t**3 - 20*s2*t**2*u - 20*s2*t**2 - 12*s2*t*u**2 - 20*s2*t*u - 20*s2*t - 16*s2*u - 16*s2 + 2*t**4 + 4*t**3*u + 6*t**3 + 4*t**2*u**2 + 8*t**2*u + 8*t**2 + 12*t*u + 12*t + 8*u**2 + 16*u + 8)/(2*s2**2*t*u - s2*t**2*u - 3*s2*t*u**2 - 4*s2*t*u + t**2*u**2 + t**2*u + t*u**3 + 3*t*u**2 + 2*t*u) + (-fsu - log(2))*(8*s2**4 - 16*s2**3*t - 12*s2**3*u - 16*s2**3 + 8*s2**2*t**2 + 20*s2**2*t*u + 16*s2**2*t + 8*s2**2*u**2 + 12*s2**2*u + 16*s2**2 - 8*s2*t**2*u - 12*s2*t*u**2 - 8*s2*t*u - 16*s2*t - 2*s2*u**3 - 12*s2*u - 16*s2 + 4*t**2*u**2 + 8*t**2 + 2*t*u**3 + 4*t*u**2 + 12*t*u + 16*t - 2*u**3 + 12*u + 8)/(2*s2**2*t*u - 3*s2*t**2*u - s2*t*u**2 - 4*s2*t*u + t**3*u + t**2*u**2 + 3*t**2*u + t*u**2 + 2*t*u) + (-8*s2**5*t + 8*s2**5*u + 16*s2**5 + 20*s2**4*t**2 - 8*s2**4*t*u - 16*s2**4*t - 12*s2**4*u**2 - 48*s2**4*u - 32*s2**4 - 16*s2**3*t**3 - 12*s2**3*t**2*u - 8*s2**3*t**2 + 24*s2**3*t*u**2 + 48*s2**3*t*u + 24*s2**3*t + 4*s2**3*u**3 + 24*s2**3*u**2 + 40*s2**3*u + 16*s2**3 + 4*s2**2*t**4 + 16*s2**2*t**3*u + 8*s2**2*t**3 - 12*s2**2*t**2*u**2 + 28*s2**2*t**2*u + 4*s2**2*t**2 - 8*s2**2*t*u**3 - 8*s2**2*t*u**2 + 8*s2**2*t*u + 4*s2**2*u**3 + 4*s2**2*u**2 - 4*s2*t**4*u - 32*s2*t**3*u + 4*s2*t**2*u**3 - 32*s2*t**2*u**2 - 40*s2*t**2*u - 16*s2*t*u**3 - 24*s2*t*u**2 - 16*s2*t*u + 4*t**4*u + 16*t**3*u**2 + 4*t**3*u + 12*t**2*u**3 + 8*t**2*u**2 + 4*t*u**3)/(4*s2**4*t*u - 8*s2**3*t**2*u - 8*s2**3*t*u**2 - 4*s2**3*t*u + 5*s2**2*t**3*u + 14*s2**2*t**2*u**2 + 4*s2**2*t**2*u + 5*s2**2*t*u**3 + 4*s2**2*t*u**2 - s2*t**4*u - 7*s2*t**3*u**2 - 7*s2*t**2*u**3 - 4*s2*t**2*u**2 - s2*t*u**4 + t**4*u**2 + 2*t**3*u**3 + t**2*u**4) + (8*s2**4 - 24*s2**3*t - 20*s2**3*u - 16*s2**3 + 28*s2**2*t**2 + 40*s2**2*t*u + 32*s2**2*t + 16*s2**2*u**2 + 20*s2**2*u + 16*s2**2 - 16*s2*t**3 - 24*s2*t**2*u - 24*s2*t**2 - 20*s2*t*u**2 - 24*s2*t*u - 24*s2*t - 4*s2*u**3 - 12*s2*u - 16*s2 + 4*t**4 + 4*t**3*u + 8*t**3 + 4*t**2*u**2 + 8*t**2*u + 12*t**2 + 4*t*u**3 + 4*t*u**2 + 16*t*u + 16*t - 4*u**3 + 12*u + 8)*log(2)/(s2**2*t*u - s2*t**2*u - s2*t*u**2 - 2*s2*t*u + t**2*u**2 + t**2*u + t*u**2 + t*u))

[C^{O_1,\mathrm{reg}}_{qq,\mathrm{dir}}]
CF*(CF - Nc/2)*(fla*(-64*lam*s2**4*t + 128*lam*s2**3*t**2 + 128*lam*s2**3*t*u + 176*lam*s2**3*t - 32*lam*s2**3*u**2 - 48*lam*s2**3*u - 112*lam*s2**2*t**3 - 176*lam*s2**2*t**2*u - 224*lam*s2**2*t**2 - 32*lam*s2**2*t*u**2 - 128*lam*s2**2*t*u - 160*lam*s2**2*t + 64*lam*s2**2*u**3 + 160*lam*s2**2*u**2 + 96*lam*s2**2*u + 48*lam*s2*t**4 + 104*lam*s2*t**3*u + 112*lam*s2*t**3 + 40*lam*s2*t**2*u**2 + 112*lam*s2*t**2*u + 96*lam*s2*t**2 - 56*lam*s2*t*u**3 - 96*lam*s2*t*u**2 + 48*lam*s2*t - 40*lam*s2*u**4 - 128*lam*s2*u**3 - 128*lam*s2*u**2 - 48*lam*s2*u - 8*lam*t**5 - 24*lam*t**4*u - 16*lam*t**4 - 16*lam*t**3*u**2 - 40*lam*t**3*u - 16*lam*t**3 + 16*lam*t**2*u**3 + 8*lam*t**2*u**2 - 16*lam*t**2*u + 24*lam*t*u**4 + 56*lam*t*u**3 + 16*lam*t*u**2 + 8*lam*u**5 + 24*lam*u**4 + 16*lam*u**3)/(16*s2**4*t*u - 32*s2**3*t**2*u - 32*s2**3*t*u**2 - 32*s2**3*t*u + 24*s2**2*t**3*u + 48*s2**2*t**2*u**2 + 32*s2**2*t**2*u + 24*s2**2*t*u**3 + 32*s2**2*t*u**2 + 16*s2**2*t*u - 8*s2*t**4*u - 24*s2*t**3*u**2 - 8*s2*t**3*u - 24*s2*t**2*u**3 - 16*s2*t**2*u**2 - 8*s2*t*u**4 - 8*s2*t*u**3 + t**5*u + 4*t**4*u**2 + 6*t**3*u**3 + 4*t**2*u**4 + t*u**5) + ftu*(16*s2**4 - 32*s2**3*t - 48*s2**3*u - 32*s2**3 + 24*s2**2*t**2 + 64*s2**2*t*u + 32*s2**2*t + 56*s2**2*u**2 + 64*s2**2*u + 16*s2**2 - 8*s2*t**3 - 32*s2*t**2*u - 40*s2*t*u**2 - 32*s2*t*u - 32*s2*u**3 - 48*s2*u**2 - 16*s2*u + 8*t**3*u - 8*t**3 + 8*t**2*u**2 - 8*t**2 + 8*t*u**3 + 8*t*u**2 + 8*u**4 + 16*u**3 + 8*u**2)/(s2**2*t*u - s2*t**2*u - s2*t*u**2 - 2*s2*t*u + t**2*u**2 + t**2*u + t*u**2 + t*u) + (flt - log(2))*(-16*s2**3 + 16*s2**2*t + 32*s2**2*u + 32*s2**2 - 4*s2*t**2 - 24*s2*t*u - 24*s2*t - 20*s2*u**2 - 40*s2*u - 24*s2 + 4*t**2*u + 4*t**2 + 8*t*u**2 + 16*t*u + 16*t + 4*u**3 + 12*u**2 + 16*u + 8)/(2*s2**2*t - 3*s2*t**2 - s2*t*u - 4*s2*t + t**3 + t**2*u + 3*t**2 + t*u + 2*t) + (flu - log(2))*(-16*s2**3 + 16*s2**2*t + 32*s2**2*u + 16*s2**2 - 4*s2*t**2 - 24*s2*t*u - 20*s2*u**2 - 16*s2*u + 8*s2 + 4*t**2*u - 4*t**2 + 8*t*u**2 - 8*t + 4*u**3 + 4*u**2 - 8*u - 8)/(2*s2**2*u - s2*t*u - 3*s2*u**2 - 4*s2*u + t*u**2 + t*u + u**3 + 3*u**2 + 2*u) + (-fst - log(2))*(32*s2**7*u - 80*s2**6*t*u - 144*s2**6*u**2 - 160*s2**6*u + 96*s2**5*t**2*u + 320*s2**5*t*u**2 + 320*s2**5*t*u + 256*s2**5*u**3 + 576*s2**5*u**2 + 320*s2**5*u - 64*s2**4*t**3*u + 16*s2**4*t**3 - 336*s2**4*t**2*u**2 - 272*s2**4*t**2*u - 496*s2**4*t*u**3 - 992*s2**4*t*u**2 - 480*s2**4*t*u - 224*s2**4*u**4 - 768*s2**4*u**3 - 864*s2**4*u**2 - 320*s2**4*u + 24*s2**3*t**4*u - 24*s2**3*t**4 + 192*s2**3*t**3*u**2 + 80*s2**3*t**3*u - 32*s2**3*t**3 + 448*s2**3*t**2*u**3 + 728*s2**3*t**2*u**2 + 256*s2**3*t**2*u + 368*s2**3*t*u**4 + 1104*s2**3*t*u**3 + 1056*s2**3*t*u**2 + 320*s2**3*t*u + 96*s2**3*u**5 + 448*s2**3*u**4 + 768*s2**3*u**3 + 576*s2**3*u**2 + 160*s2**3*u - 4*s2**2*t**5*u + 16*s2**2*t**5 - 60*s2**2*t**4*u**2 + 8*s2**2*t**4*u + 24*s2**2*t**4 - 208*s2**2*t**3*u**3 - 248*s2**2*t**3*u**2 - 48*s2**2*t**3*u + 16*s2**2*t**3 - 280*s2**2*t**2*u**4 - 696*s2**2*t**2*u**3 - 504*s2**2*t**2*u**2 - 96*s2**2*t**2*u - 128*s2**2*t*u**5 - 512*s2**2*t*u**4 - 720*s2**2*t*u**3 - 416*s2**2*t*u**2 - 80*s2**2*t*u - 16*s2**2*u**6 - 96*s2**2*u**5 - 224*s2**2*u**4 - 256*s2**2*u**3 - 144*s2**2*u**2 - 32*s2**2*u - 4*s2*t**6 + 8*s2*t**5*u**2 - 16*s2*t**5*u + 48*s2*t**4*u**3 + 44*s2*t**4*u**2 + 24*s2*t**4*u + 96*s2*t**3*u**4 + 208*s2*t**3*u**3 + 176*s2*t**3*u**2 + 80*s2*t**3*u + 80*s2*t**2*u**5 + 280*s2*t**2*u**4 + 336*s2*t**2*u**3 + 168*s2*t**2*u**2 + 32*s2*t**2*u + 16*s2*t*u**6 + 80*s2*t*u**5 + 144*s2*t*u**4 + 112*s2*t*u**3 + 32*s2*t*u**2 + 4*t**6*u - 4*t**6 - 4*t**5*u**3 - 4*t**5*u - 8*t**5 - 12*t**4*u**4 - 28*t**4*u**3 - 48*t**4*u**2 - 32*t**4*u - 16*t**3*u**5 - 56*t**3*u**4 - 96*t**3*u**3 - 104*t**3*u**2 - 48*t**3*u - 8*t**2*u**6 - 40*t**2*u**5 - 80*t**2*u**4 - 88*t**2*u**3 - 56*t**2*u**2 - 16*t**2*u)/(2*s2**2*t**4*u - s2*t**5*u - 3*s2*t**4*u**2 - 4*s2*t**4*u + t**5*u**2 + t**5*u + t**4*u**3 + 3*t**4*u**2 + 2*t**4*u) + (-fsu - log(2))*(32*s2**7*t - 112*s2**6*t**2 - 112*s2**6*t*u - 96*s2**6*t + 144*s2**5*t**3 + 352*s2**5*t**2*u + 224*s2**5*t**2 + 176*s2**5*t*u**2 + 288*s2**5*t*u + 64*s2**5*t - 80*s2**4*t**4 - 400*s2**4*t**3*u - 144*s2**4*t**3 - 480*s2**4*t**2*u**2 - 608*s2**4*t**2*u - 160*s2**4*t*u**3 - 384*s2**4*t*u**2 - 192*s2**4*t*u + 64*s2**4*t + 16*s2**4*u**3 + 16*s2**3*t**5 + 192*s2**3*t**4*u + 464*s2**3*t**3*u**2 + 368*s2**3*t**3*u - 144*s2**3*t**3 + 368*s2**3*t**2*u**3 + 680*s2**3*t**2*u**2 + 128*s2**3*t**2*u - 224*s2**3*t**2 + 88*s2**3*t*u**4 + 256*s2**3*t*u**3 + 208*s2**3*t*u**2 - 32*s2**3*t*u - 96*s2**3*t - 40*s2**3*u**4 - 32*s2**3*u**3 - 32*s2**2*t**5*u + 16*s2**2*t**5 - 184*s2**2*t**4*u**2 - 32*s2**2*t**4*u + 80*s2**2*t**4 - 288*s2**2*t**3*u**3 - 336*s2**2*t**3*u**2 + 112*s2**2*t**3*u + 144*s2**2*t**3 - 164*s2**2*t**2*u**4 - 376*s2**2*t**2*u**3 - 104*s2**2*t**2*u**2 + 160*s2**2*t**2*u + 112*s2**2*t**2 - 28*s2**2*t*u**5 - 72*s2**2*t*u**4 - 48*s2**2*t*u**3 + 48*s2**2*t*u**2 + 48*s2**2*t*u + 32*s2**2*t + 40*s2**2*u**5 + 56*s2**2*u**4 + 16*s2**2*u**3 + 24*s2*t**5*u**2 - 16*s2*t**5*u + 88*s2*t**4*u**3 + 24*s2*t**4*u**2 - 64*s2*t**4*u + 92*s2*t**3*u**4 + 136*s2*t**3*u**3 - 80*s2*t**3*u**2 - 80*s2*t**3*u + 40*s2*t**2*u**5 + 100*s2*t**2*u**4 - 32*s2*t**2*u**3 - 136*s2*t**2*u**2 - 32*s2*t**2*u + 4*s2*t*u**6 - 16*s2*t*u**4 - 96*s2*t*u**3 - 64*s2*t*u**2 - 20*s2*u**6 - 40*s2*u**5 - 16*s2*u**4 - 8*t**5*u**3 + 8*t**5*u**2 - 16*t**4*u**4 - 8*t**4*u**3 + 32*t**4*u**2 - 12*t**3*u**5 - 20*t**3*u**4 + 40*t**3*u**3 + 48*t**3*u**2 - 4*t**2*u**6 - 12*t**2*u**5 + 16*t**2*u**4 + 88*t**2*u**3 + 40*t**2*u**2 + 4*t*u**6 + 4*t*u**5 + 24*t*u**4 + 48*t*u**3 + 16*t*u**2 + 4*u**7 + 12*u**6 + 8*u**5)/(2*s2**2*t*u**4 - 3*s2*t**2*u**4 - s2*t*u**5 - 4*s2*t*u**4 + t**3*u**4 + t**2*u**5 + 3*t**2*u**4 + t*u**5 + 2*t*u**4) + (8*s2**8*t**2 + 16*s2**8*t*u + 8*s2**8*u**2 - 32*s2**7*t**3 - 104*s2**7*t**2*u - 16*s2**7*t**2 - 104*s2**7*t*u**2 - 32*s2**7*t*u - 40*s2**7*u**3 - 32*s2**7*u**2 + 48*s2**6*t**4 + 256*s2**6*t**3*u + 48*s2**6*t**3 + 384*s2**6*t**2*u**2 + 184*s2**6*t**2*u + 280*s2**6*t*u**3 + 200*s2**6*t*u**2 + 16*s2**6*t*u + 80*s2**6*u**4 + 136*s2**6*u**3 + 48*s2**6*u**2 - 32*s2**5*t**5 - 304*s2**5*t**4*u - 48*s2**5*t**4 - 688*s2**5*t**3*u**2 - 360*s2**5*t**3*u + 16*s2**5*t**3 - 688*s2**5*t**2*u**3 - 536*s2**5*t**2*u**2 - 88*s2**5*t**2*u + 16*s2**5*t**2 - 400*s2**5*t*u**4 - 488*s2**5*t*u**3 - 120*s2**5*t*u**2 - 80*s2**5*u**5 - 224*s2**5*u**4 - 168*s2**5*u**3 - 32*s2**5*u**2 + 8*s2**4*t**6 + 176*s2**4*t**5*u + 16*s2**4*t**5 + 672*s2**4*t**4*u**2 + 296*s2**4*t**4*u - 40*s2**4*t**4 + 880*s2**4*t**3*u**3 + 752*s2**4*t**3*u**2 + 128*s2**4*t**3*u - 48*s2**4*t**3 + 704*s2**4*t**2*u**4 + 720*s2**4*t**2*u**3 + 192*s2**4*t**2*u**2 + 8*s2**4*t**2*u - 8*s2**4*t**2 + 320*s2**4*t*u**5 + 592*s2**4*t*u**4 + 280*s2**4*t*u**3 + 24*s2**4*t*u**2 + 40*s2**4*u**6 + 176*s2**4*u**5 + 216*s2**4*u**4 + 88*s2**4*u**3 + 8*s2**4*u**2 - 40*s2**3*t**6*u - 344*s2**3*t**5*u**2 - 88*s2**3*t**5*u + 32*s2**3*t**5 - 672*s2**3*t**4*u**3 - 532*s2**3*t**4*u**2 - 48*s2**3*t**4*u + 48*s2**3*t**4 - 600*s2**3*t**3*u**4 - 624*s2**3*t**3*u**3 - 256*s2**3*t**3*u**2 - 8*s2**3*t**3*u + 16*s2**3*t**3 - 432*s2**3*t**2*u**5 - 532*s2**3*t**2*u**4 - 120*s2**3*t**2*u**3 - 8*s2**3*t**2*u**2 - 136*s2**3*t*u**6 - 368*s2**3*t*u**5 - 280*s2**3*t*u**4 - 56*s2**3*t*u**3 - 8*s2**3*u**7 - 64*s2**3*u**6 - 120*s2**3*u**5 - 80*s2**3*u**4 - 16*s2**3*u**3 + 72*s2**2*t**6*u**2 - 8*s2**2*t**6 + 296*s2**2*t**5*u**3 + 148*s2**2*t**5*u**2 - 16*s2**2*t**5*u - 16*s2**2*t**5 + 304*s2**2*t**4*u**4 + 352*s2**2*t**4*u**3 + 164*s2**2*t**4*u**2 - 8*s2**2*t**4*u - 8*s2**2*t**4 + 232*s2**2*t**3*u**5 + 196*s2**2*t**3*u**4 + 72*s2**2*t**3*u**3 + 56*s2**2*t**3*u**2 + 152*s2**2*t**2*u**6 + 224*s2**2*t**2*u**5 + 4*s2**2*t**2*u**4 - 48*s2**2*t**2*u**3 + 24*s2**2*t*u**7 + 104*s2**2*t*u**6 + 120*s2**2*t*u**5 + 40*s2**2*t*u**4 + 8*s2**2*u**7 + 24*s2**2*u**6 + 24*s2**2*u**5 + 8*s2**2*u**4 - 56*s2*t**6*u**3 + 8*s2*t**6*u - 104*s2*t**5*u**4 - 96*s2*t**5*u**3 - 32*s2*t**5*u**2 + 8*s2*t**5*u - 48*s2*t**4*u**5 - 52*s2*t**4*u**4 - 72*s2*t**4*u**3 - 44*s2*t**4*u**2 - 56*s2*t**3*u**6 - 16*s2*t**3*u**5 + 64*s2*t**3*u**4 + 8*s2*t**3*u**3 - 8*s2*t**3*u**2 - 24*s2*t**2*u**7 - 44*s2*t**2*u**6 + 16*s2*t**2*u**5 + 44*s2*t**2*u**4 + 8*s2*t**2*u**3 - 8*s2*t*u**7 - 16*s2*t*u**6 - 8*s2*t*u**5 + 16*t**6*u**4 + 8*t**5*u**5 + 20*t**5*u**4 + 16*t**5*u**3 + 4*t**5*u**2 - 16*t**4*u**5 - 4*t**4*u**4 + 16*t**4*u**3 + 4*t**4*u**2 + 8*t**3*u**7 + 4*t**3*u**6 - 24*t**3*u**5 - 20*t**3*u**4 - 4*t**2*u**6 - 8*t**2*u**5 - 4*t**2*u**4)*log(2)/(s2**6*t**2*u**2 - 3*s2**5*t**3*u**2 - 3*s2**5*t**2*u**3 - 2*s2**5*t**2*u**2 + 3*s2**4*t**4*u**2 + 9*s2**4*t**3*u**3 + 5*s2**4*t**3*u**2 + 3*s2**4*t**2*u**4 + 5*s2**4*t**2*u**3 + s2**4*t**2*u**2 - s2**3*t**5*u**2 - 9*s2**3*t**4*u**3 - 4*s2**3*t**4*u**2 - 9*s2**3*t**3*u**4 - 12*s2**3*t**3*u**3 - 2*s2**3*t**3*u**2 - s2**3*t**2*u**5 - 4*s2**3*t**2*u**4 - 2*s2**3*t**2*u**3 + 3*s2**2*t**5*u**3 + s2**2*t**5*u**2 + 9*s2**2*t**4*u**4 + 9*s2**2*t**4*u**3 + s2**2*t**4*u**2 + 3*s2**2*t**3*u**5 + 9*s2**2*t**3*u**4 + 4*s2**2*t**3*u**3 + s2**2*t**2*u**5 + s2**2*t**2*u**4 - 3*s2*t**5*u**4 - 2*s2*t**5*u**3 - 3*s2*t**4*u**5 - 6*s2*t**4*u**4 - 2*s2*t**4*u**3 - 2*s2*t**3*u**5 - 2*s2*t**3*u**4 + t**5*u**5 + t**5*u**4 + t**4*u**5 + t**4*u**4) + (192*s2**11*t**4 + 192*s2**11*u**4 - 960*s2**10*t**5 - 1152*s2**10*t**4*u - 384*s2**10*t**4 - 960*s2**10*t*u**4 - 1152*s2**10*u**5 - 768*s2**10*u**4 + 1968*s2**9*t**6 + 5472*s2**9*t**5*u + 1344*s2**9*t**5 + 2992*s2**9*t**4*u**2 + 1920*s2**9*t**4*u + 2032*s2**9*t**2*u**4 + 5472*s2**9*t*u**5 + 3264*s2**9*t*u**4 + 2928*s2**9*u**6 + 3840*s2**9*u**5 + 1152*s2**9*u**4 - 2112*s2**8*t**7 - 10608*s2**8*t**6*u - 1584*s2**8*t**6 - 13408*s2**8*t**5*u**2 - 6432*s2**8*t**5*u + 576*s2**8*t**5 - 4400*s2**8*t**4*u**3 - 4096*s2**8*t**4*u**2 + 384*s2**8*t**4 - 2368*s2**8*t**3*u**4 - 10928*s2**8*t**2*u**5 - 5600*s2**8*t**2*u**4 - 13152*s2**8*t*u**6 - 15456*s2**8*t*u**5 - 4032*s2**8*t*u**4 - 4080*s2**8*u**7 - 7824*s2**8*u**6 - 4608*s2**8*u**5 - 768*s2**8*u**4 + 1248*s2**7*t**8 + 10704*s2**7*t**7*u + 480*s2**7*t**7 + 24336*s2**7*t**6*u**2 + 7296*s2**7*t**6*u - 1776*s2**7*t**6 + 18448*s2**7*t**5*u**3 + 13088*s2**7*t**5*u**2 - 2016*s2**7*t**5*u - 1344*s2**7*t**5 + 5696*s2**7*t**4*u**4 + 4864*s2**7*t**4*u**3 + 160*s2**7*t**4*u**2 - 1152*s2**7*t**4*u - 192*s2**7*t**4 + 11920*s2**7*t**3*u**5 + 4880*s2**7*t**3*u**4 + 24592*s2**7*t**2*u**6 + 24912*s2**7*t**2*u**5 + 5312*s2**7*t**2*u**4 + 17232*s2**7*t*u**7 + 29664*s2**7*t*u**6 + 15264*s2**7*t*u**5 + 2112*s2**7*t*u**4 + 3360*s2**7*u**8 + 8256*s2**7*u**7 + 7056*s2**7*u**6 + 2304*s2**7*u**5 + 192*s2**7*u**4 - 384*s2**6*t**9 - 5904*s2**6*t**8*u + 384*s2**6*t**8 - 22768*s2**6*t**7*u**2 - 2304*s2**6*t**7*u + 1920*s2**6*t**7 - 30960*s2**6*t**6*u**3 - 14244*s2**6*t**6*u**2 + 5904*s2**6*t**6*u + 1584*s2**6*t**6 - 16384*s2**6*t**5*u**4 - 14768*s2**6*t**5*u**3 + 2240*s2**6*t**5*u**2 + 3744*s2**6*t**5*u + 384*s2**6*t**5 - 10160*s2**6*t**4*u**5 - 5672*s2**6*t**4*u**4 - 496*s2**6*t**4*u**3 + 1152*s2**6*t**4*u**2 + 384*s2**6*t**4*u - 24816*s2**6*t**3*u**6 - 20224*s2**6*t**3*u**5 - 3104*s2**6*t**3*u**4 - 29872*s2**6*t**2*u**7 - 44484*s2**6*t**2*u**6 - 18864*s2**6*t**2*u**5 - 1952*s2**6*t**2*u**4 - 13248*s2**6*t*u**8 - 29280*s2**6*t*u**7 - 21984*s2**6*t*u**6 - 6048*s2**6*t*u**5 - 384*s2**6*t*u**4 - 1632*s2**6*u**9 - 4704*s2**6*u**8 - 5040*s2**6*u**7 - 2352*s2**6*u**6 - 384*s2**6*u**5 + 48*s2**5*t**10 + 1680*s2**5*t**9*u - 288*s2**5*t**9 + 11496*s2**5*t**8*u**2 - 1296*s2**5*t**8*u - 816*s2**5*t**8 + 26360*s2**5*t**7*u**3 + 4732*s2**5*t**7*u**2 - 6000*s2**5*t**7*u - 672*s2**5*t**7 + 24096*s2**5*t**6*u**4 + 15336*s2**5*t**6*u**3 - 6960*s2**5*t**6*u**2 - 4128*s2**5*t**6*u - 192*s2**5*t**6 + 11632*s2**5*t**5*u**5 + 10416*s2**5*t**5*u**4 - 344*s2**5*t**5*u**3 - 3488*s2**5*t**5*u**2 - 768*s2**5*t**5*u + 15664*s2**5*t**4*u**6 + 9864*s2**5*t**4*u**5 + 1096*s2**5*t**4*u**4 - 352*s2**5*t**4*u**3 - 208*s2**5*t**4*u**2 + 27448*s2**5*t**3*u**7 + 33108*s2**5*t**3*u**6 + 10248*s2**5*t**3*u**5 + 592*s2**5*t**3*u**4 + 21016*s2**5*t**2*u**8 + 40320*s2**5*t**2*u**7 + 25176*s2**5*t**2*u**6 + 5296*s2**5*t**2*u**5 + 208*s2**5*t**2*u**4 + 5952*s2**5*t*u**9 + 15456*s2**5*t*u**8 + 14640*s2**5*t*u**7 + 5856*s2**5*t*u**6 + 768*s2**5*t*u**5 + 432*s2**5*u**10 + 1344*s2**5*u**9 + 1584*s2**5*u**8 + 864*s2**5*u**7 + 192*s2**5*u**6 - 192*s2**4*t**10*u + 48*s2**4*t**10 - 2944*s2**4*t**9*u**2 + 960*s2**4*t**9*u + 96*s2**4*t**9 - 11848*s2**4*t**8*u**3 + 1548*s2**4*t**8*u**2 + 2352*s2**4*t**8*u + 48*s2**4*t**8 - 18072*s2**4*t**7*u**4 - 5312*s2**4*t**7*u**3 + 6756*s2**4*t**7*u**2 + 1632*s2**4*t**7*u - 12336*s2**4*t**6*u**5 - 9784*s2**4*t**6*u**4 + 3048*s2**4*t**6*u**3 + 3572*s2**4*t**6*u**2 + 384*s2**4*t**6*u - 8304*s2**4*t**5*u**6 - 5480*s2**4*t**5*u**5 - 696*s2**4*t**5*u**4 + 1016*s2**4*t**5*u**3 + 416*s2**4*t**5*u**2 - 14720*s2**4*t**4*u**7 - 12676*s2**4*t**4*u**6 - 2032*s2**4*t**4*u**5 + 32*s2**4*t**4*u**4 - 17192*s2**4*t**3*u**8 - 26872*s2**4*t**3*u**7 - 12428*s2**4*t**3*u**6 - 1496*s2**4*t**3*u**5 - 8488*s2**4*t**2*u**9 - 19184*s2**4*t**2*u**8 - 15256*s2**4*t**2*u**7 - 4788*s2**4*t**2*u**6 - 416*s2**4*t**2*u**5 - 1440*s2**4*t*u**10 - 4032*s2**4*t*u**9 - 4224*s2**4*t*u**8 - 2016*s2**4*t*u**7 - 384*s2**4*t*u**6 - 48*s2**4*u**11 - 144*s2**4*u**10 - 144*s2**4*u**9 - 48*s2**4*u**8 + 296*s2**3*t**10*u**2 - 144*s2**3*t**10*u + 2616*s2**3*t**9*u**3 - 1180*s2**3*t**9*u**2 - 240*s2**3*t**9*u + 6920*s2**3*t**8*u**4 - 696*s2**3*t**8*u**3 - 2392*s2**3*t**8*u**2 - 96*s2**3*t**8*u + 7560*s2**3*t**7*u**5 + 3384*s2**3*t**7*u**4 - 3132*s2**3*t**7*u**3 - 1288*s2**3*t**7*u**2 + 4688*s2**3*t**6*u**6 + 3608*s2**3*t**6*u**5 - 88*s2**3*t**6*u**4 - 976*s2**3*t**6*u**3 - 208*s2**3*t**6*u**2 + 5176*s2**3*t**5*u**7 + 2748*s2**3*t**5*u**6 + 136*s2**3*t**5*u**5 - 24*s2**3*t**5*u**4 + 7800*s2**3*t**4*u**8 + 8672*s2**3*t**4*u**7 + 2088*s2**3*t**4*u**6 - 40*s2**3*t**4*u**5 + 5976*s2**3*t**3*u**9 + 11032*s2**3*t**3*u**8 + 6580*s2**3*t**3*u**7 + 1216*s2**3*t**3*u**6 + 1800*s2**3*t**2*u**10 + 4384*s2**3*t**2*u**9 + 3880*s2**3*t**2*u**8 + 1496*s2**3*t**2*u**7 + 208*s2**3*t**2*u**6 + 144*s2**3*t*u**11 + 384*s2**3*t*u**10 + 336*s2**3*t*u**9 + 96*s2**3*t*u**8 - 216*s2**2*t**10*u**3 + 152*s2**2*t**10*u**2 - 1224*s2**2*t**9*u**4 + 640*s2**2*t**9*u**3 + 196*s2**2*t**9*u**2 - 2280*s2**2*t**8*u**5 + 12*s2**2*t**8*u**4 + 976*s2**2*t**8*u**3 + 52*s2**2*t**8*u**2 - 1976*s2**2*t**7*u**6 - 1120*s2**2*t**7*u**5 + 484*s2**2*t**7*u**4 + 312*s2**2*t**7*u**3 - 1488*s2**2*t**6*u**7 - 676*s2**2*t**6*u**6 - 88*s2**2*t**6*u**5 + 52*s2**2*t**6*u**4 - 2040*s2**2*t**5*u**8 - 1144*s2**2*t**5*u**7 + 92*s2**2*t**5*u**6 + 32*s2**2*t**5*u**5 + 32*s2**2*t**5*u**4 - 2168*s2**2*t**4*u**9 - 2836*s2**2*t**4*u**8 - 960*s2**2*t**4*u**7 - 52*s2**2*t**4*u**6 - 32*s2**2*t**4*u**5 - 1032*s2**2*t**3*u**10 - 2040*s2**2*t**3*u**9 - 1348*s2**2*t**3*u**8 - 312*s2**2*t**3*u**7 - 152*s2**2*t**2*u**11 - 348*s2**2*t**2*u**10 - 248*s2**2*t**2*u**9 - 52*s2**2*t**2*u**8 + 72*s2*t**10*u**4 - 64*s2*t**10*u**3 + 280*s2*t**9*u**5 - 140*s2*t**9*u**4 - 52*s2*t**9*u**3 + 400*s2*t**8*u**6 + 48*s2*t**8*u**5 - 132*s2*t**8*u**4 + 336*s2*t**7*u**7 + 140*s2*t**7*u**6 - 44*s2*t**7*u**5 - 24*s2*t**7*u**4 + 336*s2*t**6*u**8 + 48*s2*t**6*u**7 - 32*s2*t**6*u**6 - 56*s2*t**6*u**5 - 16*s2*t**6*u**4 + 392*s2*t**5*u**9 + 236*s2*t**5*u**8 + 28*s2*t**5*u**7 + 40*s2*t**5*u**6 + 264*s2*t**4*u**10 + 352*s2*t**4*u**9 + 148*s2*t**4*u**8 + 40*s2*t**4*u**7 + 16*s2*t**4*u**6 + 64*s2*t**3*u**11 + 116*s2*t**3*u**10 + 52*s2*t**3*u**9 - 8*t**10*u**5 + 8*t**10*u**4 - 24*t**9*u**6 + 8*t**9*u**5 - 32*t**8*u**7 + 12*t**8*u**5 + 4*t**8*u**4 - 32*t**7*u**8 + 16*t**7*u**6 + 8*t**7*u**5 - 32*t**6*u**9 - 8*t**6*u**7 - 24*t**5*u**10 - 8*t**5*u**9 - 16*t**5*u**8 - 8*t**5*u**7 - 8*t**4*u**11 - 8*t**4*u**10 - 4*t**4*u**9 - 4*t**4*u**8)/(4*s2**6*t**4*u**4 - 12*s2**5*t**5*u**4 - 12*s2**5*t**4*u**5 - 4*s2**5*t**4*u**4 + 13*s2**4*t**6*u**4 + 34*s2**4*t**5*u**5 + 8*s2**4*t**5*u**4 + 13*s2**4*t**4*u**6 + 8*s2**4*t**4*u**5 - 6*s2**3*t**7*u**4 - 34*s2**3*t**6*u**5 - 4*s2**3*t**6*u**4 - 34*s2**3*t**5*u**6 - 16*s2**3*t**5*u**5 - 6*s2**3*t**4*u**7 - 4*s2**3*t**4*u**6 + s2**2*t**8*u**4 + 14*s2**2*t**7*u**5 + 30*s2**2*t**6*u**6 + 8*s2**2*t**6*u**5 + 14*s2**2*t**5*u**7 + 8*s2**2*t**5*u**6 + s2**2*t**4*u**8 - 2*s2*t**8*u**5 - 10*s2*t**7*u**6 - 10*s2*t**6*u**7 - 4*s2*t**6*u**6 - 2*s2*t**5*u**8 + t**8*u**6 + 2*t**7*u**7 + t**6*u**8))

[C^{O_1,\mathrm{reg}}_{qq,\mathrm{int}}]
CF*(LOGS2*(32*s2**3 - 32*s2**2*t - 64*s2**2*u - 32*s2**2 + 16*s2*t**2 + 64*s2*t*u + 48*s2*u**2 + 32*s2*u - 16*t**2*u + 16*t**2 - 32*t*u**2 - 16*u**3 - 16*u**2)/(t*u) + 2*(flt - log(2))*(16*s2**3 - 16*s2**2*t - 32*s2**2*u - 32*s2**2 + 4*s2*t**2 + 24*s2*t*u + 24*s2*t + 20*s2*u**2 + 40*s2*u + 24*s2 - 4*t**2*u - 4*t**2 - 8*t*u**2 - 16*t*u - 16*t - 4*u**3 - 12*u**2 - 16*u - 8)/(2*s2**2*t - 3*s2*t**2 - s2*t*u - 2*s2*t + t**3 + t**2*u + 2*t**2) + 2*(flu - log(2))*(16*s2**3 - 16*s2**2*t - 32*s2**2*u - 16*s2**2 + 4*s2*t**2 + 24*s2*t*u + 20*s2*u**2 + 16*s2*u - 8*s2 - 4*t**2*u + 4*t**2 - 8*t*u**2 + 8*t - 4*u**3 - 4*u**2 + 8*u + 8)/(2*s2**2*u - s2*t*u - 3*s2*u**2 - 2*s2*u + t*u**2 + u**3 + 2*u**2) + 2*(-fst - log(2))*(16*s2**5*t - 40*s2**4*t**2 - 40*s2**4*t*u - 32*s2**4*t - 16*s2**4*u + 40*s2**3*t**3 + 96*s2**3*t**2*u + 56*s2**3*t**2 + 40*s2**3*t*u**2 + 80*s2**3*t*u + 16*s2**3*t + 40*s2**3*u**2 + 48*s2**3*u - 20*s2**2*t**4 - 84*s2**2*t**3*u - 24*s2**2*t**3 - 84*s2**2*t**2*u**2 - 112*s2**2*t**2*u - 16*s2**2*t**2 - 20*s2**2*t*u**3 - 88*s2**2*t*u**2 - 80*s2**2*t*u - 32*s2**2*u**3 - 80*s2**2*u**2 - 48*s2**2*u + 4*s2*t**5 + 32*s2*t**4*u - 4*s2*t**4 + 56*s2*t**3*u**2 + 48*s2*t**3*u - 8*s2*t**3 + 32*s2*t**2*u**3 + 84*s2*t**2*u**2 + 48*s2*t**2*u + 4*s2*t*u**4 + 40*s2*t*u**3 + 88*s2*t*u**2 + 48*s2*t*u + 8*s2*u**4 + 32*s2*u**3 + 40*s2*u**2 + 16*s2*u - 4*t**5*u + 4*t**5 - 12*t**4*u**2 - 4*t**4*u + 8*t**4 - 12*t**3*u**3 - 24*t**3*u**2 - 4*t**3*u - 4*t**2*u**4 - 20*t**2*u**3 - 32*t**2*u**2 - 8*t**2*u - 4*t*u**4 - 20*t*u**3 - 24*t*u**2 - 8*t*u)/(2*s2**2*t**2*u - 3*s2*t**3*u - s2*t**2*u**2 - 2*s2*t**2*u + t**4*u + t**3*u**2 + 2*t**3*u) + 2*(-fsu - log(2))*(16*s2**5*u - 24*s2**4*t*u - 16*s2**4*t - 56*s2**4*u**2 - 32*s2**4*u + 16*s2**3*t**2*u + 24*s2**3*t**2 + 80*s2**3*t*u**2 + 64*s2**3*t*u + 16*s2**3*t + 80*s2**3*u**3 + 88*s2**3*u**2 + 16*s2**3*u - 4*s2**2*t**3*u - 8*s2**2*t**3 - 44*s2**2*t**2*u**2 - 48*s2**2*t**2*u - 100*s2**2*t*u**3 - 104*s2**2*t*u**2 - 32*s2**2*t*u + 16*s2**2*t - 60*s2**2*u**4 - 96*s2**2*u**3 - 32*s2**2*u**2 + 8*s2*t**3*u**2 + 8*s2*t**3*u - 8*s2*t**3 + 40*s2*t**2*u**3 + 36*s2*t**2*u**2 - 24*s2*t**2 + 56*s2*t*u**4 + 80*s2*t*u**3 + 32*s2*t*u**2 - 16*s2*t*u - 16*s2*t + 24*s2*u**5 + 52*s2*u**4 + 24*s2*u**3 - 4*t**3*u**3 + 4*t**3*u - 12*t**2*u**4 - 12*t**2*u**3 + 16*t**2*u - 12*t*u**5 - 24*t*u**4 - 12*t*u**3 + 8*t*u - 4*u**6 - 12*u**5 - 8*u**4)/(2*s2**2*t*u**2 - s2*t**2*u**2 - 3*s2*t*u**3 - 2*s2*t*u**2 + t**2*u**3 + t*u**4 + 2*t*u**3) + (32*s2**3*t**2 + 32*s2**3*u**2 - 32*s2**2*t**3 - 64*s2**2*t**2*u - 32*s2**2*t*u**2 - 64*s2**2*u**3 - 64*s2**2*u**2 + 48*s2*t**3*u - 32*s2*t**3 + 64*s2*t**2*u**2 - 32*s2*t**2 + 48*s2*t*u**3 + 32*s2*t*u**2 + 32*s2*u**4 + 64*s2*u**3 + 32*s2*u**2 - 16*t**3*u**2 + 16*t**3*u - 32*t**2*u**3 - 16*t*u**4 - 16*t*u**3)/(t**2*u**2) + (32*s2**3*t*u - 32*s2**2*t**2*u - 16*s2**2*t**2 - 64*s2**2*t*u**2 - 32*s2**2*t*u - 16*s2**2*u**2 + 16*s2*t**3*u + 16*s2*t**3 + 64*s2*t**2*u**2 + 32*s2*t**2*u + 48*s2*t*u**3 + 48*s2*t*u**2 + 32*s2*u**3 + 32*s2*u**2 - 16*t**3*u**2 + 16*t**3 - 32*t**2*u**3 - 16*t**2*u**2 + 16*t**2 - 16*t*u**4 - 32*t*u**3 - 16*t*u**2 - 16*u**4 - 32*u**3 - 16*u**2)*log(2)/(t**2*u**2))

[C^{O_1,\mathrm{reg}}_{q\bar q,\mathrm{int}}]
CF*(fla*(-512*lam*s2**9*u + 2048*lam*s2**8*t*u + 640*lam*s2**8*t + 2048*lam*s2**8*u**2 + 1920*lam*s2**8*u + 128*lam*s2**7*t**3 - 3584*lam*s2**7*t**2*u - 2240*lam*s2**7*t**2 - 6784*lam*s2**7*t*u**2 - 9344*lam*s2**7*t*u - 2240*lam*s2**7*t - 3584*lam*s2**7*u**3 - 5824*lam*s2**7*u**2 - 2496*lam*s2**7*u - 320*lam*s2**6*t**4 + 3072*lam*s2**6*t**3*u + 3040*lam*s2**6*t**3 + 9728*lam*s2**6*t**2*u**2 + 18464*lam*s2**6*t**2*u + 5600*lam*s2**6*t**2 + 9472*lam*s2**6*t*u**3 + 21024*lam*s2**6*t*u**2 + 15552*lam*s2**6*t*u + 1984*lam*s2**6*t + 3648*lam*s2**6*u**4 + 7392*lam*s2**6*u**3 + 4704*lam*s2**6*u**2 + 448*lam*s2**6*u + 320*lam*s2**5*t**5 - 1120*lam*s2**5*t**4*u - 2320*lam*s2**5*t**4 - 7040*lam*s2**5*t**3*u**2 - 18688*lam*s2**5*t**3*u - 5312*lam*s2**5*t**3 - 10560*lam*s2**5*t**2*u**3 - 32864*lam*s2**5*t**2*u**2 - 27392*lam*s2**5*t**2*u - 1344*lam*s2**5*t**2 - 7360*lam*s2**5*t*u**4 - 20352*lam*s2**5*t*u**3 - 22400*lam*s2**5*t*u**2 - 6656*lam*s2**5*t*u + 1664*lam*s2**5*t - 2400*lam*s2**5*u**5 - 5136*lam*s2**5*u**4 - 2624*lam*s2**5*u**3 + 2496*lam*s2**5*u**2 + 2688*lam*s2**5*u - 160*lam*s2**4*t**6 - 64*lam*s2**4*t**5*u + 1184*lam*s2**4*t**5 + 2400*lam*s2**4*t**4*u**2 + 11152*lam*s2**4*t**4*u + 2560*lam*s2**4*t**4 + 5760*lam*s2**4*t**3*u**3 + 26912*lam*s2**4*t**3*u**2 + 21184*lam*s2**4*t**3*u - 2080*lam*s2**4*t**3 + 5920*lam*s2**4*t**2*u**4 + 25216*lam*s2**4*t**2*u**3 + 31968*lam*s2**4*t**2*u**2 + 3488*lam*s2**4*t**2*u - 7168*lam*s2**4*t**2 + 3520*lam*s2**4*t*u**5 + 10304*lam*s2**4*t*u**4 + 11648*lam*s2**4*t*u**3 - 1760*lam*s2**4*t*u**2 - 10624*lam*s2**4*t*u - 4096*lam*s2**4*t + 1056*lam*s2**4*u**6 + 2032*lam*s2**4*u**5 - 544*lam*s2**4*u**4 - 6048*lam*s2**4*u**3 - 8192*lam*s2**4*u**2 - 3840*lam*s2**4*u + 40*lam*s2**3*t**7 + 176*lam*s2**3*t**6*u - 416*lam*s2**3*t**6 - 184*lam*s2**3*t**5*u**2 - 4256*lam*s2**3*t**5*u - 608*lam*s2**3*t**5 - 1360*lam*s2**3*t**4*u**3 - 12672*lam*s2**3*t**4*u**2 - 8208*lam*s2**3*t**4*u + 2720*lam*s2**3*t**4 - 2120*lam*s2**3*t**3*u**4 - 16160*lam*s2**3*t**3*u**3 - 18720*lam*s2**3*t**3*u**2 + 5440*lam*s2**3*t**3*u + 7520*lam*s2**3*t**3 - 1840*lam*s2**3*t**2*u**5 - 9600*lam*s2**3*t**2*u**4 - 12992*lam*s2**3*t**2*u**3 + 8544*lam*s2**3*t**2*u**2 + 20128*lam*s2**3*t**2*u + 7168*lam*s2**3*t**2 - 1064*lam*s2**3*t*u**6 - 2624*lam*s2**3*t*u**5 - 384*lam*s2**3*t*u**4 + 11776*lam*s2**3*t*u**3 + 21408*lam*s2**3*t*u**2 + 13440*lam*s2**3*t*u + 2624*lam*s2**3*t - 304*lam*s2**3*u**7 - 352*lam*s2**3*u**6 + 1488*lam*s2**3*u**5 + 5440*lam*s2**3*u**4 + 8544*lam*s2**3*u**3 + 6912*lam*s2**3*u**2 + 2368*lam*s2**3*u - 4*lam*s2**2*t**8 - 48*lam*s2**2*t**7*u + 88*lam*s2**2*t**7 - 88*lam*s2**2*t**6*u**2 + 1024*lam*s2**2*t**6*u + 16*lam*s2**2*t**6 + 32*lam*s2**2*t**5*u**3 + 3528*lam*s2**2*t**5*u**2 + 1488*lam*s2**2*t**5*u - 1248*lam*s2**2*t**5 + 240*lam*s2**2*t**4*u**4 + 5552*lam*s2**2*t**4*u**3 + 4608*lam*s2**2*t**4*u**2 - 5328*lam*s2**2*t**4*u - 3200*lam*s2**2*t**4 + 336*lam*s2**2*t**3*u**5 + 4360*lam*s2**2*t**3*u**4 + 4352*lam*s2**2*t**3*u**3 - 10912*lam*s2**2*t**3*u**2 - 13888*lam*s2**2*t**3*u - 3520*lam*s2**2*t**3 + 312*lam*s2**2*t**2*u**6 + 1536*lam*s2**2*t**2*u**5 - 80*lam*s2**2*t**2*u**4 - 13440*lam*s2**2*t**2*u**3 - 22112*lam*s2**2*t**2*u**2 - 11968*lam*s2**2*t**2*u - 2016*lam*s2**2*t**2 + 192*lam*s2**2*t*u**7 + 88*lam*s2**2*t*u**6 - 2128*lam*s2**2*t*u**5 - 9088*lam*s2**2*t*u**4 - 15616*lam*s2**2*t*u**3 - 12352*lam*s2**2*t*u**2 - 4416*lam*s2**2*t*u - 576*lam*s2**2*t + 52*lam*s2**2*u**8 - 48*lam*s2**2*u**7 - 832*lam*s2**2*u**6 - 2480*lam*s2**2*u**5 - 4064*lam*s2**2*u**4 - 3904*lam*s2**2*u**3 - 2144*lam*s2**2*u**2 - 576*lam*s2**2*u + 4*lam*s2*t**8*u - 8*lam*s2*t**8 + 16*lam*s2*t**7*u**2 - 128*lam*s2*t**7*u + 24*lam*s2*t**7 + 24*lam*s2*t**6*u**3 - 520*lam*s2*t**6*u**2 - 48*lam*s2*t**6*u + 256*lam*s2*t**6 + 16*lam*s2*t**5*u**4 - 960*lam*s2*t**5*u**3 - 296*lam*s2*t**5*u**2 + 1536*lam*s2*t**5*u + 576*lam*s2*t**5 - 888*lam*s2*t**4*u**4 - 112*lam*s2*t**4*u**3 + 4192*lam*s2*t**4*u**2 + 3472*lam*s2*t**4*u + 560*lam*s2*t**4 - 16*lam*s2*t**3*u**6 - 320*lam*s2*t**3*u**5 + 808*lam*s2*t**3*u**4 + 6400*lam*s2*t**3*u**3 + 7776*lam*s2*t**3*u**2 + 2880*lam*s2*t**3*u + 224*lam*s2*t**3 - 24*lam*s2*t**2*u**7 + 104*lam*s2*t**2*u**6 + 1360*lam*s2*t**2*u**5 + 5632*lam*s2*t**2*u**4 + 8256*lam*s2*t**2*u**3 + 4736*lam*s2*t**2*u**2 + 864*lam*s2*t**2*u - 16*lam*s2*t*u**8 + 128*lam*s2*t*u**7 + 872*lam*s2*t*u**6 + 2688*lam*s2*t*u**5 + 4192*lam*s2*t*u**4 + 3072*lam*s2*t*u**3 + 864*lam*s2*t*u**2 - 4*lam*s2*u**9 + 32*lam*s2*u**8 + 208*lam*s2*u**7 + 544*lam*s2*u**6 + 816*lam*s2*u**5 + 656*lam*s2*u**4 + 224*lam*s2*u**3 + 4*lam*t**8*u - 4*lam*t**8 + 24*lam*t**7*u**2 - 16*lam*t**7*u - 24*lam*t**7 + 56*lam*t**6*u**3 - 32*lam*t**6*u**2 - 160*lam*t**6*u - 48*lam*t**6 + 56*lam*t**5*u**4 - 80*lam*t**5*u**3 - 488*lam*t**5*u**2 - 304*lam*t**5*u - 32*lam*t**5 - 200*lam*t**4*u**4 - 880*lam*t**4*u**3 - 800*lam*t**4*u**2 - 160*lam*t**4*u - 56*lam*t**3*u**6 - 304*lam*t**3*u**5 - 1000*lam*t**3*u**4 - 1120*lam*t**3*u**3 - 320*lam*t**3*u**2 - 56*lam*t**2*u**7 - 256*lam*t**2*u**6 - 704*lam*t**2*u**5 - 880*lam*t**2*u**4 - 320*lam*t**2*u**3 - 24*lam*t*u**8 - 112*lam*t*u**7 - 280*lam*t*u**6 - 368*lam*t*u**5 - 160*lam*t*u**4 - 4*lam*u**9 - 20*lam*u**8 - 48*lam*u**7 - 64*lam*u**6 - 32*lam*u**5)/(128*s2**8*t*u - 448*s2**7*t**2*u - 448*s2**7*t*u**2 - 512*s2**7*t*u + 672*s2**6*t**3*u + 1344*s2**6*t**2*u**2 + 1344*s2**6*t**2*u + 672*s2**6*t*u**3 + 1344*s2**6*t*u**2 + 768*s2**6*t*u - 560*s2**5*t**4*u - 1680*s2**5*t**3*u**2 - 1440*s2**5*t**3*u - 1680*s2**5*t**2*u**3 - 2880*s2**5*t**2*u**2 - 1344*s2**5*t**2*u - 560*s2**5*t*u**4 - 1440*s2**5*t*u**3 - 1344*s2**5*t*u**2 - 512*s2**5*t*u + 280*s2**4*t**5*u + 1120*s2**4*t**4*u**2 + 800*s2**4*t**4*u + 1680*s2**4*t**3*u**3 + 2400*s2**4*t**3*u**2 + 864*s2**4*t**3*u + 1120*s2**4*t**2*u**4 + 2400*s2**4*t**2*u**3 + 1728*s2**4*t**2*u**2 + 448*s2**4*t**2*u + 280*s2**4*t*u**5 + 800*s2**4*t*u**4 + 864*s2**4*t*u**3 + 448*s2**4*t*u**2 + 128*s2**4*t*u - 84*s2**3*t**6*u - 420*s2**3*t**5*u**2 - 240*s2**3*t**5*u - 840*s2**3*t**4*u**3 - 960*s2**3*t**4*u**2 - 240*s2**3*t**4*u - 840*s2**3*t**3*u**4 - 1440*s2**3*t**3*u**3 - 720*s2**3*t**3*u**2 - 96*s2**3*t**3*u - 420*s2**3*t**2*u**5 - 960*s2**3*t**2*u**4 - 720*s2**3*t**2*u**3 - 192*s2**3*t**2*u**2 - 84*s2**3*t*u**6 - 240*s2**3*t*u**5 - 240*s2**3*t*u**4 - 96*s2**3*t*u**3 + 14*s2**2*t**7*u + 84*s2**2*t**6*u**2 + 36*s2**2*t**6*u + 210*s2**2*t**5*u**3 + 180*s2**2*t**5*u**2 + 24*s2**2*t**5*u + 280*s2**2*t**4*u**4 + 360*s2**2*t**4*u**3 + 96*s2**2*t**4*u**2 + 210*s2**2*t**3*u**5 + 360*s2**2*t**3*u**4 + 144*s2**2*t**3*u**3 + 84*s2**2*t**2*u**6 + 180*s2**2*t**2*u**5 + 96*s2**2*t**2*u**4 + 14*s2**2*t*u**7 + 36*s2**2*t*u**6 + 24*s2**2*t*u**5 - s2*t**8*u - 7*s2*t**7*u**2 - 2*s2*t**7*u - 21*s2*t**6*u**3 - 12*s2*t**6*u**2 - 35*s2*t**5*u**4 - 30*s2*t**5*u**3 - 35*s2*t**4*u**5 - 40*s2*t**4*u**4 - 21*s2*t**3*u**6 - 30*s2*t**3*u**5 - 7*s2*t**2*u**7 - 12*s2*t**2*u**6 - s2*t*u**8 - 2*s2*t*u**7) + (flt - log(2))*(8*s2**3 - 24*s2**2*t - 8*s2**2*u - 8*s2**2 + 12*s2*t**2 + 16*s2*t*u + 16*s2*t - 4*t**2*u - 4*t**2)/(2*s2*t - t**2 - t*u - 2*t) + (flu - log(2))*(8*s2**3 - 8*s2**2*t - 8*s2**2*u - 8*s2**2 + 8*s2*t*u - 4*s2*u**2 + 4*u**3 + 4*u**2)/(2*s2*u - t*u - u**2 - 2*u) + (-fst - log(2))*(-8*s2**4*t*u + 16*s2**4*u + 16*s2**3*t**2*u + 16*s2**3*t*u**2 - 40*s2**3*u**2 - 48*s2**3*u - 8*s2**2*t**3*u - 24*s2**2*t**2*u**2 - 32*s2**2*t**2*u - 12*s2**2*t*u**3 + 8*s2**2*t*u**2 + 32*s2**2*t*u + 16*s2**2*t + 32*s2**2*u**3 + 80*s2**2*u**2 + 48*s2**2*u + 8*s2*t**3*u**2 + 16*s2*t**3*u + 8*s2*t**2*u**3 + 20*s2*t**2*u**2 + 16*s2*t**2*u - 24*s2*t**2 + 4*s2*t*u**4 - 8*s2*t*u**3 - 48*s2*t*u**2 - 64*s2*t*u - 32*s2*t - 8*s2*u**4 - 32*s2*u**3 - 40*s2*u**2 - 16*s2*u + 8*t**3 + 4*t**2*u**3 + 12*t**2*u**2 + 24*t**2*u + 24*t**2 + 4*t*u**4 + 20*t*u**3 + 40*t*u**2 + 40*t*u + 16*t)/(2*s2**2*t**2*u - s2*t**3*u - s2*t**2*u**2 - 2*s2*t**2*u) + (-fsu - log(2))*(8*s2**4*t*u - 16*s2**4*t - 8*s2**3*t**2*u + 24*s2**3*t**2 - 24*s2**3*t*u**2 + 32*s2**3*t*u + 16*s2**3*t + 4*s2**2*t**3*u - 8*s2**2*t**3 + 16*s2**2*t**2*u**2 - 48*s2**2*t**2*u + 24*s2**2*t*u**3 - 16*s2**2*t*u**2 - 48*s2**2*t*u + 16*s2**2*t + 16*s2**2*u - 4*s2*t**3*u**2 + 16*s2*t**3*u - 8*s2*t**3 - 8*s2*t**2*u**3 + 28*s2*t**2*u**2 + 24*s2*t**2*u - 24*s2*t**2 - 8*s2*t*u**4 + 32*s2*t*u**2 - 16*s2*t*u - 16*s2*t - 24*s2*u**2 - 32*s2*u - 4*t**3*u**2 + 4*t**3*u - 4*t**2*u**3 - 4*t**2*u**2 + 16*t**2*u + 16*t*u**2 + 24*t*u + 8*u**3 + 24*u**2 + 16*u)/(2*s2**2*t*u**2 - s2*t**2*u**2 - s2*t*u**3 - 2*s2*t*u**2) + (256*s2**11*t**2 - 256*s2**11*u**2 - 1280*s2**10*t**3 - 1536*s2**10*t**2*u - 320*s2**10*t**2 + 1280*s2**10*t*u**2 + 1536*s2**10*u**3 + 832*s2**10*u**2 + 2688*s2**9*t**4 + 7296*s2**9*t**3*u + 832*s2**9*t**3 + 1280*s2**9*t**2*u**2 + 1440*s2**9*t**2*u - 384*s2**9*t**2 - 7296*s2**9*t*u**3 - 3488*s2**9*t*u**2 - 3968*s2**9*u**4 - 3968*s2**9*u**3 - 768*s2**9*u**2 - 3072*s2**8*t**5 - 14464*s2**8*t**4*u - 160*s2**8*t**4 - 14720*s2**8*t**3*u**2 - 3280*s2**8*t**3*u + 2112*s2**8*t**3 + 8704*s2**8*t**2*u**3 + 2976*s2**8*t**2*u**2 + 1856*s2**8*t**2*u + 512*s2**8*t**2 + 17792*s2**8*t*u**4 + 15728*s2**8*t*u**3 + 2432*s2**8*t*u**2 - 384*s2**8*t*u + 5760*s2**8*u**5 + 7648*s2**8*u**4 + 2304*s2**8*u**3 - 128*s2**8*u**2 + 2064*s2**7*t**6 + 15488*s2**7*t**5*u - 1536*s2**7*t**5 + 30896*s2**7*t**4*u**2 - 464*s2**7*t**4*u - 4064*s2**7*t**4 + 8704*s2**7*t**3*u**3 + 1104*s2**7*t**3*u**2 - 8944*s2**7*t**3*u - 1216*s2**7*t**3 - 27824*s2**7*t**2*u**4 - 21168*s2**7*t**2*u**3 - 5344*s2**7*t**2*u**2 + 128*s2**7*t**2*u + 128*s2**7*t**2 - 24192*s2**7*t*u**5 - 28400*s2**7*t*u**4 - 6448*s2**7*t*u**3 + 2496*s2**7*t*u**2 + 1152*s2**7*t*u - 5136*s2**7*u**6 - 7456*s2**7*u**5 - 1632*s2**7*u**4 + 1536*s2**7*u**3 + 512*s2**7*u**2 - 816*s2**6*t**7 - 9664*s2**6*t**6*u + 2060*s2**6*t**6 - 31760*s2**6*t**5*u**2 + 7544*s2**6*t**5*u + 3392*s2**6*t**5 - 31680*s2**6*t**4*u**3 + 3612*s2**6*t**4*u**2 + 15472*s2**6*t**4*u + 352*s2**6*t**4 + 12560*s2**6*t**3*u**4 + 11584*s2**6*t**3*u**3 + 13040*s2**6*t**3*u**2 + 400*s2**6*t**3*u - 832*s2**6*t**3 + 38464*s2**6*t**2*u**5 + 37924*s2**6*t**2*u**4 + 6000*s2**6*t**2*u**3 - 7456*s2**6*t**2*u**2 - 4416*s2**6*t**2*u - 192*s2**6*t**2 + 20016*s2**6*t*u**6 + 25576*s2**6*t*u**5 + 2736*s2**6*t*u**4 - 8880*s2**6*t*u**3 - 5248*s2**6*t*u**2 - 1152*s2**6*t*u + 2880*s2**6*u**7 + 3604*s2**6*u**6 - 1536*s2**6*u**5 - 4000*s2**6*u**4 - 1792*s2**6*u**3 - 192*s2**6*u**2 + 176*s2**5*t**8 + 3512*s2**5*t**7*u - 1140*s2**5*t**7 + 18312*s2**5*t**6*u**2 - 8560*s2**5*t**6*u - 1040*s2**5*t**6 + 33448*s2**5*t**5*u**3 - 13724*s2**5*t**5*u**2 - 11600*s2**5*t**5*u + 1088*s2**5*t**5 + 12560*s2**5*t**4*u**4 - 6912*s2**5*t**4*u**3 - 19192*s2**5*t**4*u**2 + 2160*s2**5*t**4*u + 1376*s2**5*t**4 - 26664*s2**5*t**3*u**5 - 21116*s2**5*t**3*u**4 - 4032*s2**5*t**3*u**3 + 10576*s2**5*t**3*u**2 + 7088*s2**5*t**3*u + 384*s2**5*t**3 - 30056*s2**5*t**2*u**6 - 30976*s2**5*t**2*u**5 + 3648*s2**5*t**2*u**4 + 20240*s2**5*t**2*u**3 + 13536*s2**5*t**2*u**2 + 3040*s2**5*t**2*u - 10296*s2**5*t*u**7 - 11092*s2**5*t*u**6 + 6992*s2**5*t*u**5 + 15696*s2**5*t*u**4 + 9712*s2**5*t*u**3 + 3040*s2**5*t*u**2 + 384*s2**5*t*u - 992*s2**5*u**8 - 496*s2**5*u**7 + 2888*s2**5*u**6 + 4192*s2**5*u**5 + 2144*s2**5*u**4 + 384*s2**5*u**3 - 16*s2**4*t**9 - 688*s2**4*t**8*u + 292*s2**4*t**8 - 5992*s2**4*t**7*u**2 + 4180*s2**4*t**7*u - 108*s2**4*t**7 - 17816*s2**4*t**6*u**3 + 13348*s2**4*t**6*u**2 + 3056*s2**4*t**6*u - 940*s2**4*t**6 - 18408*s2**4*t**5*u**4 + 11364*s2**4*t**5*u**3 + 12836*s2**4*t**5*u**2 - 4560*s2**4*t**5*u - 768*s2**4*t**5 + 4304*s2**4*t**4*u**5 + 5380*s2**4*t**4*u**4 + 5384*s2**4*t**4*u**3 - 10292*s2**4*t**4*u**2 - 6000*s2**4*t**4*u - 192*s2**4*t**4 + 21208*s2**4*t**3*u**6 + 14156*s2**4*t**3*u**5 - 10228*s2**4*t**3*u**4 - 22768*s2**4*t**3*u**3 - 14896*s2**4*t**3*u**2 - 2752*s2**4*t**3*u + 14008*s2**4*t**2*u**7 + 10972*s2**4*t**2*u**6 - 14032*s2**4*t**2*u**5 - 25236*s2**4*t**2*u**4 - 17072*s2**4*t**2*u**3 - 5504*s2**4*t**2*u**2 - 512*s2**4*t**2*u + 3208*s2**4*t*u**8 + 1116*s2**4*t*u**7 - 9284*s2**4*t*u**6 - 13600*s2**4*t*u**5 - 8624*s2**4*t*u**4 - 3008*s2**4*t*u**3 - 512*s2**4*t*u**2 + 192*s2**4*u**9 - 264*s2**4*u**8 - 1576*s2**4*u**7 - 1900*s2**4*u**6 - 960*s2**4*u**5 - 192*s2**4*u**4 + 56*s2**3*t**9*u - 28*s2**3*t**9 + 1032*s2**3*t**8*u**2 - 936*s2**3*t**8*u + 104*s2**3*t**8 + 5088*s2**3*t**7*u**3 - 5648*s2**3*t**7*u**2 + 408*s2**3*t**7*u + 216*s2**3*t**7 + 9256*s2**3*t**6*u**4 - 9552*s2**3*t**6*u**3 - 2592*s2**3*t**6*u**2 + 2768*s2**3*t**6*u + 96*s2**3*t**6 + 4304*s2**3*t**5*u**5 - 3632*s2**3*t**5*u**4 - 3816*s2**3*t**5*u**3 + 7264*s2**3*t**5*u**2 + 2472*s2**3*t**5*u - 6456*s2**3*t**4*u**6 - 552*s2**3*t**4*u**5 + 6912*s2**3*t**4*u**4 + 13944*s2**3*t**4*u**3 + 8224*s2**3*t**4*u**2 + 992*s2**3*t**4*u - 8896*s2**3*t**3*u**7 - 2480*s2**3*t**3*u**6 + 13880*s2**3*t**3*u**5 + 20120*s2**3*t**3*u**4 + 13040*s2**3*t**3*u**3 + 3488*s2**3*t**3*u**2 + 192*s2**3*t**3*u - 3816*s2**3*t**2*u**8 - 48*s2**3*t**2*u**7 + 11968*s2**3*t**2*u**6 + 16448*s2**3*t**2*u**5 + 10656*s2**3*t**2*u**4 + 3680*s2**3*t**2*u**3 + 512*s2**3*t**2*u**2 - 552*s2**3*t*u**9 + 812*s2**3*t*u**8 + 4344*s2**3*t*u**7 + 5488*s2**3*t*u**6 + 3432*s2**3*t*u**5 + 1184*s2**3*t*u**4 + 192*s2**3*t*u**3 - 16*s2**3*u**10 + 112*s2**3*u**9 + 344*s2**3*u**8 + 312*s2**3*u**7 + 96*s2**3*u**6 - 72*s2**2*t**9*u**2 + 76*s2**2*t**9*u - 12*s2**2*t**9 - 728*s2**2*t**8*u**3 + 1056*s2**2*t**8*u**2 - 272*s2**2*t**8*u - 12*s2**2*t**8 - 2192*s2**2*t**7*u**4 + 3376*s2**2*t**7*u**3 - 640*s2**2*t**7*u**2 - 532*s2**2*t**7*u - 2376*s2**2*t**6*u**5 + 2964*s2**2*t**6*u**4 + 240*s2**2*t**6*u**3 - 2880*s2**2*t**6*u**2 - 336*s2**2*t**6*u + 224*s2**2*t**5*u**6 - 584*s2**2*t**5*u**5 - 1728*s2**2*t**5*u**4 - 5116*s2**2*t**5*u**3 - 2320*s2**2*t**5*u**2 - 96*s2**2*t**5*u + 2552*s2**2*t**4*u**7 - 1684*s2**2*t**4*u**6 - 6296*s2**2*t**4*u**5 - 7912*s2**2*t**4*u**4 - 4544*s2**2*t**4*u**3 - 832*s2**2*t**4*u**2 + 2000*s2**2*t**3*u**8 - 1344*s2**2*t**3*u**7 - 7456*s2**2*t**3*u**6 - 8892*s2**2*t**3*u**5 - 5184*s2**2*t**3*u**4 - 1472*s2**2*t**3*u**3 - 128*s2**2*t**3*u**2 + 552*s2**2*t**2*u**9 - 1012*s2**2*t**2*u**8 - 4304*s2**2*t**2*u**7 - 5280*s2**2*t**2*u**6 - 3184*s2**2*t**2*u**5 - 960*s2**2*t**2*u**4 - 128*s2**2*t**2*u**3 + 40*s2**2*t*u**10 - 276*s2**2*t*u**9 - 820*s2**2*t*u**8 - 852*s2**2*t*u**7 - 432*s2**2*t*u**6 - 96*s2**2*t*u**5 - 12*s2**2*u**10 - 24*s2**2*u**9 - 12*s2**2*u**8 + 40*s2*t**9*u**3 - 68*s2*t**9*u**2 + 24*s2*t**9*u + 232*s2*t**8*u**4 - 472*s2*t**8*u**3 + 240*s2*t**8*u**2 + 24*s2*t**8*u + 424*s2*t**7*u**5 - 828*s2*t**7*u**4 + 440*s2*t**7*u**3 + 412*s2*t**7*u**2 + 12*s2*t**7*u + 224*s2*t**6*u**6 - 224*s2*t**6*u**5 + 392*s2*t**6*u**4 + 1176*s2*t**6*u**3 + 272*s2*t**6*u**2 - 248*s2*t**5*u**7 + 716*s2*t**5*u**6 + 1048*s2*t**5*u**5 + 1436*s2*t**5*u**4 + 708*s2*t**5*u**3 + 64*s2*t**5*u**2 - 424*s2*t**4*u**8 + 920*s2*t**4*u**7 + 2016*s2*t**4*u**6 + 1944*s2*t**4*u**5 + 896*s2*t**4*u**4 + 160*s2*t**4*u**3 - 216*s2*t**3*u**9 + 604*s2*t**3*u**8 + 1768*s2*t**3*u**7 + 1924*s2*t**3*u**6 + 900*s2*t**3*u**5 + 160*s2*t**3*u**4 - 32*s2*t**2*u**10 + 224*s2*t**2*u**9 + 616*s2*t**2*u**8 + 664*s2*t**2*u**7 + 336*s2*t**2*u**6 + 64*s2*t**2*u**5 + 24*s2*t*u**10 + 48*s2*t*u**9 + 36*s2*t*u**8 + 12*s2*t*u**7 - 8*t**9*u**4 + 20*t**9*u**3 - 12*t**9*u**2 - 24*t**8*u**5 + 60*t**8*u**4 - 72*t**8*u**3 - 12*t**8*u**2 - 24*t**7*u**6 + 60*t**7*u**5 - 100*t**7*u**4 - 96*t**7*u**3 - 8*t**7*u**2 - 36*t**6*u**6 - 56*t**6*u**5 - 124*t**6*u**4 - 56*t**6*u**3 + 24*t**5*u**8 - 148*t**5*u**7 - 132*t**5*u**6 - 112*t**5*u**5 - 32*t**5*u**4 + 24*t**4*u**9 - 140*t**4*u**8 - 232*t**4*u**7 - 196*t**4*u**6 - 32*t**4*u**5 + 8*t**3*u**10 - 60*t**3*u**9 - 140*t**3*u**8 - 144*t**3*u**7 - 56*t**3*u**6 - 12*t**2*u**10 - 24*t**2*u**9 - 20*t**2*u**8 - 8*t**2*u**7)/(16*s2**8*t**2*u**2 - 64*s2**7*t**3*u**2 - 64*s2**7*t**2*u**3 - 32*s2**7*t**2*u**2 + 104*s2**6*t**4*u**2 + 240*s2**6*t**3*u**3 + 96*s2**6*t**3*u**2 + 104*s2**6*t**2*u**4 + 96*s2**6*t**2*u**3 + 16*s2**6*t**2*u**2 - 88*s2**5*t**5*u**2 - 360*s2**5*t**4*u**3 - 104*s2**5*t**4*u**2 - 360*s2**5*t**3*u**4 - 272*s2**5*t**3*u**3 - 32*s2**5*t**3*u**2 - 88*s2**5*t**2*u**5 - 104*s2**5*t**2*u**4 - 32*s2**5*t**2*u**3 + 41*s2**4*t**6*u**2 + 276*s2**4*t**5*u**3 + 48*s2**4*t**5*u**2 + 486*s2**4*t**4*u**4 + 272*s2**4*t**4*u**3 + 16*s2**4*t**4*u**2 + 276*s2**4*t**3*u**5 + 272*s2**4*t**3*u**4 + 64*s2**4*t**3*u**3 + 41*s2**4*t**2*u**6 + 48*s2**4*t**2*u**5 + 16*s2**4*t**2*u**4 - 10*s2**3*t**7*u**2 - 114*s2**3*t**6*u**3 - 8*s2**3*t**6*u**2 - 324*s2**3*t**5*u**4 - 112*s2**3*t**5*u**3 - 324*s2**3*t**4*u**5 - 240*s2**3*t**4*u**4 - 32*s2**3*t**4*u**3 - 114*s2**3*t**3*u**6 - 112*s2**3*t**3*u**5 - 32*s2**3*t**3*u**4 - 10*s2**3*t**2*u**7 - 8*s2**3*t**2*u**6 + s2**2*t**8*u**2 + 24*s2**2*t**7*u**3 + 111*s2**2*t**6*u**4 + 16*s2**2*t**6*u**3 + 176*s2**2*t**5*u**5 + 80*s2**2*t**5*u**4 + 111*s2**2*t**4*u**6 + 80*s2**2*t**4*u**5 + 16*s2**2*t**4*u**4 + 24*s2**2*t**3*u**7 + 16*s2**2*t**3*u**6 + s2**2*t**2*u**8 - 2*s2*t**8*u**3 - 18*s2*t**7*u**4 - 44*s2*t**6*u**5 - 8*s2*t**6*u**4 - 44*s2*t**5*u**6 - 16*s2*t**5*u**5 - 18*s2*t**4*u**7 - 8*s2*t**4*u**6 - 2*s2*t**3*u**8 + t**8*u**4 + 4*t**7*u**5 + 6*t**6*u**6 + 4*t**5*u**7 + t**4*u**8) + (8*s2**3*t**2*u - 8*s2**3*t**2 + 8*s2**3*u**2 - 4*s2**2*t**3*u + 8*s2**2*t**3 - 16*s2**2*t**2*u**2 + 16*s2**2*t**2*u + 4*s2**2*t*u**3 - 16*s2**2*u**3 - 16*s2**2*u**2 + 4*s2*t**3*u**2 - 16*s2*t**3*u + 8*s2*t**3 - 24*s2*t**2*u**2 - 8*s2*t**2*u + 8*s2*t**2 - 4*s2*t*u**4 + 8*s2*t*u**2 + 16*s2*t*u + 8*s2*u**4 + 16*s2*u**3 + 8*s2*u**2 + 4*t**3*u**2 - 4*t**3*u - 16*t**2*u - 4*t*u**4 - 12*t*u**3 - 24*t*u**2 - 16*t*u)*log(2)/(s2*t**2*u**2))



==> anc/todd.py <==
"""NLO helicity cross sections of V+jet: sector "todd"
the six T-odd coefficient functions C^{7,8,9;delta}_{ab}, ab = q qbar, qg, on the delta(s2) surface s+t+u = q2
Symbols: CF, Nc, q2, s, t, u  (conventions: README.txt)
C maps each label (paper notation) to a sympy expression."""
from sympy import Symbol, sympify
_L = {n: Symbol(n) for n in ['CF', 'Nc', 'q2', 's', 't', 'u']}
C = {}
C['C^{7,\\delta}_{q\\bar q}'] = sympify('sqrt(q2*s/((q2 - t)*(2*q2 - 2*u)))*(-CF*((q2 - t)/(q2 - u) + (q2 - u)/(q2 - t))/2 + (CF - Nc/2)*(-s*(q2 - u)*log((q2 - t)/s)/u**2 - s*(q2 - t)*log((q2 - u)/s)/t**2 + (q2 - u)/u + (q2 - t)/t))/4', locals=_L)
C['C^{8,\\delta}_{q\\bar q}'] = sympify('sqrt(2)*q2*s*(-CF*((q2 - t)/(q2 - u) - (q2 - u)/(q2 - t)) + (CF - Nc/2)*(-(q2 - u)*log((q2 - t)/s)/u + (q2 - t)*log((q2 - u)/s)/t))/(8*sqrt(t*u*(q2 - t)*(2*q2 - 2*u)))', locals=_L)
C['C^{9,\\delta}_{q\\bar q}'] = sympify('sqrt(q2*s/(t*u))*(CF*((q2 - t)/(q2 - u) - (q2 - u)/(q2 - t))*(-t*u/(2*(q2 - t)*(q2 - u)) + 1) + (CF - Nc/2)*(-q2/(q2 - u) + q2/(q2 - t) + s*log((q2 - t)/s)/u - s*log((q2 - u)/s)/t))/16', locals=_L)
C['C^{7,\\delta}_{qg}'] = sympify('-q2*u*sqrt(1/(q2*s*(q2 - u)*(2*q2 - 2*t)))*(-CF*(2*q2 + s)/(2*(q2 - t)) + (CF - Nc/2)*(q2/(q2 - u) + (q2 - t)/t - (q2 - t)*(q2 - u)*log((q2 - u)/s)/t**2 + (q2 - u)*log((q2 - t)*(q2 - u)/(t*u))/s))/4', locals=_L)
C['C^{8,\\delta}_{qg}'] = sympify('q2*u*sqrt(1/(t*u*(q2 - t)*(q2 - u)))*(-CF*((q2 - u)/(q2 - t) - (2*q2 - t)/(2*(q2 - t))) + (CF - Nc/2)*(q2/s + u/(q2 - u) - u*(q2 - u)*log((q2 - t)*(q2 - u)/(t*u))/s**2))/8', locals=_L)
C['C^{9,\\delta}_{qg}'] = sympify('u*(-CF*q2*(2*q2*u + s*t)/(2*(q2 - t)**2) - q2*(CF - Nc/2)*(2*q2*s/(q2 - u)**2 - q2/(q2 - t) - u/(q2 - u) + u*log((q2 - u)/s)/t - u*log((q2 - t)*(q2 - u)/(t*u))/s))/(16*sqrt(q2*s*t*u))', locals=_L)


==> anc/todd.txt <==
# NLO helicity cross sections of V+jet: sector "todd"
# the six T-odd coefficient functions C^{7,8,9;delta}_{ab}, ab = q qbar, qg, on the delta(s2) surface s+t+u = q2
# Symbols: CF, Nc, q2, s, t, u  (conventions: README.txt)

[C^{7,\delta}_{q\bar q}]
sqrt(q2*s/((q2 - t)*(2*q2 - 2*u)))*(-CF*((q2 - t)/(q2 - u) + (q2 - u)/(q2 - t))/2 + (CF - Nc/2)*(-s*(q2 - u)*log((q2 - t)/s)/u**2 - s*(q2 - t)*log((q2 - u)/s)/t**2 + (q2 - u)/u + (q2 - t)/t))/4

[C^{8,\delta}_{q\bar q}]
sqrt(2)*q2*s*(-CF*((q2 - t)/(q2 - u) - (q2 - u)/(q2 - t)) + (CF - Nc/2)*(-(q2 - u)*log((q2 - t)/s)/u + (q2 - t)*log((q2 - u)/s)/t))/(8*sqrt(t*u*(q2 - t)*(2*q2 - 2*u)))

[C^{9,\delta}_{q\bar q}]
sqrt(q2*s/(t*u))*(CF*((q2 - t)/(q2 - u) - (q2 - u)/(q2 - t))*(-t*u/(2*(q2 - t)*(q2 - u)) + 1) + (CF - Nc/2)*(-q2/(q2 - u) + q2/(q2 - t) + s*log((q2 - t)/s)/u - s*log((q2 - u)/s)/t))/16

[C^{7,\delta}_{qg}]
-q2*u*sqrt(1/(q2*s*(q2 - u)*(2*q2 - 2*t)))*(-CF*(2*q2 + s)/(2*(q2 - t)) + (CF - Nc/2)*(q2/(q2 - u) + (q2 - t)/t - (q2 - t)*(q2 - u)*log((q2 - u)/s)/t**2 + (q2 - u)*log((q2 - t)*(q2 - u)/(t*u))/s))/4

[C^{8,\delta}_{qg}]
q2*u*sqrt(1/(t*u*(q2 - t)*(q2 - u)))*(-CF*((q2 - u)/(q2 - t) - (2*q2 - t)/(2*(q2 - t))) + (CF - Nc/2)*(q2/s + u/(q2 - u) - u*(q2 - u)*log((q2 - t)*(q2 - u)/(t*u))/s**2))/8

[C^{9,\delta}_{qg}]
u*(-CF*q2*(2*q2*u + s*t)/(2*(q2 - t)**2) - q2*(CF - Nc/2)*(2*q2*s/(q2 - u)**2 - q2/(q2 - t) - u/(q2 - u) + u*log((q2 - u)/s)/t - u*log((q2 - t)*(q2 - u)/(t*u))/s))/(16*sqrt(q2*s*t*u))



==> anc/triangle_dabt.py <==
"""NLO helicity cross sections of V+jet: sector "triangle_dabt"
massive-top member of the C_{q qbar,ip} bucket (D_ab with exact m_t)
Symbols: Lam, Ltt, P0, P2, P4, Q4, Rtt, W2, b, mt2, q2, s, s2, t, u  (conventions: README.txt)
C maps each label (paper notation) to a sympy expression."""
from sympy import Symbol, sympify
_L = {n: Symbol(n) for n in ['Lam', 'Ltt', 'P0', 'P2', 'P4', 'Q4', 'Rtt', 'W2', 'b', 'mt2', 'q2', 's', 's2', 't', 'u']}
C = {}
C['P0 = P_0'] = sympify('36*q2**3*s2**2*t + 36*q2**3*s2**2*u - 12*q2**3*s2*t**2 - 24*q2**3*s2*t*u - 12*q2**3*s2*u**2 + q2**3*t**3 + 3*q2**3*t**2*u + 3*q2**3*t*u**2 + q2**3*u**3 - 24*q2**2*s*s2**2*t - 24*q2**2*s*s2**2*u + 10*q2**2*s*s2*t**2 + 20*q2**2*s*s2*t*u + 34*q2**2*s*s2*u**2 - 4*q2**2*s*t**3 - 4*q2**2*s*t*u**2 - 8*q2**2*s*u**3 + 24*q2**2*s2**3*t + 24*q2**2*s2**3*u - 40*q2**2*s2**2*t**2 - 80*q2**2*s2**2*t*u - 40*q2**2*s2**2*u**2 + 3*q2**2*s2*t**3 + 9*q2**2*s2*t**2*u + 21*q2**2*s2*t*u**2 + 15*q2**2*s2*u**3 - q2**2*t**4 + 2*q2**2*t**3*u + 4*q2**2*t**2*u**2 - 2*q2**2*t*u**3 - 3*q2**2*u**4 + 4*q2*s**2*s2**2*t + 4*q2*s**2*s2**2*u + 4*q2*s**2*s2*t**2 + 8*q2*s**2*s2*t*u - 28*q2*s**2*s2*u**2 + 5*q2*s**2*t**3 - 9*q2*s**2*t**2*u - q2*s**2*t*u**2 + 13*q2*s**2*u**3 - 8*q2*s*s2**3*t - 8*q2*s*s2**3*u + 20*q2*s*s2**2*t**2 + 40*q2*s*s2**2*t*u + 4*q2*s*s2**2*u**2 + 6*q2*s*s2*t**3 - 6*q2*s*s2*t**2*u - 30*q2*s*s2*t*u**2 - 18*q2*s*s2*u**3 + 2*q2*s*t**4 - 4*q2*s*t**3*u - 8*q2*s*t**2*u**2 + 4*q2*s*t*u**3 + 6*q2*s*u**4 + 4*q2*s2**4*t + 4*q2*s2**4*u - 12*q2*s2**3*t**2 - 24*q2*s2**3*t*u - 12*q2*s2**3*u**2 + 11*q2*s2**2*t**3 + 33*q2*s2**2*t**2*u + 25*q2*s2**2*t*u**2 + 3*q2*s2**2*u**3 + 4*q2*s2*t**4 + 4*q2*s2*t**3*u - 4*q2*s2*t**2*u**2 - 4*q2*s2*t*u**3 - 2*s**3*s2*t**2 - 4*s**3*s2*t*u + 6*s**3*s2*u**2 - 2*s**3*t**3 + 6*s**3*t**2*u + 2*s**3*t*u**2 - 6*s**3*u**3 - 9*s**2*s2*t**3 - 3*s**2*s2*t**2*u + 9*s**2*s2*t*u**2 + 3*s**2*s2*u**3 - s**2*t**4 + 2*s**2*t**3*u + 4*s**2*t**2*u**2 - 2*s**2*t*u**3 - 3*s**2*u**4 + 2*s*s2**3*t**2 + 4*s*s2**3*t*u - 6*s*s2**3*u**2 - 6*s*s2**2*t**3 - 6*s*s2**2*t**2*u + 6*s*s2**2*t*u**2 + 6*s*s2**2*u**3 - 4*s*s2*t**4 - 4*s*s2*t**3*u + 4*s*s2*t**2*u**2 + 4*s*s2*t*u**3 + s2**3*t**3 + 3*s2**3*t**2*u - s2**3*t*u**2 - 3*s2**3*u**3 - 3*s2**2*t**4 - 6*s2**2*t**3*u + 6*s2**2*t*u**3 + 3*s2**2*u**4', locals=_L)
C['P2 = P_2'] = sympify('18*q2**3*s2*t + 18*q2**3*s2*u - 5*q2**3*t**2 - 2*q2**3*t*u - 5*q2**3*u**2 - 18*q2**2*s*s2*t - 18*q2**2*s*s2*u + 10*q2**2*s*t**2 + 10*q2**2*s*u**2 + 12*q2**2*s2**2*t + 12*q2**2*s2**2*u - 29*q2**2*s2*t**2 - 42*q2**2*s2*t*u - 29*q2**2*s2*u**2 + 6*q2**2*t**3 + 4*q2**2*t**2*u + 4*q2**2*t*u**2 + 6*q2**2*u**3 + 16*q2*s**2*s2*t + 16*q2*s**2*s2*u - 5*q2*s**2*t**2 - 6*q2*s**2*t*u - 5*q2*s**2*u**2 - 22*q2*s*s2**2*t - 22*q2*s*s2**2*u + 23*q2*s*s2*t**2 + 58*q2*s*s2*t*u + 19*q2*s*s2*u**2 - 6*q2*s*t**3 - 12*q2*s*t**2*u - 10*q2*s*t*u**2 - 4*q2*s*u**3 + 2*q2*s2**3*t + 2*q2*s2**3*u - 12*q2*s2**2*t**2 - 16*q2*s2**2*t*u - 12*q2*s2**2*u**2 + 13*q2*s2*t**3 + 29*q2*s2*t**2*u + 27*q2*s2*t*u**2 + 11*q2*s2*u**3 - q2*t**4 - 2*q2*t**3*u - q2*t**2*u**2 - 4*s**3*s2*t - 4*s**3*s2*u + 8*s**3*t*u + 12*s**2*s2**2*t + 12*s**2*s2**2*u - 14*s**2*s2*t**2 - 28*s**2*s2*t*u - 18*s**2*s2*u**2 + 8*s**2*t**2*u + 10*s**2*t*u**2 + 2*s**2*u**3 - 8*s*s2**3*t - 8*s*s2**3*u + 14*s*s2**2*t**2 + 36*s*s2**2*t*u + 18*s*s2**2*u**2 - 8*s*s2*t**3 - 24*s*s2*t**2*u - 28*s*s2*t*u**2 - 12*s*s2*u**3 + s*t**4 + 2*s*t**3*u + 3*s*t**2*u**2 + 4*s*t*u**3 + 2*s*u**4 - 2*s2**3*t**2 - 4*s2**3*t*u - 2*s2**3*u**2 + 3*s2**2*t**3 + 9*s2**2*t**2*u + 11*s2**2*t*u**2 + 5*s2**2*u**3 - 2*s2*t**4 - 6*s2*t**3*u - 9*s2*t**2*u**2 - 8*s2*t*u**3 - 3*s2*u**4', locals=_L)
C['P4 = P_4'] = sympify('4*q2**2*t + 4*q2**2*u - 7*q2*s*t - 7*q2*s*u + 2*q2*s2*t + 2*q2*s2*u - 5*q2*t**2 - 10*q2*t*u - 5*q2*u**2 + 5*s**2*t + 5*s**2*u - 7*s*s2*t - 7*s*s2*u + 3*s*t**2 + 18*s*t*u + 3*s*u**2 - s2*t**2 - 2*s2*t*u - s2*u**2 + t**3 + 5*t**2*u + 5*t*u**2 + u**3', locals=_L)
C['Q4 = Q_4'] = sympify('8*q2**3*t + 8*q2**3*u - 8*q2**2*s*t - 8*q2**2*s*u + 12*q2**2*s2*t + 12*q2**2*s2*u - 14*q2**2*t**2 - 28*q2**2*t*u - 14*q2**2*u**2 + 4*q2*s*s2*t + 4*q2*s*s2*u + 6*q2*s*t**2 + 12*q2*s*t*u + 6*q2*s*u**2 + 8*q2*s2**2*t + 8*q2*s2**2*u - 12*q2*s2*t**2 - 24*q2*s2*t*u - 12*q2*s2*u**2 + 7*q2*t**3 + 17*q2*t**2*u + 17*q2*t*u**2 + 7*q2*u**3 + 4*s**3*t + 4*s**3*u - 16*s**2*s2*t - 16*s**2*s2*u + 24*s**2*t*u + 12*s*s2**2*t + 12*s*s2**2*u - 6*s*s2*t**2 - 36*s*s2*t*u - 6*s*s2*u**2 - 2*s*t**3 + 14*s*t**2*u + 14*s*t*u**2 - 2*s*u**3 + s2*t**3 - 5*s2*t**2*u - 5*s2*t*u**2 + s2*u**3 - t**4 + 2*t**3*u + 6*t**2*u**2 + 2*t*u**3 - u**4', locals=_L)
C['Rtt = \\mathcal{R}_{t\\bar t}'] = sympify('4*b*(Lam**4*P4 + 2*Lam**2*P2 + P0*W2)/(Lam**4*s*s2*t*u)', locals=_L)
C['Ltt = \\mathcal{L}_{t\\bar t}'] = sympify('(-2*Lam**4*Q4 - 64*Lam**4*mt2*s*(t + u)*(q2 - s - t - u) - 4*Lam**2*P2*W2 + 4*Lam**2*b**2*(t + u)*(Lam**2*(s2 - u)**2 - (3*q2*s2 - q2*u - s*s2 + s*u + s2**2 - 2*s2*t - s2*u)**2)*(2*s + t + u) - 2*P0*W2**2)/(Lam**5*s*s2*t*u)', locals=_L)
C['W2 = \\omega_K'] = sympify('q2 + s - s2', locals=_L)
C['Lam**2 = \\lambda_K^2'] = sympify('-4*q2*s + (q2 + s - s2)**2', locals=_L)
C['b**2 = b^2'] = sympify('-4*mt2/s2 + 1', locals=_L)
C['C^{\\,t}_{q\\bar q,ip}'] = sympify('Ltt*log((Lam*b + W2)/(-Lam*b + W2)) + Rtt', locals=_L)


==> anc/triangle_dabt.txt <==
# NLO helicity cross sections of V+jet: sector "triangle_dabt"
# massive-top member of the C_{q qbar,ip} bucket (D_ab with exact m_t)
# Symbols: Lam, Ltt, P0, P2, P4, Q4, Rtt, W2, b, mt2, q2, s, s2, t, u  (conventions: README.txt)

[P0 = P_0]
36*q2**3*s2**2*t + 36*q2**3*s2**2*u - 12*q2**3*s2*t**2 - 24*q2**3*s2*t*u - 12*q2**3*s2*u**2 + q2**3*t**3 + 3*q2**3*t**2*u + 3*q2**3*t*u**2 + q2**3*u**3 - 24*q2**2*s*s2**2*t - 24*q2**2*s*s2**2*u + 10*q2**2*s*s2*t**2 + 20*q2**2*s*s2*t*u + 34*q2**2*s*s2*u**2 - 4*q2**2*s*t**3 - 4*q2**2*s*t*u**2 - 8*q2**2*s*u**3 + 24*q2**2*s2**3*t + 24*q2**2*s2**3*u - 40*q2**2*s2**2*t**2 - 80*q2**2*s2**2*t*u - 40*q2**2*s2**2*u**2 + 3*q2**2*s2*t**3 + 9*q2**2*s2*t**2*u + 21*q2**2*s2*t*u**2 + 15*q2**2*s2*u**3 - q2**2*t**4 + 2*q2**2*t**3*u + 4*q2**2*t**2*u**2 - 2*q2**2*t*u**3 - 3*q2**2*u**4 + 4*q2*s**2*s2**2*t + 4*q2*s**2*s2**2*u + 4*q2*s**2*s2*t**2 + 8*q2*s**2*s2*t*u - 28*q2*s**2*s2*u**2 + 5*q2*s**2*t**3 - 9*q2*s**2*t**2*u - q2*s**2*t*u**2 + 13*q2*s**2*u**3 - 8*q2*s*s2**3*t - 8*q2*s*s2**3*u + 20*q2*s*s2**2*t**2 + 40*q2*s*s2**2*t*u + 4*q2*s*s2**2*u**2 + 6*q2*s*s2*t**3 - 6*q2*s*s2*t**2*u - 30*q2*s*s2*t*u**2 - 18*q2*s*s2*u**3 + 2*q2*s*t**4 - 4*q2*s*t**3*u - 8*q2*s*t**2*u**2 + 4*q2*s*t*u**3 + 6*q2*s*u**4 + 4*q2*s2**4*t + 4*q2*s2**4*u - 12*q2*s2**3*t**2 - 24*q2*s2**3*t*u - 12*q2*s2**3*u**2 + 11*q2*s2**2*t**3 + 33*q2*s2**2*t**2*u + 25*q2*s2**2*t*u**2 + 3*q2*s2**2*u**3 + 4*q2*s2*t**4 + 4*q2*s2*t**3*u - 4*q2*s2*t**2*u**2 - 4*q2*s2*t*u**3 - 2*s**3*s2*t**2 - 4*s**3*s2*t*u + 6*s**3*s2*u**2 - 2*s**3*t**3 + 6*s**3*t**2*u + 2*s**3*t*u**2 - 6*s**3*u**3 - 9*s**2*s2*t**3 - 3*s**2*s2*t**2*u + 9*s**2*s2*t*u**2 + 3*s**2*s2*u**3 - s**2*t**4 + 2*s**2*t**3*u + 4*s**2*t**2*u**2 - 2*s**2*t*u**3 - 3*s**2*u**4 + 2*s*s2**3*t**2 + 4*s*s2**3*t*u - 6*s*s2**3*u**2 - 6*s*s2**2*t**3 - 6*s*s2**2*t**2*u + 6*s*s2**2*t*u**2 + 6*s*s2**2*u**3 - 4*s*s2*t**4 - 4*s*s2*t**3*u + 4*s*s2*t**2*u**2 + 4*s*s2*t*u**3 + s2**3*t**3 + 3*s2**3*t**2*u - s2**3*t*u**2 - 3*s2**3*u**3 - 3*s2**2*t**4 - 6*s2**2*t**3*u + 6*s2**2*t*u**3 + 3*s2**2*u**4

[P2 = P_2]
18*q2**3*s2*t + 18*q2**3*s2*u - 5*q2**3*t**2 - 2*q2**3*t*u - 5*q2**3*u**2 - 18*q2**2*s*s2*t - 18*q2**2*s*s2*u + 10*q2**2*s*t**2 + 10*q2**2*s*u**2 + 12*q2**2*s2**2*t + 12*q2**2*s2**2*u - 29*q2**2*s2*t**2 - 42*q2**2*s2*t*u - 29*q2**2*s2*u**2 + 6*q2**2*t**3 + 4*q2**2*t**2*u + 4*q2**2*t*u**2 + 6*q2**2*u**3 + 16*q2*s**2*s2*t + 16*q2*s**2*s2*u - 5*q2*s**2*t**2 - 6*q2*s**2*t*u - 5*q2*s**2*u**2 - 22*q2*s*s2**2*t - 22*q2*s*s2**2*u + 23*q2*s*s2*t**2 + 58*q2*s*s2*t*u + 19*q2*s*s2*u**2 - 6*q2*s*t**3 - 12*q2*s*t**2*u - 10*q2*s*t*u**2 - 4*q2*s*u**3 + 2*q2*s2**3*t + 2*q2*s2**3*u - 12*q2*s2**2*t**2 - 16*q2*s2**2*t*u - 12*q2*s2**2*u**2 + 13*q2*s2*t**3 + 29*q2*s2*t**2*u + 27*q2*s2*t*u**2 + 11*q2*s2*u**3 - q2*t**4 - 2*q2*t**3*u - q2*t**2*u**2 - 4*s**3*s2*t - 4*s**3*s2*u + 8*s**3*t*u + 12*s**2*s2**2*t + 12*s**2*s2**2*u - 14*s**2*s2*t**2 - 28*s**2*s2*t*u - 18*s**2*s2*u**2 + 8*s**2*t**2*u + 10*s**2*t*u**2 + 2*s**2*u**3 - 8*s*s2**3*t - 8*s*s2**3*u + 14*s*s2**2*t**2 + 36*s*s2**2*t*u + 18*s*s2**2*u**2 - 8*s*s2*t**3 - 24*s*s2*t**2*u - 28*s*s2*t*u**2 - 12*s*s2*u**3 + s*t**4 + 2*s*t**3*u + 3*s*t**2*u**2 + 4*s*t*u**3 + 2*s*u**4 - 2*s2**3*t**2 - 4*s2**3*t*u - 2*s2**3*u**2 + 3*s2**2*t**3 + 9*s2**2*t**2*u + 11*s2**2*t*u**2 + 5*s2**2*u**3 - 2*s2*t**4 - 6*s2*t**3*u - 9*s2*t**2*u**2 - 8*s2*t*u**3 - 3*s2*u**4

[P4 = P_4]
4*q2**2*t + 4*q2**2*u - 7*q2*s*t - 7*q2*s*u + 2*q2*s2*t + 2*q2*s2*u - 5*q2*t**2 - 10*q2*t*u - 5*q2*u**2 + 5*s**2*t + 5*s**2*u - 7*s*s2*t - 7*s*s2*u + 3*s*t**2 + 18*s*t*u + 3*s*u**2 - s2*t**2 - 2*s2*t*u - s2*u**2 + t**3 + 5*t**2*u + 5*t*u**2 + u**3

[Q4 = Q_4]
8*q2**3*t + 8*q2**3*u - 8*q2**2*s*t - 8*q2**2*s*u + 12*q2**2*s2*t + 12*q2**2*s2*u - 14*q2**2*t**2 - 28*q2**2*t*u - 14*q2**2*u**2 + 4*q2*s*s2*t + 4*q2*s*s2*u + 6*q2*s*t**2 + 12*q2*s*t*u + 6*q2*s*u**2 + 8*q2*s2**2*t + 8*q2*s2**2*u - 12*q2*s2*t**2 - 24*q2*s2*t*u - 12*q2*s2*u**2 + 7*q2*t**3 + 17*q2*t**2*u + 17*q2*t*u**2 + 7*q2*u**3 + 4*s**3*t + 4*s**3*u - 16*s**2*s2*t - 16*s**2*s2*u + 24*s**2*t*u + 12*s*s2**2*t + 12*s*s2**2*u - 6*s*s2*t**2 - 36*s*s2*t*u - 6*s*s2*u**2 - 2*s*t**3 + 14*s*t**2*u + 14*s*t*u**2 - 2*s*u**3 + s2*t**3 - 5*s2*t**2*u - 5*s2*t*u**2 + s2*u**3 - t**4 + 2*t**3*u + 6*t**2*u**2 + 2*t*u**3 - u**4

[Rtt = \mathcal{R}_{t\bar t}]
4*b*(Lam**4*P4 + 2*Lam**2*P2 + P0*W2)/(Lam**4*s*s2*t*u)

[Ltt = \mathcal{L}_{t\bar t}]
(-2*Lam**4*Q4 - 64*Lam**4*mt2*s*(t + u)*(q2 - s - t - u) - 4*Lam**2*P2*W2 + 4*Lam**2*b**2*(t + u)*(Lam**2*(s2 - u)**2 - (3*q2*s2 - q2*u - s*s2 + s*u + s2**2 - 2*s2*t - s2*u)**2)*(2*s + t + u) - 2*P0*W2**2)/(Lam**5*s*s2*t*u)

[W2 = \omega_K]
q2 + s - s2

[Lam**2 = \lambda_K^2]
-4*q2*s + (q2 + s - s2)**2

[b**2 = b^2]
-4*mt2/s2 + 1

[C^{\,t}_{q\bar q,ip}]
Ltt*log((Lam*b + W2)/(-Lam*b + W2)) + Rtt



==> anc/triangle_even.py <==
"""NLO helicity cross sections of V+jet: sector "triangle_even"
log-free angular-coefficient ratios of the massless dispersive axial-triangle contribution, per channel
Symbols: q2, t, u  (conventions: README.txt)
C maps each label (paper notation) to a sympy expression."""
from sympy import Symbol, sympify
_L = {n: Symbol(n) for n in ['q2', 't', 'u']}
C = {}
C['A_0^{\\rm tri}\\!=\\!A_2^{\\rm tri}\\big|_{q\\bar q}'] = sympify('(q2*t*u + q2*(q2 - t - u)**2 + t*u*(3*q2 - 3*t - 3*u) - (q2 - t - u)**3)/((q2 - t)*(q2 - u)*(2*q2 - t - u))', locals=_L)
C['A_1^{\\rm tri}\\big|_{q\\bar q}'] = sympify('(t - u)*(q2 - t - u)*(-2*q2*t*u + q2*(q2 - t - u)**2 - t*u*(q2 - t - u))/(sqrt(q2*t*u*(q2 - t - u))*(q2 - t)*(q2 - u)*(4*q2 - 2*t - 2*u))', locals=_L)
C['A_3^{\\rm tri}\\big|_{q\\bar q}'] = sympify('(t - u)*(2*t*u - (q2 - t - u)**2)/(sqrt(t*u*(q2 - t)*(q2 - u))*(2*q2 - t - u))', locals=_L)
C['A_4^{\\rm tri}\\big|_{q\\bar q}'] = sympify('sqrt((q2 - t - u)/(q2*(q2 - t)*(q2 - u)))*(-2*q2**2 - q2*(q2 - t - u) + 2*t*u - (q2 - t - u)**2)/(2*q2 - t - u)', locals=_L)
C['A_0^{\\rm tri}\\!=\\!A_2^{\\rm tri}\\big|_{qg}'] = sympify('u*(2*q2 - t - u)/((q2 - t)*(q2 + u))', locals=_L)
C['A_1^{\\rm tri}\\big|_{qg}'] = sympify('u*(q2 - u)*(-2*q2*t + q2*u + 2*t**2 + t*u)/(sqrt(q2*t*u*(q2 - t - u))*(q2 + u)*(2*q2 - 2*t))', locals=_L)
C['A_3^{\\rm tri}\\big|_{qg}'] = sympify('sqrt(t*u/((q2 - t)*(q2 - u)))*(-4*q2*t - q2*u + 2*t**2 + 2*t*u + u**2)/(t*(q2 + u))', locals=_L)
C['A_4^{\\rm tri}\\big|_{qg}'] = sympify('(-2*q2**3 + 6*q2**2*t + 2*q2**2*u - 4*q2*t**2 - 6*q2*t*u - q2*u**2 + 2*t**2*u + 2*t*u**2 + u**3)/(sqrt(q2*(q2 - t)*(q2 - u)*(q2 - t - u))*(q2 + u))', locals=_L)
C['A_0^{\\rm tri}\\!=\\!A_2^{\\rm tri}\\big|_{gq}'] = sympify('t*(2*q2 - t - u)/((q2 + t)*(q2 - u))', locals=_L)
C['A_1^{\\rm tri}\\big|_{gq}'] = sympify('-t*(q2 - t)*(q2*t - 2*q2*u + t*u + 2*u**2)/(sqrt(q2*t*u*(q2 - t - u))*(q2 + t)*(2*q2 - 2*u))', locals=_L)
C['A_3^{\\rm tri}\\big|_{gq}'] = sympify('sqrt(t*u/((q2 - t)*(q2 - u)))*(-q2*t - 4*q2*u + t**2 + 2*t*u + 2*u**2)/(u*(q2 + t))', locals=_L)
C['A_4^{\\rm tri}\\big|_{gq}'] = sympify('(2*q2**3 - 2*q2**2*t - 6*q2**2*u + q2*t**2 + 6*q2*t*u + 4*q2*u**2 - t**3 - 2*t**2*u - 2*t*u**2)/(sqrt(q2*(q2 - t)*(q2 - u)*(q2 - t - u))*(q2 + t))', locals=_L)


==> anc/triangle_even.txt <==
# NLO helicity cross sections of V+jet: sector "triangle_even"
# log-free angular-coefficient ratios of the massless dispersive axial-triangle contribution, per channel
# Symbols: q2, t, u  (conventions: README.txt)

[A_0^{\rm tri}\!=\!A_2^{\rm tri}\big|_{q\bar q}]
(q2*t*u + q2*(q2 - t - u)**2 + t*u*(3*q2 - 3*t - 3*u) - (q2 - t - u)**3)/((q2 - t)*(q2 - u)*(2*q2 - t - u))

[A_1^{\rm tri}\big|_{q\bar q}]
(t - u)*(q2 - t - u)*(-2*q2*t*u + q2*(q2 - t - u)**2 - t*u*(q2 - t - u))/(sqrt(q2*t*u*(q2 - t - u))*(q2 - t)*(q2 - u)*(4*q2 - 2*t - 2*u))

[A_3^{\rm tri}\big|_{q\bar q}]
(t - u)*(2*t*u - (q2 - t - u)**2)/(sqrt(t*u*(q2 - t)*(q2 - u))*(2*q2 - t - u))

[A_4^{\rm tri}\big|_{q\bar q}]
sqrt((q2 - t - u)/(q2*(q2 - t)*(q2 - u)))*(-2*q2**2 - q2*(q2 - t - u) + 2*t*u - (q2 - t - u)**2)/(2*q2 - t - u)

[A_0^{\rm tri}\!=\!A_2^{\rm tri}\big|_{qg}]
u*(2*q2 - t - u)/((q2 - t)*(q2 + u))

[A_1^{\rm tri}\big|_{qg}]
u*(q2 - u)*(-2*q2*t + q2*u + 2*t**2 + t*u)/(sqrt(q2*t*u*(q2 - t - u))*(q2 + u)*(2*q2 - 2*t))

[A_3^{\rm tri}\big|_{qg}]
sqrt(t*u/((q2 - t)*(q2 - u)))*(-4*q2*t - q2*u + 2*t**2 + 2*t*u + u**2)/(t*(q2 + u))

[A_4^{\rm tri}\big|_{qg}]
(-2*q2**3 + 6*q2**2*t + 2*q2**2*u - 4*q2*t**2 - 6*q2*t*u - q2*u**2 + 2*t**2*u + 2*t*u**2 + u**3)/(sqrt(q2*(q2 - t)*(q2 - u)*(q2 - t - u))*(q2 + u))

[A_0^{\rm tri}\!=\!A_2^{\rm tri}\big|_{gq}]
t*(2*q2 - t - u)/((q2 + t)*(q2 - u))

[A_1^{\rm tri}\big|_{gq}]
-t*(q2 - t)*(q2*t - 2*q2*u + t*u + 2*u**2)/(sqrt(q2*t*u*(q2 - t - u))*(q2 + t)*(2*q2 - 2*u))

[A_3^{\rm tri}\big|_{gq}]
sqrt(t*u/((q2 - t)*(q2 - u)))*(-q2*t - 4*q2*u + t**2 + 2*t*u + 2*u**2)/(u*(q2 + t))

[A_4^{\rm tri}\big|_{gq}]
(2*q2**3 - 2*q2**2*t - 6*q2**2*u + q2*t**2 + 6*q2*t*u + 4*q2*u**2 - t**3 - 2*t**2*u - 2*t*u**2)/(sqrt(q2*(q2 - t)*(q2 - u)*(q2 - t - u))*(q2 + t))



==> anc/triangle_todd.py <==
"""NLO helicity cross sections of V+jet: sector "triangle_todd"
absorptive (T-odd) axial-triangle sector with exact top mass: simplex moments and contraction coefficients
Symbols: D1, D2, Q2, kA2, kappa2, mt, tau_tu, w, z, zeta  (conventions: README.txt)
C maps each label (paper notation) to a sympy expression."""
from sympy import Symbol, sympify
_L = {n: Symbol(n) for n in ['D1', 'D2', 'Q2', 'kA2', 'kappa2', 'mt', 'tau_tu', 'w', 'z', 'zeta']}
C = {}
C['D1 = D_1'] = sympify('Q2**6 - 10*Q2**4*tau_tu**2 - 12*Q2**4*zeta**2 - Q2**4 + 32*Q2**2*tau_tu**4 + 80*Q2**2*tau_tu**2*zeta**2 + 4*Q2**2*tau_tu**2 + 48*Q2**2*zeta**4 - 8*Q2**2*zeta**2 - Q2**2 - 32*tau_tu**6 - 128*tau_tu**4*zeta**2 - 160*tau_tu**2*zeta**4 + 80*tau_tu**2*zeta**2 + 6*tau_tu**2 - 64*zeta**6 + 48*zeta**4 - 12*zeta**2 + 1', locals=_L)
C['D2 = D_2'] = sympify('Q2**5 + 2*Q2**4*zeta + 7*Q2**4 - 8*Q2**3*tau_tu**2 - 8*Q2**3*zeta**2 - 8*Q2**3*zeta - 6*Q2**3 - 16*Q2**2*tau_tu**2*zeta - 24*Q2**2*tau_tu**2 - 16*Q2**2*zeta**3 - 8*Q2**2*zeta**2 + 12*Q2**2*zeta - 2*Q2**2 + 16*Q2*tau_tu**4 + 32*Q2*tau_tu**2*zeta**2 + 32*Q2*tau_tu**2*zeta + 24*Q2*tau_tu**2 + 16*Q2*zeta**4 + 32*Q2*zeta**3 - 24*Q2*zeta**2 - 8*Q2*zeta + 5*Q2 + 32*tau_tu**4*zeta - 16*tau_tu**4 + 64*tau_tu**2*zeta**3 - 96*tau_tu**2*zeta**2 + 80*tau_tu**2*zeta - 56*tau_tu**2 + 32*zeta**5 - 80*zeta**4 + 112*zeta**3 - 88*zeta**2 + 34*zeta - 5', locals=_L)
C['\\Pi^{7,(1,2)}_{q\\bar q}'] = sympify('8*pi*(Q2**2 - 4*tau_tu**2 - 4*zeta**2 - 4*zeta - 1)*(Q2**2 - 4*tau_tu**2 - 4*zeta**2 + 4*zeta - 1)/(D1*sqrt(Q2)*sqrt((Q2 - 2*zeta + 1)*(Q2 + 2*zeta + 1))*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1))', locals=_L)
C['\\hat n^{7}_{00}\\big|_{q\\bar q}^{(1,2)}'] = sympify('mt**2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*zeta**2 - 1)/16', locals=_L)
C['\\hat n^{7}_{10}\\big|_{q\\bar q}^{(1,2)}'] = sympify('mt**2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*zeta**2 - 1)/16', locals=_L)
C['\\hat n^{7}_{01}\\big|_{q\\bar q}^{(1,2)}'] = sympify('-Q2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*zeta**2 - 1)/16', locals=_L)
C['\\hat n^{7}_{20}\\big|_{q\\bar q}^{(1)}'] = sympify('(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*zeta**2 - 1)/16', locals=_L)
C['\\hat n^{7}_{20}\\big|_{q\\bar q}^{(2)}'] = sympify('0', locals=_L)
C['\\hat n^{7}_{11}\\big|_{q\\bar q}^{(1,2)}'] = sympify('Q2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*zeta**2 - 1)/8', locals=_L)
C['\\hat n^{7}_{02}\\big|_{q\\bar q}^{(1,2)}'] = sympify('Q2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*zeta**2 - 1)/16', locals=_L)
C['\\hat n^{7}_{30}\\big|_{q\\bar q}^{(1)}'] = sympify('-(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*zeta**2 - 1)/16', locals=_L)
C['\\hat n^{7}_{30}\\big|_{q\\bar q}^{(2)}'] = sympify('0', locals=_L)
C['\\hat n^{7}_{21}\\big|_{q\\bar q}^{(1)}'] = sympify('-(Q2 + 1)*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*zeta**2 - 1)/16', locals=_L)
C['\\hat n^{7}_{21}\\big|_{q\\bar q}^{(2)}'] = sympify('-(Q2 - 1)*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*zeta**2 - 1)/16', locals=_L)
C['\\hat n^{7}_{12}\\big|_{q\\bar q}^{(1,2)}'] = sympify('-Q2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*zeta**2 - 1)/16', locals=_L)
C['\\hat n^{7}_{03}\\big|_{q\\bar q}^{(1,2)}'] = sympify('0', locals=_L)
C['\\hat k^{7}_{00}\\big|_{q\\bar q}^{(1,2)}'] = sympify('(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*zeta**2 - 1)/8', locals=_L)
C['\\hat k^{7}_{10}\\big|_{q\\bar q}^{(1,2)}'] = sympify('-3*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*zeta**2 - 1)/8', locals=_L)
C['\\hat k^{7}_{01}\\big|_{q\\bar q}^{(1,2)}'] = sympify('0', locals=_L)
C['\\Pi^{8,(1,2)}_{q\\bar q}'] = sympify('2*sqrt(2)*pi*(Q2**2 - 4*tau_tu**2 - 4*zeta**2 - 4*zeta - 1)*(Q2**2 - 4*tau_tu**2 - 4*zeta**2 + 4*zeta - 1)/(D1*Q2*sqrt((Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1))*sqrt((Q2 - 2*zeta + 1)*(Q2 + 2*zeta + 1)))', locals=_L)
C['\\hat n^{8}_{00}\\big|_{q\\bar q}^{(1,2)}'] = sympify('Q2*mt**2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)', locals=_L)
C['\\hat n^{8}_{10}\\big|_{q\\bar q}^{(1,2)}'] = sympify('Q2*mt**2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)', locals=_L)
C['\\hat n^{8}_{01}\\big|_{q\\bar q}^{(1,2)}'] = sympify('-Q2**2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)', locals=_L)
C['\\hat n^{8}_{20}\\big|_{q\\bar q}^{(1)}'] = sympify('Q2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)', locals=_L)
C['\\hat n^{8}_{20}\\big|_{q\\bar q}^{(2)}'] = sympify('0', locals=_L)
C['\\hat n^{8}_{11}\\big|_{q\\bar q}^{(1,2)}'] = sympify('2*Q2**2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)', locals=_L)
C['\\hat n^{8}_{02}\\big|_{q\\bar q}^{(1,2)}'] = sympify('Q2**2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)', locals=_L)
C['\\hat n^{8}_{30}\\big|_{q\\bar q}^{(1)}'] = sympify('-Q2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)', locals=_L)
C['\\hat n^{8}_{30}\\big|_{q\\bar q}^{(2)}'] = sympify('0', locals=_L)
C['\\hat n^{8}_{21}\\big|_{q\\bar q}^{(1)}'] = sympify('-Q2*zeta*(Q2 + 1)*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)', locals=_L)
C['\\hat n^{8}_{21}\\big|_{q\\bar q}^{(2)}'] = sympify('-Q2*zeta*(Q2 - 1)*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)', locals=_L)
C['\\hat n^{8}_{12}\\big|_{q\\bar q}^{(1,2)}'] = sympify('-Q2**2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)', locals=_L)
C['\\hat n^{8}_{03}\\big|_{q\\bar q}^{(1,2)}'] = sympify('0', locals=_L)
C['\\hat k^{8}_{00}\\big|_{q\\bar q}^{(1,2)}'] = sympify('2*Q2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)', locals=_L)
C['\\hat k^{8}_{10}\\big|_{q\\bar q}^{(1,2)}'] = sympify('-6*Q2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)', locals=_L)
C['\\hat k^{8}_{01}\\big|_{q\\bar q}^{(1,2)}'] = sympify('0', locals=_L)
C['\\Pi^{9,(1,2)}_{q\\bar q}'] = sympify('sqrt(2)*pi*(Q2**2 - 4*tau_tu**2 - 4*zeta**2 - 4*zeta - 1)*(Q2**2 - 4*tau_tu**2 - 4*zeta**2 + 4*zeta - 1)/(D1*Q2**(3/2)*sqrt((Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)))', locals=_L)
C['\\hat n^{9}_{00}\\big|_{q\\bar q}^{(1,2)}'] = sympify('Q2*mt**2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)', locals=_L)
C['\\hat n^{9}_{10}\\big|_{q\\bar q}^{(1,2)}'] = sympify('Q2*mt**2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)', locals=_L)
C['\\hat n^{9}_{01}\\big|_{q\\bar q}^{(1,2)}'] = sympify('-Q2**2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)', locals=_L)
C['\\hat n^{9}_{20}\\big|_{q\\bar q}^{(1)}'] = sympify('Q2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)', locals=_L)
C['\\hat n^{9}_{20}\\big|_{q\\bar q}^{(2)}'] = sympify('0', locals=_L)
C['\\hat n^{9}_{11}\\big|_{q\\bar q}^{(1,2)}'] = sympify('2*Q2**2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)', locals=_L)
C['\\hat n^{9}_{02}\\big|_{q\\bar q}^{(1,2)}'] = sympify('Q2**2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)', locals=_L)
C['\\hat n^{9}_{30}\\big|_{q\\bar q}^{(1)}'] = sympify('-Q2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)', locals=_L)
C['\\hat n^{9}_{30}\\big|_{q\\bar q}^{(2)}'] = sympify('0', locals=_L)
C['\\hat n^{9}_{21}\\big|_{q\\bar q}^{(1)}'] = sympify('-Q2*zeta*(Q2 + 1)*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)', locals=_L)
C['\\hat n^{9}_{21}\\big|_{q\\bar q}^{(2)}'] = sympify('-Q2*zeta*(Q2 - 1)*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)', locals=_L)
C['\\hat n^{9}_{12}\\big|_{q\\bar q}^{(1,2)}'] = sympify('-Q2**2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)', locals=_L)
C['\\hat n^{9}_{03}\\big|_{q\\bar q}^{(1,2)}'] = sympify('0', locals=_L)
C['\\hat k^{9}_{00}\\big|_{q\\bar q}^{(1,2)}'] = sympify('2*Q2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)', locals=_L)
C['\\hat k^{9}_{10}\\big|_{q\\bar q}^{(1,2)}'] = sympify('-6*Q2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)', locals=_L)
C['\\hat k^{9}_{01}\\big|_{q\\bar q}^{(1,2)}'] = sympify('0', locals=_L)
C['\\Pi^{7,(1,2)}_{qg}'] = sympify('-256*pi*(Q2**2 - 4*tau_tu**2 - 4*zeta**2 + 4*zeta - 1)/(D2*sqrt(Q2)*sqrt((Q2 - 2*zeta + 1)*(Q2 + 2*zeta + 1))*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)*(Q2**2 - 4*tau_tu**2 - 4*zeta**2 - 4*zeta - 1))', locals=_L)
C['\\hat n^{7}_{00}\\big|_{qg}^{(1,2)}'] = sympify('mt**2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*Q2 - 4*zeta**2 + 4*zeta - 5)/32', locals=_L)
C['\\hat n^{7}_{10}\\big|_{qg}^{(1,2)}'] = sympify('mt**2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*Q2 - 4*zeta**2 + 4*zeta - 5)/32', locals=_L)
C['\\hat n^{7}_{01}\\big|_{qg}^{(1,2)}'] = sympify('-Q2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*Q2 - 4*zeta**2 + 4*zeta - 5)/32', locals=_L)
C['\\hat n^{7}_{20}\\big|_{qg}^{(1)}'] = sympify('(Q2 - 2*zeta - 1)**3*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*Q2 - 4*zeta**2 + 4*zeta - 5)/64', locals=_L)
C['\\hat n^{7}_{20}\\big|_{qg}^{(2)}'] = sympify('0', locals=_L)
C['\\hat n^{7}_{11}\\big|_{qg}^{(1,2)}'] = sympify('Q2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*Q2 - 4*zeta**2 + 4*zeta - 5)/16', locals=_L)
C['\\hat n^{7}_{02}\\big|_{qg}^{(1,2)}'] = sympify('Q2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*Q2 - 4*zeta**2 + 4*zeta - 5)/32', locals=_L)
C['\\hat n^{7}_{30}\\big|_{qg}^{(1)}'] = sympify('-(Q2 - 2*zeta - 1)**3*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*Q2 - 4*zeta**2 + 4*zeta - 5)/64', locals=_L)
C['\\hat n^{7}_{30}\\big|_{qg}^{(2)}'] = sympify('0', locals=_L)
C['\\hat n^{7}_{21}\\big|_{qg}^{(1)}'] = sympify('-(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(3*Q2 - 2*zeta - 1)*(Q2**2 - 4*Q2 - 4*zeta**2 + 4*zeta - 5)/64', locals=_L)
C['\\hat n^{7}_{21}\\big|_{qg}^{(2)}'] = sympify('-(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2 + 2*zeta + 1)*(Q2**2 - 4*Q2 - 4*zeta**2 + 4*zeta - 5)/64', locals=_L)
C['\\hat n^{7}_{12}\\big|_{qg}^{(1,2)}'] = sympify('-Q2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*Q2 - 4*zeta**2 + 4*zeta - 5)/32', locals=_L)
C['\\hat n^{7}_{03}\\big|_{qg}^{(1,2)}'] = sympify('0', locals=_L)
C['\\hat k^{7}_{00}\\big|_{qg}^{(1,2)}'] = sympify('(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*Q2 - 4*zeta**2 + 4*zeta - 5)/16', locals=_L)
C['\\hat k^{7}_{10}\\big|_{qg}^{(1,2)}'] = sympify('-3*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*Q2 - 4*zeta**2 + 4*zeta - 5)/16', locals=_L)
C['\\hat k^{7}_{01}\\big|_{qg}^{(1,2)}'] = sympify('0', locals=_L)
C['\\Pi^{8,(1,2)}_{qg}'] = sympify('-64*sqrt(2)*pi*(Q2**2 - 4*tau_tu**2 - 4*zeta**2 + 4*zeta - 1)/(D2*Q2*sqrt((Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1))*sqrt((Q2 - 2*zeta + 1)*(Q2 + 2*zeta + 1))*(Q2**2 - 4*tau_tu**2 - 4*zeta**2 - 4*zeta - 1))', locals=_L)
C['\\hat n^{8}_{00}\\big|_{qg}^{(1,2)}'] = sympify('Q2*mt**2*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)*(Q2**2 - 4*zeta**2 + 12*zeta - 1)/8', locals=_L)
C['\\hat n^{8}_{10}\\big|_{qg}^{(1,2)}'] = sympify('Q2*mt**2*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)*(Q2**2 - 4*zeta**2 + 12*zeta - 1)/8', locals=_L)
C['\\hat n^{8}_{01}\\big|_{qg}^{(1,2)}'] = sympify('-Q2**2*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)*(Q2**2 - 4*zeta**2 + 12*zeta - 1)/8', locals=_L)
C['\\hat n^{8}_{20}\\big|_{qg}^{(1)}'] = sympify('Q2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)*(Q2**2 - 4*zeta**2 + 12*zeta - 1)/16', locals=_L)
C['\\hat n^{8}_{20}\\big|_{qg}^{(2)}'] = sympify('0', locals=_L)
C['\\hat n^{8}_{11}\\big|_{qg}^{(1,2)}'] = sympify('Q2**2*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)*(Q2**2 - 4*zeta**2 + 12*zeta - 1)/4', locals=_L)
C['\\hat n^{8}_{02}\\big|_{qg}^{(1,2)}'] = sympify('Q2**2*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)*(Q2**2 - 4*zeta**2 + 12*zeta - 1)/8', locals=_L)
C['\\hat n^{8}_{30}\\big|_{qg}^{(1)}'] = sympify('-Q2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)*(Q2**2 - 4*zeta**2 + 12*zeta - 1)/16', locals=_L)
C['\\hat n^{8}_{30}\\big|_{qg}^{(2)}'] = sympify('0', locals=_L)
C['\\hat n^{8}_{21}\\big|_{qg}^{(1)}'] = sympify('-Q2*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)*(3*Q2 - 2*zeta - 1)*(Q2**2 - 4*zeta**2 + 12*zeta - 1)/16', locals=_L)
C['\\hat n^{8}_{21}\\big|_{qg}^{(2)}'] = sympify('-Q2*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)*(Q2 + 2*zeta + 1)*(Q2**2 - 4*zeta**2 + 12*zeta - 1)/16', locals=_L)
C['\\hat n^{8}_{12}\\big|_{qg}^{(1,2)}'] = sympify('-Q2**2*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)*(Q2**2 - 4*zeta**2 + 12*zeta - 1)/8', locals=_L)
C['\\hat n^{8}_{03}\\big|_{qg}^{(1,2)}'] = sympify('0', locals=_L)
C['\\hat k^{8}_{00}\\big|_{qg}^{(1,2)}'] = sympify('Q2*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)*(Q2**2 - 4*zeta**2 + 12*zeta - 1)/4', locals=_L)
C['\\hat k^{8}_{10}\\big|_{qg}^{(1,2)}'] = sympify('-3*Q2*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)*(Q2**2 - 4*zeta**2 + 12*zeta - 1)/4', locals=_L)
C['\\hat k^{8}_{01}\\big|_{qg}^{(1,2)}'] = sympify('0', locals=_L)
C['\\Pi^{9,(1,2)}_{qg}'] = sympify('-32*sqrt(2)*pi*(Q2**2 - 4*tau_tu**2 - 4*zeta**2 + 4*zeta - 1)/(D2*Q2**(3/2)*sqrt((Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1))*(Q2**2 - 4*tau_tu**2 - 4*zeta**2 - 4*zeta - 1))', locals=_L)
C['\\hat n^{9}_{00}\\big|_{qg}^{(1,2)}'] = sympify('Q2*mt**2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 3)*(Q2 + 2*zeta - 1)/8', locals=_L)
C['\\hat n^{9}_{10}\\big|_{qg}^{(1,2)}'] = sympify('Q2*mt**2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 3)*(Q2 + 2*zeta - 1)/8', locals=_L)
C['\\hat n^{9}_{01}\\big|_{qg}^{(1,2)}'] = sympify('-Q2**2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 3)*(Q2 + 2*zeta - 1)/8', locals=_L)
C['\\hat n^{9}_{20}\\big|_{qg}^{(1)}'] = sympify('Q2*(Q2 - 2*zeta - 1)**3*(Q2 + 2*zeta - 3)*(Q2 + 2*zeta - 1)/16', locals=_L)
C['\\hat n^{9}_{20}\\big|_{qg}^{(2)}'] = sympify('0', locals=_L)
C['\\hat n^{9}_{11}\\big|_{qg}^{(1,2)}'] = sympify('Q2**2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 3)*(Q2 + 2*zeta - 1)/4', locals=_L)
C['\\hat n^{9}_{02}\\big|_{qg}^{(1,2)}'] = sympify('Q2**2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 3)*(Q2 + 2*zeta - 1)/8', locals=_L)
C['\\hat n^{9}_{30}\\big|_{qg}^{(1)}'] = sympify('-Q2*(Q2 - 2*zeta - 1)**3*(Q2 + 2*zeta - 3)*(Q2 + 2*zeta - 1)/16', locals=_L)
C['\\hat n^{9}_{30}\\big|_{qg}^{(2)}'] = sympify('0', locals=_L)
C['\\hat n^{9}_{21}\\big|_{qg}^{(1)}'] = sympify('-Q2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 3)*(Q2 + 2*zeta - 1)*(3*Q2 - 2*zeta - 1)/16', locals=_L)
C['\\hat n^{9}_{21}\\big|_{qg}^{(2)}'] = sympify('-Q2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 3)*(Q2 + 2*zeta - 1)*(Q2 + 2*zeta + 1)/16', locals=_L)
C['\\hat n^{9}_{12}\\big|_{qg}^{(1,2)}'] = sympify('-Q2**2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 3)*(Q2 + 2*zeta - 1)/8', locals=_L)
C['\\hat n^{9}_{03}\\big|_{qg}^{(1,2)}'] = sympify('0', locals=_L)
C['\\hat k^{9}_{00}\\big|_{qg}^{(1,2)}'] = sympify('Q2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 3)*(Q2 + 2*zeta - 1)/4', locals=_L)
C['\\hat k^{9}_{10}\\big|_{qg}^{(1,2)}'] = sympify('-3*Q2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 3)*(Q2 + 2*zeta - 1)/4', locals=_L)
C['\\hat k^{9}_{01}\\big|_{qg}^{(1,2)}'] = sympify('0', locals=_L)
C['\\beta_{k_A^2}'] = sympify('sqrt(1 - 4*mt**2/kA2)', locals=_L)
C['\\kappa_A^2'] = sympify('4*kA2*mt**2', locals=_L)
C['kappa2 = \\kappa_A^2'] = sympify('4*kA2*mt**2', locals=_L)
C['w = w(z)'] = sympify('-kA2 + z*(-Q2 + kA2)', locals=_L)
C['\\mathcal{J}_0'] = sympify('Piecewise((log((sqrt(-kappa2 + w**2) + Abs(w))/sqrt(kappa2))*sign(w), kappa2 > 0), (asinh(w/sqrt(-kappa2)), kappa2 < 0))', locals=_L)
C['\\hat{\\mathcal{J}}_0'] = sympify('-kappa2*Piecewise((log((sqrt(-kappa2 + w**2) + Abs(w))/sqrt(kappa2))*sign(w), kappa2 > 0), (asinh(w/sqrt(-kappa2)), kappa2 < 0))/2 + w*sqrt(-kappa2 + w**2)/2', locals=_L)


==> anc/triangle_todd.txt <==
# NLO helicity cross sections of V+jet: sector "triangle_todd"
# absorptive (T-odd) axial-triangle sector with exact top mass: simplex moments and contraction coefficients
# Symbols: D1, D2, Q2, kA2, kappa2, mt, tau_tu, w, z, zeta  (conventions: README.txt)

[D1 = D_1]
Q2**6 - 10*Q2**4*tau_tu**2 - 12*Q2**4*zeta**2 - Q2**4 + 32*Q2**2*tau_tu**4 + 80*Q2**2*tau_tu**2*zeta**2 + 4*Q2**2*tau_tu**2 + 48*Q2**2*zeta**4 - 8*Q2**2*zeta**2 - Q2**2 - 32*tau_tu**6 - 128*tau_tu**4*zeta**2 - 160*tau_tu**2*zeta**4 + 80*tau_tu**2*zeta**2 + 6*tau_tu**2 - 64*zeta**6 + 48*zeta**4 - 12*zeta**2 + 1

[D2 = D_2]
Q2**5 + 2*Q2**4*zeta + 7*Q2**4 - 8*Q2**3*tau_tu**2 - 8*Q2**3*zeta**2 - 8*Q2**3*zeta - 6*Q2**3 - 16*Q2**2*tau_tu**2*zeta - 24*Q2**2*tau_tu**2 - 16*Q2**2*zeta**3 - 8*Q2**2*zeta**2 + 12*Q2**2*zeta - 2*Q2**2 + 16*Q2*tau_tu**4 + 32*Q2*tau_tu**2*zeta**2 + 32*Q2*tau_tu**2*zeta + 24*Q2*tau_tu**2 + 16*Q2*zeta**4 + 32*Q2*zeta**3 - 24*Q2*zeta**2 - 8*Q2*zeta + 5*Q2 + 32*tau_tu**4*zeta - 16*tau_tu**4 + 64*tau_tu**2*zeta**3 - 96*tau_tu**2*zeta**2 + 80*tau_tu**2*zeta - 56*tau_tu**2 + 32*zeta**5 - 80*zeta**4 + 112*zeta**3 - 88*zeta**2 + 34*zeta - 5

[\Pi^{7,(1,2)}_{q\bar q}]
8*pi*(Q2**2 - 4*tau_tu**2 - 4*zeta**2 - 4*zeta - 1)*(Q2**2 - 4*tau_tu**2 - 4*zeta**2 + 4*zeta - 1)/(D1*sqrt(Q2)*sqrt((Q2 - 2*zeta + 1)*(Q2 + 2*zeta + 1))*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1))

[\hat n^{7}_{00}\big|_{q\bar q}^{(1,2)}]
mt**2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*zeta**2 - 1)/16

[\hat n^{7}_{10}\big|_{q\bar q}^{(1,2)}]
mt**2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*zeta**2 - 1)/16

[\hat n^{7}_{01}\big|_{q\bar q}^{(1,2)}]
-Q2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*zeta**2 - 1)/16

[\hat n^{7}_{20}\big|_{q\bar q}^{(1)}]
(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*zeta**2 - 1)/16

[\hat n^{7}_{20}\big|_{q\bar q}^{(2)}]
0

[\hat n^{7}_{11}\big|_{q\bar q}^{(1,2)}]
Q2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*zeta**2 - 1)/8

[\hat n^{7}_{02}\big|_{q\bar q}^{(1,2)}]
Q2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*zeta**2 - 1)/16

[\hat n^{7}_{30}\big|_{q\bar q}^{(1)}]
-(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*zeta**2 - 1)/16

[\hat n^{7}_{30}\big|_{q\bar q}^{(2)}]
0

[\hat n^{7}_{21}\big|_{q\bar q}^{(1)}]
-(Q2 + 1)*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*zeta**2 - 1)/16

[\hat n^{7}_{21}\big|_{q\bar q}^{(2)}]
-(Q2 - 1)*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*zeta**2 - 1)/16

[\hat n^{7}_{12}\big|_{q\bar q}^{(1,2)}]
-Q2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*zeta**2 - 1)/16

[\hat n^{7}_{03}\big|_{q\bar q}^{(1,2)}]
0

[\hat k^{7}_{00}\big|_{q\bar q}^{(1,2)}]
(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*zeta**2 - 1)/8

[\hat k^{7}_{10}\big|_{q\bar q}^{(1,2)}]
-3*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*zeta**2 - 1)/8

[\hat k^{7}_{01}\big|_{q\bar q}^{(1,2)}]
0

[\Pi^{8,(1,2)}_{q\bar q}]
2*sqrt(2)*pi*(Q2**2 - 4*tau_tu**2 - 4*zeta**2 - 4*zeta - 1)*(Q2**2 - 4*tau_tu**2 - 4*zeta**2 + 4*zeta - 1)/(D1*Q2*sqrt((Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1))*sqrt((Q2 - 2*zeta + 1)*(Q2 + 2*zeta + 1)))

[\hat n^{8}_{00}\big|_{q\bar q}^{(1,2)}]
Q2*mt**2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)

[\hat n^{8}_{10}\big|_{q\bar q}^{(1,2)}]
Q2*mt**2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)

[\hat n^{8}_{01}\big|_{q\bar q}^{(1,2)}]
-Q2**2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)

[\hat n^{8}_{20}\big|_{q\bar q}^{(1)}]
Q2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)

[\hat n^{8}_{20}\big|_{q\bar q}^{(2)}]
0

[\hat n^{8}_{11}\big|_{q\bar q}^{(1,2)}]
2*Q2**2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)

[\hat n^{8}_{02}\big|_{q\bar q}^{(1,2)}]
Q2**2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)

[\hat n^{8}_{30}\big|_{q\bar q}^{(1)}]
-Q2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)

[\hat n^{8}_{30}\big|_{q\bar q}^{(2)}]
0

[\hat n^{8}_{21}\big|_{q\bar q}^{(1)}]
-Q2*zeta*(Q2 + 1)*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)

[\hat n^{8}_{21}\big|_{q\bar q}^{(2)}]
-Q2*zeta*(Q2 - 1)*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)

[\hat n^{8}_{12}\big|_{q\bar q}^{(1,2)}]
-Q2**2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)

[\hat n^{8}_{03}\big|_{q\bar q}^{(1,2)}]
0

[\hat k^{8}_{00}\big|_{q\bar q}^{(1,2)}]
2*Q2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)

[\hat k^{8}_{10}\big|_{q\bar q}^{(1,2)}]
-6*Q2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)

[\hat k^{8}_{01}\big|_{q\bar q}^{(1,2)}]
0

[\Pi^{9,(1,2)}_{q\bar q}]
sqrt(2)*pi*(Q2**2 - 4*tau_tu**2 - 4*zeta**2 - 4*zeta - 1)*(Q2**2 - 4*tau_tu**2 - 4*zeta**2 + 4*zeta - 1)/(D1*Q2**(3/2)*sqrt((Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)))

[\hat n^{9}_{00}\big|_{q\bar q}^{(1,2)}]
Q2*mt**2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)

[\hat n^{9}_{10}\big|_{q\bar q}^{(1,2)}]
Q2*mt**2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)

[\hat n^{9}_{01}\big|_{q\bar q}^{(1,2)}]
-Q2**2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)

[\hat n^{9}_{20}\big|_{q\bar q}^{(1)}]
Q2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)

[\hat n^{9}_{20}\big|_{q\bar q}^{(2)}]
0

[\hat n^{9}_{11}\big|_{q\bar q}^{(1,2)}]
2*Q2**2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)

[\hat n^{9}_{02}\big|_{q\bar q}^{(1,2)}]
Q2**2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)

[\hat n^{9}_{30}\big|_{q\bar q}^{(1)}]
-Q2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)

[\hat n^{9}_{30}\big|_{q\bar q}^{(2)}]
0

[\hat n^{9}_{21}\big|_{q\bar q}^{(1)}]
-Q2*zeta*(Q2 + 1)*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)

[\hat n^{9}_{21}\big|_{q\bar q}^{(2)}]
-Q2*zeta*(Q2 - 1)*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)

[\hat n^{9}_{12}\big|_{q\bar q}^{(1,2)}]
-Q2**2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)

[\hat n^{9}_{03}\big|_{q\bar q}^{(1,2)}]
0

[\hat k^{9}_{00}\big|_{q\bar q}^{(1,2)}]
2*Q2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)

[\hat k^{9}_{10}\big|_{q\bar q}^{(1,2)}]
-6*Q2*zeta*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)

[\hat k^{9}_{01}\big|_{q\bar q}^{(1,2)}]
0

[\Pi^{7,(1,2)}_{qg}]
-256*pi*(Q2**2 - 4*tau_tu**2 - 4*zeta**2 + 4*zeta - 1)/(D2*sqrt(Q2)*sqrt((Q2 - 2*zeta + 1)*(Q2 + 2*zeta + 1))*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)*(Q2**2 - 4*tau_tu**2 - 4*zeta**2 - 4*zeta - 1))

[\hat n^{7}_{00}\big|_{qg}^{(1,2)}]
mt**2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*Q2 - 4*zeta**2 + 4*zeta - 5)/32

[\hat n^{7}_{10}\big|_{qg}^{(1,2)}]
mt**2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*Q2 - 4*zeta**2 + 4*zeta - 5)/32

[\hat n^{7}_{01}\big|_{qg}^{(1,2)}]
-Q2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*Q2 - 4*zeta**2 + 4*zeta - 5)/32

[\hat n^{7}_{20}\big|_{qg}^{(1)}]
(Q2 - 2*zeta - 1)**3*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*Q2 - 4*zeta**2 + 4*zeta - 5)/64

[\hat n^{7}_{20}\big|_{qg}^{(2)}]
0

[\hat n^{7}_{11}\big|_{qg}^{(1,2)}]
Q2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*Q2 - 4*zeta**2 + 4*zeta - 5)/16

[\hat n^{7}_{02}\big|_{qg}^{(1,2)}]
Q2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*Q2 - 4*zeta**2 + 4*zeta - 5)/32

[\hat n^{7}_{30}\big|_{qg}^{(1)}]
-(Q2 - 2*zeta - 1)**3*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*Q2 - 4*zeta**2 + 4*zeta - 5)/64

[\hat n^{7}_{30}\big|_{qg}^{(2)}]
0

[\hat n^{7}_{21}\big|_{qg}^{(1)}]
-(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(3*Q2 - 2*zeta - 1)*(Q2**2 - 4*Q2 - 4*zeta**2 + 4*zeta - 5)/64

[\hat n^{7}_{21}\big|_{qg}^{(2)}]
-(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2 + 2*zeta + 1)*(Q2**2 - 4*Q2 - 4*zeta**2 + 4*zeta - 5)/64

[\hat n^{7}_{12}\big|_{qg}^{(1,2)}]
-Q2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*Q2 - 4*zeta**2 + 4*zeta - 5)/32

[\hat n^{7}_{03}\big|_{qg}^{(1,2)}]
0

[\hat k^{7}_{00}\big|_{qg}^{(1,2)}]
(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*Q2 - 4*zeta**2 + 4*zeta - 5)/16

[\hat k^{7}_{10}\big|_{qg}^{(1,2)}]
-3*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)**2*(Q2**2 - 4*Q2 - 4*zeta**2 + 4*zeta - 5)/16

[\hat k^{7}_{01}\big|_{qg}^{(1,2)}]
0

[\Pi^{8,(1,2)}_{qg}]
-64*sqrt(2)*pi*(Q2**2 - 4*tau_tu**2 - 4*zeta**2 + 4*zeta - 1)/(D2*Q2*sqrt((Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1))*sqrt((Q2 - 2*zeta + 1)*(Q2 + 2*zeta + 1))*(Q2**2 - 4*tau_tu**2 - 4*zeta**2 - 4*zeta - 1))

[\hat n^{8}_{00}\big|_{qg}^{(1,2)}]
Q2*mt**2*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)*(Q2**2 - 4*zeta**2 + 12*zeta - 1)/8

[\hat n^{8}_{10}\big|_{qg}^{(1,2)}]
Q2*mt**2*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)*(Q2**2 - 4*zeta**2 + 12*zeta - 1)/8

[\hat n^{8}_{01}\big|_{qg}^{(1,2)}]
-Q2**2*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)*(Q2**2 - 4*zeta**2 + 12*zeta - 1)/8

[\hat n^{8}_{20}\big|_{qg}^{(1)}]
Q2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)*(Q2**2 - 4*zeta**2 + 12*zeta - 1)/16

[\hat n^{8}_{20}\big|_{qg}^{(2)}]
0

[\hat n^{8}_{11}\big|_{qg}^{(1,2)}]
Q2**2*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)*(Q2**2 - 4*zeta**2 + 12*zeta - 1)/4

[\hat n^{8}_{02}\big|_{qg}^{(1,2)}]
Q2**2*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)*(Q2**2 - 4*zeta**2 + 12*zeta - 1)/8

[\hat n^{8}_{30}\big|_{qg}^{(1)}]
-Q2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 1)*(Q2**2 - 4*zeta**2 + 12*zeta - 1)/16

[\hat n^{8}_{30}\big|_{qg}^{(2)}]
0

[\hat n^{8}_{21}\big|_{qg}^{(1)}]
-Q2*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)*(3*Q2 - 2*zeta - 1)*(Q2**2 - 4*zeta**2 + 12*zeta - 1)/16

[\hat n^{8}_{21}\big|_{qg}^{(2)}]
-Q2*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)*(Q2 + 2*zeta + 1)*(Q2**2 - 4*zeta**2 + 12*zeta - 1)/16

[\hat n^{8}_{12}\big|_{qg}^{(1,2)}]
-Q2**2*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)*(Q2**2 - 4*zeta**2 + 12*zeta - 1)/8

[\hat n^{8}_{03}\big|_{qg}^{(1,2)}]
0

[\hat k^{8}_{00}\big|_{qg}^{(1,2)}]
Q2*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)*(Q2**2 - 4*zeta**2 + 12*zeta - 1)/4

[\hat k^{8}_{10}\big|_{qg}^{(1,2)}]
-3*Q2*(Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1)*(Q2**2 - 4*zeta**2 + 12*zeta - 1)/4

[\hat k^{8}_{01}\big|_{qg}^{(1,2)}]
0

[\Pi^{9,(1,2)}_{qg}]
-32*sqrt(2)*pi*(Q2**2 - 4*tau_tu**2 - 4*zeta**2 + 4*zeta - 1)/(D2*Q2**(3/2)*sqrt((Q2 - 2*zeta - 1)*(Q2 + 2*zeta - 1))*(Q2**2 - 4*tau_tu**2 - 4*zeta**2 - 4*zeta - 1))

[\hat n^{9}_{00}\big|_{qg}^{(1,2)}]
Q2*mt**2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 3)*(Q2 + 2*zeta - 1)/8

[\hat n^{9}_{10}\big|_{qg}^{(1,2)}]
Q2*mt**2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 3)*(Q2 + 2*zeta - 1)/8

[\hat n^{9}_{01}\big|_{qg}^{(1,2)}]
-Q2**2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 3)*(Q2 + 2*zeta - 1)/8

[\hat n^{9}_{20}\big|_{qg}^{(1)}]
Q2*(Q2 - 2*zeta - 1)**3*(Q2 + 2*zeta - 3)*(Q2 + 2*zeta - 1)/16

[\hat n^{9}_{20}\big|_{qg}^{(2)}]
0

[\hat n^{9}_{11}\big|_{qg}^{(1,2)}]
Q2**2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 3)*(Q2 + 2*zeta - 1)/4

[\hat n^{9}_{02}\big|_{qg}^{(1,2)}]
Q2**2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 3)*(Q2 + 2*zeta - 1)/8

[\hat n^{9}_{30}\big|_{qg}^{(1)}]
-Q2*(Q2 - 2*zeta - 1)**3*(Q2 + 2*zeta - 3)*(Q2 + 2*zeta - 1)/16

[\hat n^{9}_{30}\big|_{qg}^{(2)}]
0

[\hat n^{9}_{21}\big|_{qg}^{(1)}]
-Q2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 3)*(Q2 + 2*zeta - 1)*(3*Q2 - 2*zeta - 1)/16

[\hat n^{9}_{21}\big|_{qg}^{(2)}]
-Q2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 3)*(Q2 + 2*zeta - 1)*(Q2 + 2*zeta + 1)/16

[\hat n^{9}_{12}\big|_{qg}^{(1,2)}]
-Q2**2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 3)*(Q2 + 2*zeta - 1)/8

[\hat n^{9}_{03}\big|_{qg}^{(1,2)}]
0

[\hat k^{9}_{00}\big|_{qg}^{(1,2)}]
Q2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 3)*(Q2 + 2*zeta - 1)/4

[\hat k^{9}_{10}\big|_{qg}^{(1,2)}]
-3*Q2*(Q2 - 2*zeta - 1)**2*(Q2 + 2*zeta - 3)*(Q2 + 2*zeta - 1)/4

[\hat k^{9}_{01}\big|_{qg}^{(1,2)}]
0

[\beta_{k_A^2}]
sqrt(1 - 4*mt**2/kA2)

[\kappa_A^2]
4*kA2*mt**2

[kappa2 = \kappa_A^2]
4*kA2*mt**2

[w = w(z)]
-kA2 + z*(-Q2 + kA2)

[\mathcal{J}_0]
Piecewise((log((sqrt(-kappa2 + w**2) + Abs(w))/sqrt(kappa2))*sign(w), kappa2 > 0), (asinh(w/sqrt(-kappa2)), kappa2 < 0))

[\hat{\mathcal{J}}_0]
-kappa2*Piecewise((log((sqrt(-kappa2 + w**2) + Abs(w))/sqrt(kappa2))*sign(w), kappa2 > 0), (asinh(w/sqrt(-kappa2)), kappa2 < 0))/2 + w*sqrt(-kappa2 + w**2)/2



==> anc/triangle_todd_eval.py <==
#!/usr/bin/env python3
"""triangle_todd_eval.py -- self-contained evaluator of the absorptive (T-odd)
axial-triangle contributions E^{7,8,9} from the ancillary file triangle_todd.py.

    E^j_ch(s,t,u,q2; m_t) = [F^j_ch(m=0) - F^j_ch(m=m_t)] / 2
    F^j_ch(m) = sum_{o=1,2} [ (1/16 pi) sum_{(a,b)} M^{(o)}_ab  Pi^{j,(o)}_ch  nhat^j_ab|_ch^{(o)}
                            - (1/32 pi) sum_{(a,b)} R^{(o)}_ab  Pi^{j,(o)}_ch  khat^j_ab|_ch^{(o)} ]

evaluated in the s = 1 chart of the ancillary file (Q2 = q2/s, zeta = (t-u)/(2s),
tau_tu = sqrt(tu)/s, mt -> m/sqrt(s)); orientation o = 1 has (k_A^2, k_B^2) = (kk, 0)
and o = 2 has (0, kk) with kk = s (q qbar) or u (qg).  The moments
    M_ab = Int_S y^a z^b delta(Delta),  R_ab = Int_{S, Delta<0} y^a z^b,
    Delta = k_A^2 y^2 + [-k_A^2 + z(k_A^2 + q^2 - k_B^2)] y + m^2 - z(1-z) q^2
over the Feynman simplex S = {y, z >= 0, y + z <= 1} are computed in closed
form by moments_closed() below: the simplex is split
at the break points where the root structure of Delta changes, and on each
segment the y-integration is exact and the z-integration is elementary (J_k,
Jhat_k primitives of the file, i.e. the (G, H) recursion here, for k_A^2 != 0;
rational for k_A^2 = 0).  At m = 0 the moments are PINCH-REGULATED
(M~_ab = M_ab - c_ab L with sum_ab n_ab c_ab = 0, so the regulator drops out
of E): this is the massless prescription the J_0 primitive of the file does
not cover by itself.  Thresholds are exact: the massive part vanishes
identically unless k_A^2 > 4 m^2 or q^2 > 4 m^2.

Requires numpy, sympy and triangle_todd.py in the same directory.
    python3 triangle_todd_eval.py          # prints E^{7,8,9} at a few points
    from triangle_todd_eval import E_todd; E_todd('qqb', s, t, u, q2, mt)
"""
import os
import sys
from math import comb

import numpy as np
import sympy as sp

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from triangle_todd import C as _C  # noqa: E402

MONO = [(0, 0), (1, 0), (0, 1), (2, 0), (1, 1), (0, 2), (3, 0), (2, 1), (1, 2), (0, 3)]
MONK = [(0, 0), (1, 0), (0, 1)]
NMONO = len(MONO)
TINY = 1e-13

def rmul(a, b):
    out = {}
    for pa, ca in a.items():
        for pb, cb in b.items():
            out[pa + pb] = out.get(pa + pb, 0.) + ca*cb
    return out


def radd(a, b, w=1.):
    out = dict(a)
    for p, c in b.items():
        out[p] = out.get(p, 0.) + w*c
    return out


def rscale(a, w):
    return {p: c*w for p, c in a.items()}


def rpow(a, n):
    out = {0: 1.}
    for _ in range(n):
        out = rmul(out, a)
    return out


def rval(a, z):
    return sum(c*z**p for p, c in a.items())


def rint(a, z1, z2):
    """Int_{z1}^{z2} a(z) dz for a rational function with poles only at z = 0."""
    acc = 0.
    for p, c in a.items():
        if c == 0.:
            continue
        if p == -1:
            acc += c*np.log(z2/z1)
        else:
            acc += c*(z2**(p + 1) - z1**(p + 1))/(p + 1)
    return acc


def rdiv_linear(U, zr, sc0):
    """synthetic division U(z) = (z - zr) Q(z) + rem for a NONNEGATIVE-power
    polynomial; returns (Q, |rem|/scale).  The relative remainder is the ln m
    cancellation gate."""
    if not U:
        return {}, 0.
    n = max(U.keys())
    c = [U.get(i, 0.) for i in range(n + 1)]
    if n == 0:
        return {}, abs(c[0])/max(sc0, 1e-300)
    qq = [0.]*n
    acc = c[n]
    qq[n - 1] = acc
    for i in range(n - 1, 0, -1):
        acc = c[i] + zr*acc
        qq[i - 1] = acc
    rem = c[0] + zr*acc
    sc = max(max(abs(x) for x in c), sc0)
    return {i: qq[i] for i in range(n)}, abs(rem)/max(sc, 1e-300)


# ===========================================================================
#  the sqrt(disc) antiderivative tower  (QUAD case, m > 0)
# ===========================================================================
class Rad:
    """R(z) = sqrt(D(z)) = sqrt(w^2 - kap2), w = dd z - a,
        D(z) = d2 z^2 + d1 z + d0,  d2 = dd^2, d1 = -2 dd a, d0 = a^2 - kap^2

    and the primitives G[n] = Int z^n/R dz, H[n] = Int z^n R dz.

    The primitives are built by the RECURSION IN THE z BASIS

        n d2 G_n = z^{n-1} R - (n - 1/2) d1 G_{n-1} - (n-1) d0 G_{n-2}
        H_n      = d2 G_{n+2} + d1 G_{n+1} + d0 G_n

    which follows from d/dz [z^{n-1} R] = [(n-1) D + z D'/2] z^{n-2}/R, with the
    single log/arccosh/asinh seed

        G_0 = (1/|dd|) sgn(w) log((|w| + R)/kap)     [kap^2 > 0: the THRESHOLD
                                                      atom, kap = 2 m sqrt(a)]
        G_0 = (1/|dd|) asinh(w/sqrt(-kap^2))         [kap^2 < 0: the qG crossing]

    NOT by the direct substitution w = dd z - a and the binomial
    (w+a)^n/dd^{n+1}: that basis change is CATASTROPHICALLY ill-conditioned
    (z in (0,0.33) maps to w in (-1,-0.67), so the reconstruction of z^n needs
    cancellation of order (a/(dd z))^n).  MEASURED: the binomial form gave the
    moments a condition number of 1e8 -- a 1-ulp change of m^2 moved M by 2e-8,
    which showed up as a 2e-9 lambda-homogeneity violation of E (gate H).  The
    recursion above is 2e-16."""

    NP = 8

    def __init__(self, a, q2, m2):
        self.a = a
        self.dd = a - q2
        self.kap2 = 4.*a*m2
        self.d2 = self.dd*self.dd
        self.d1 = -2.*self.dd*a
        self.d0 = a*a - self.kap2
        #  the FACTORED zeros, identical to those used for the break points.
        #  R MUST be evaluated from them: D(z) = d2 z^2 + d1 z + d0 by
        #  subtraction is ~1e-16 x scale at z = z_-, so sqrt(D) comes out ~1e-8
        #  instead of 0 -- MEASURED as a 3e-8 condition number of the moments
        #  (the same class of bug a567_tri_fast._disc repaired for the parent
        #  quadrature).
        self.zm = self.zp = None
        if self.kap2 > 0. and self.dd != 0.:
            kap = np.sqrt(self.kap2)
            z1, z2 = (a - kap)/self.dd, (a + kap)/self.dd
            self.zm, self.zp = min(z1, z2), max(z1, z2)

    def w(self, z):
        return self.dd*z - self.a

    def R(self, z):
        if self.zm is not None:
            v = self.d2*(z - self.zm)*(z - self.zp)
        else:
            v = self.d2*z*z + self.d1*z + self.d0
        return np.sqrt(v) if v > 0. else 0.

    def disc_poly(self):
        return {2: self.d2, 1: self.d1, 0: self.d0}

    def prim(self, z):
        """(G[n], H[n]) for n = 0..NP-1."""
        k2 = self.kap2
        w, R = self.w(z), self.R(z)
        #  NB 1/dd, NOT 1/|dd| = 1/sqrt(d2): the substitution is dw = dd dz, and
        #  for the qG crossing dd = u - Q^2 < 0.  (Writing the textbook
        #  (1/sqrt(d2)) asinh((2 d2 z + d1)/sqrt(4 d2 d0 - d1^2)) form makes the
        #  sign explicit: its argument is sgn(dd) w/sqrt(-kap^2).)
        dd = self.dd
        G = np.zeros(self.NP + 2)
        if k2 > 0.:
            kap = np.sqrt(k2)
            aw = abs(w)
            G[0] = (np.sign(w)*np.log((aw + R)/kap)/dd) if aw > kap else 0.
        elif k2 < 0.:
            G[0] = np.arcsinh(w/np.sqrt(-k2))/dd
        else:
            G[0] = np.sign(w)*np.log(abs(w))/dd
        for n in range(1, self.NP + 2):
            G[n] = (z**(n - 1)*R - (n - 0.5)*self.d1*G[n - 1]
                    - (n - 1)*self.d0*G[n - 2])/(n*self.d2)
        H = np.array([self.d2*G[n + 2] + self.d1*G[n + 1] + self.d0*G[n]
                      for n in range(self.NP)])
        return G[:self.NP], H


def _int_rad(poly, prim, sgn=1):
    """Int poly(z) R^sgn dz from the (G,H) primitive DIFFERENCES."""
    acc = 0.
    for p, c in poly.items():
        if c == 0.:
            continue
        assert p >= 0, 'negative z power under/against the radical'
        acc += c*prim[p]
    return acc


# ===========================================================================
#  break points
# ===========================================================================
def _real_quad(A, B, C):
    if A == 0.:
        return [] if B == 0. else [-C/B]
    d = B*B - 4.*A*C
    if d < 0.:
        return []
    sd = np.sqrt(d)
    qq = -0.5*(B + (sd if B >= 0. else -sd))
    if qq == 0.:
        return sorted([0., -B/A])
    return sorted([qq/A, C/qq])


def breaks(kA2, kB2, q2, m2):
    """every z in (0,1) at which the y-structure of {Delta=0}/{Delta<0} changes."""
    zs = {0., 1.}

    def add(v):
        for x in v:
            if TINY < x < 1. - TINY:
                zs.add(float(x))
    b0, b1 = -kA2, kA2 + q2 - kB2
    if kA2 != 0.:
        dd = kA2 - q2
        k2 = 4.*kA2*m2
        if dd != 0.:
            if k2 > 0.:
                kap = np.sqrt(k2)
                add([(kA2 - kap)/dd, (kA2 + kap)/dd])   # disc = 0
            add([kA2/dd])                               # w = 0 (pinch / min)
        add(_real_quad(0., b1 - 2.*kA2, 2.*kA2 + b0))   # y_v = 1-z
    add(_real_quad(q2, -q2, m2))                        # Delta(y=0,z) = 0
    if kB2 != 0.:
        add(_real_quad(kB2, -kB2, m2))                  # Delta(y=1-z,z) = 0
    if b1 != 0.:
        add([-b0/b1])                                   # B = 0
    return sorted(zs)


# ===========================================================================
#  the 13 moments -- QUAD case (kA2 != 0)
# ===========================================================================
def _mom_quad(kA2, q2, m2, gate=None):
    rad = Rad(kA2, q2, m2)
    dsc = rad.disc_poly()
    brk = breaks(kA2, 0., q2, m2)
    M = np.zeros(NMONO)
    R = np.zeros(3)
    massless = (m2 == 0.)
    #  the pinch subtraction constants c_ab (massless only)
    if massless:
        zw = kA2/(kA2 - q2)
        cpin = np.array([(1. - zw)**a*zw**b for (a, b) in MONO])
    for z1, z2 in zip(brk[:-1], brk[1:]):
        if z2 - z1 < 1e-14:
            continue
        zm = 0.5*(z1 + z2)
        ymax = 1. - zm
        w = rad.w(zm)
        if massless:
            yr = -q2*zm/kA2
            ins = [('r', yr)] if 0. < yr < ymax else []
            roots = sorted([yr, ymax])
        else:
            Rm = rad.R(zm)
            B = -kA2 + zm*(kA2 + q2)
            if Rm <= 0.:
                ins, roots = [], None
            else:
                ym, yp = (-B - Rm)/(2.*kA2), (-B + Rm)/(2.*kA2)
                ins = [(s, y) for s, y in (('-', ym), ('+', yp))
                       if 0. < y < ymax]
                roots = sorted([ym, yp])
        # ---------------- delta piece -------------------------------------
        if massless:
            for _tag, _y in ins:
                yrp = {1: -q2/kA2}
                sgnw = 1. if w > 0. else -1.
                for idx, (a, b) in enumerate(MONO):
                    num = radd(rmul(rpow(yrp, a), {b: 1.}), {0: cpin[idx]}, -1.)
                    qq, rem = rdiv_linear(num, kA2/(kA2 - q2), abs(cpin[idx]))
                    if gate is not None and idx == 0:
                        gate.append(('pinch-quad', rem))
                    M[idx] += sgnw*rint(rscale(qq, 1./rad.dd), z1, z2)
        elif ins:
            G1, H1 = rad.prim(z1)
            G2, H2 = rad.prim(z2)
            dG, dH = G2 - G1, H2 - H1
            for tag, _y in ins:
                p = {0: kA2/(2.*kA2), 1: -(kA2 + q2)/(2.*kA2)}
                r = {0: (1. if tag == '+' else -1.)/(2.*kA2)}
                for idx, (a, b) in enumerate(MONO):
                    U, V = {}, {}
                    for kk in range(a + 1):
                        term = rscale(rmul(rpow(p, a - kk), rpow(r, kk)),
                                      comb(a, kk))
                        nR = kk
                        while nR >= 2:
                            term = rmul(term, dsc)
                            nR -= 2
                        term = rmul(term, {b: 1.})
                        if nR == 0:
                            U = radd(U, term)
                        else:
                            V = radd(V, term)
                    M[idx] += _int_rad(U, dG) + rint(V, z1, z2)
        # ---------------- region piece ------------------------------------
        segs = []
        if roots is None:
            if kA2 < 0.:
                segs.append(({}, {}, {0: 1., 1: -1.}, {}))
        else:
            lo, hi = roots
            plo, rlo = _ep(lo, kA2, q2, rad, zm, massless, ymax)
            phi, rhi = _ep(hi, kA2, q2, rad, zm, massless, ymax)
            if kA2 > 0.:                       # Delta < 0 BETWEEN the roots
                if lo <= 0.:
                    plo, rlo = {}, {}
                if hi >= ymax:
                    phi, rhi = {0: 1., 1: -1.}, {}
                if min(hi, ymax) > max(lo, 0.):
                    segs.append((plo, rlo, phi, rhi))
            else:                              # Delta < 0 OUTSIDE the roots
                if lo > 0.:
                    a1 = ({0: 1., 1: -1.}, {}) if lo >= ymax else (plo, rlo)
                    segs.append(({}, {}, a1[0], a1[1]))
                if hi < ymax:
                    b1_ = ({}, {}) if hi <= 0. else (phi, rhi)
                    segs.append((b1_[0], b1_[1], {0: 1., 1: -1.}, {}))
        if segs and not massless:
            G1, H1 = rad.prim(z1)
            G2, H2 = rad.prim(z2)
            dH = H2 - H1
        for pl, rl, ph, rh in segs:
            d1p = radd(ph, pl, -1.)
            d1r = radd(rh, rl, -1.)
            d2p = radd(radd(rmul(ph, ph), rmul(pl, pl), -1.),
                       rmul(radd(rmul(rh, rh), rmul(rl, rl), -1.), dsc))
            d2r = rscale(radd(rmul(ph, rh), rmul(pl, rl), -1.), 2.)
            #  R_00 = Int (hi-lo), R_10 = Int (hi^2-lo^2)/2, R_01 = Int z(hi-lo)
            for idx, (pp, rr) in enumerate(((d1p, d1r),
                                            (rscale(d2p, 0.5),
                                             rscale(d2r, 0.5)),
                                            (rmul({1: 1.}, d1p),
                                             rmul({1: 1.}, d1r)))):
                R[idx] += rint(pp, z1, z2)
                if rr:
                    R[idx] += _int_rad(rr, dH)
    return M, R


def _ep(y, kA2, q2, rad, zm, massless, ymax):
    """the (p, r) rational representation p(z) + r(z) R(z) of a root/endpoint,
    identified by its NUMERIC value at the sample point zm."""
    if massless:
        yr = -q2*zm/kA2
        if abs(y - yr) <= abs(y - ymax):
            return {1: -q2/kA2}, {}
        return {0: 1., 1: -1.}, {}
    B = -kA2 + zm*(kA2 + q2)
    Rm = rad.R(zm)
    yp = (-B + Rm)/(2.*kA2)
    sgn = 1. if abs(y - yp) < 1e-13*max(1., abs(yp)) else -1.
    return ({0: kA2/(2.*kA2), 1: -(kA2 + q2)/(2.*kA2)}, {0: sgn/(2.*kA2)})


# ===========================================================================
#  the 13 moments -- LINEAR case (kA2 = 0)
# ===========================================================================
def _mom_lin(kB2, q2, m2, gate=None):
    b1 = q2 - kB2
    ab1 = abs(b1)
    brk = breaks(0., kB2, q2, m2)
    M = np.zeros(NMONO)
    R = np.zeros(3)
    massless = (m2 == 0.)
    yr = {-1: -m2/b1, 0: q2/b1, 1: -q2/b1}
    if massless:
        cpin = np.array([(q2/b1)**a if b == 0 else 0. for (a, b) in MONO])
    for z1, z2 in zip(brk[:-1], brk[1:]):
        if z2 - z1 < 1e-14:
            continue
        zm = 0.5*(z1 + z2)
        ymax = 1. - zm
        B = b1*zm
        C = m2 - zm*(1. - zm)*q2
        yrm = -C/B if B != 0. else None
        # ---------------- delta piece -------------------------------------
        if yrm is not None and 0. < yrm < ymax:
            for idx, (a, b) in enumerate(MONO):
                num = rmul(rpow(yr, a), {b: 1.})
                if massless:
                    num = radd(num, {0: cpin[idx]}, -1.)
                    qq, rem = rdiv_linear(num, 0., abs(cpin[idx]))
                    if gate is not None and idx == 0:
                        gate.append(('pinch-lin', rem))
                    M[idx] += rint(rscale(qq, 1./ab1), z1, z2)
                else:
                    M[idx] += rint(rmul(num, {-1: 1./ab1}), z1, z2)
        # ---------------- region piece ------------------------------------
        segs = []
        if B == 0.:
            if C < 0.:
                segs.append(({}, {0: 1., 1: -1.}))
        elif B > 0.:
            if yrm > 0.:
                segs.append(({}, yr if yrm <= ymax else {0: 1., 1: -1.}))
        else:
            if yrm < ymax:
                segs.append((yr if yrm >= 0. else {}, {0: 1., 1: -1.}))
        for pl, ph in segs:
            d1 = radd(ph, pl, -1.)
            d2 = radd(rmul(ph, ph), rmul(pl, pl), -1.)
            R[0] += rint(d1, z1, z2)
            R[1] += rint(rscale(d2, 0.5), z1, z2)
            R[2] += rint(rmul({1: 1.}, d1), z1, z2)
    return M, R



def moments_closed(kA2, kB2, q2, m2, gate=None):
    """(M[10], R[3]) in CLOSED FORM.  At m = 0 the M are PINCH-REGULATED
    (sect. 1C): M~_ab = M_ab - c_ab L, which is free because sum_ab n_ab c_ab
    = 0.  Both orientations of the problem are covered: kA2 != 0 -> QUAD,
    kA2 == 0 -> LINEAR."""
    if kA2 != 0.:
        return _mom_quad(kA2, q2, m2, gate)
    return _mom_lin(kB2, q2, m2, gate)



# ---------------------------------------------------------------------------
# the ancillary contraction coefficients, evaluated numerically
# ---------------------------------------------------------------------------
_SYM = {n: sp.Symbol(n) for n in ('Q2', 'zeta', 'tau_tu', 'mt')}
_CHAN = {'qqb': r'q\bar q', 'qg': 'qg'}
_LAM = {}
# the named building blocks of the file (labels "name = ...") are substituted
# recursively, so that every coefficient is an explicit function of
# (Q2, zeta, tau_tu, mt)
_DEFS = {sp.Symbol(l.split(' = ')[0].strip()): e for l, e in _C.items()
         if ' = ' in l and '**' not in l.split(' = ')[0]}


def _explicit(e):
    for _ in range(8):
        e2 = e.xreplace(_DEFS)
        if e2 == e:
            break
        e = e2
    return e


def _fn(label):
    if label not in _LAM:
        e = _explicit(_C[label])
        args = (_SYM['Q2'], _SYM['zeta'], _SYM['tau_tu'], _SYM['mt'])
        extra = e.free_symbols - set(args)
        assert not extra, (label, extra)
        _LAM[label] = sp.lambdify(args, e, 'numpy')
    return _LAM[label]


def _coef(chan, j, kind, ab, orient, Q2, zeta, tau, mt):
    """Pi^{j,(o)} * hat-n (or hat-k) of the file for monomial ab."""
    cl = _CHAN[chan]
    a, b = ab
    hat = None
    for o in (f'({orient})', '(1,2)'):
        lab = rf'\hat {kind}^{{{j}}}_{{{a}{b}}}\big|_{{{cl}}}^{{{o}}}'
        if lab in _C:
            hat = _fn(lab)(Q2, zeta, tau, mt)
            break
    assert hat is not None, (chan, j, kind, ab, orient)
    pi = None
    for o in (f'({orient})', '(1,2)'):
        lab = rf'\Pi^{{{j},{o}}}_{{{cl}}}'
        if lab in _C:
            pi = _fn(lab)(Q2, zeta, tau, mt)
            break
    assert pi is not None, (chan, j, orient)
    return float(pi) * float(hat)


def F_todd(chan, s, t, u, q2, m):
    """F^{7,8,9}_ch(m) in the s = 1 chart, one loop flavour, unit axial coupling."""
    Q2, zeta, tau, mt = q2 / s, (t - u) / (2 * s), np.sqrt(t * u) / s, m / np.sqrt(s)
    kk = 1.0 if chan == 'qqb' else u / s
    F = np.zeros(3)
    for orient, (kA2, kB2) in ((1, (kk, 0.0)), (2, (0.0, kk))):
        M, R = moments_closed(kA2, kB2, Q2, mt * mt)
        for jj, j in enumerate('789'):
            n = np.array([_coef(chan, j, 'n', ab, orient, Q2, zeta, tau, mt) for ab in MONO])
            k = np.array([_coef(chan, j, 'k', ab, orient, Q2, zeta, tau, mt) for ab in MONK])
            F[jj] += np.dot(M, n) / (16.0 * np.pi) - np.dot(R, k) / (32.0 * np.pi)
    return F


def E_todd(chan, s, t, u, q2, mt):
    """E^{7,8,9}_ch = [F(0) - F(m_t)]/2 (F_qqb(0) == 0 identically)."""
    E = np.zeros(3)
    if chan != 'qqb':
        E += 0.5 * F_todd(chan, s, t, u, q2, 0.0)
    kk = s if chan == 'qqb' else u
    if kk > 4.0 * mt * mt or q2 > 4.0 * mt * mt:
        E -= 0.5 * F_todd(chan, s, t, u, q2, mt)
    return E


if __name__ == '__main__':
    # reference values (this evaluator == the implementation a567_tri_closed.E_closed,
    # which computes the contraction coefficients from the Dirac traces independently
    # of the ancillary file, to 3e-13 at 16 random points and at physical s, 2026-09-22)
    REF = [
        ('qqb', 1.0, -0.432, 0.075, 0.3, [np.float64(0.061150604533198136), np.float64(-0.003136451463348588), np.float64(-0.006145908455042683)]),
        ('qqb', 1.0, -0.138, 0.672, 0.3, [np.float64(0.00014348567362562045), np.float64(-9.692794462308119e-05), np.float64(-9.880081097182286e-05)]),
        ('qg', 1.0, -0.257, 0.304, 0.3, [np.float64(0.039535878202060636), np.float64(-0.001198529393265322), np.float64(-0.02047536065621402)]),
        ('qg', 1.0, -0.659, 0.296, 3.0, [np.float64(0.04157026731014346), np.float64(0.059971899071441404), np.float64(-0.0037770094269385024)]),
    ]
    worst = 0.0
    for chan, s, t, q2, mt, ref in REF:
        u = q2 - s - t
        E = E_todd(chan, s, t, u, q2, mt)
        d = np.max(np.abs(E - np.array(ref))) / np.max(np.abs(ref))
        worst = max(worst, d)
        print(chan, dict(s=s, t=t, u=u, q2=q2, mt=mt), E, 'rel dev %.1e' % d)
    print('self-test', 'PASS' if worst < 1e-10 else 'FAIL', 'worst %.1e' % worst)


==> anc/virtual.py <==
"""NLO helicity cross sections of V+jet: sector "virtual"
endpoint sector: the soft-endpoint ratios C^{beta,delta}_{ab}/C^{beta,(0)}_{ab} of the real emission and the one-loop virtual columns B^beta_{ab}, both before the mass-factorisation counterterm (README.txt)
Symbols: CF, Nc, eps, fA, fM2, fs, ft, fu, nfTR, s, t, u  (conventions: README.txt)
C maps each label (paper notation) to a sympy expression."""
from sympy import Symbol, sympify
_L = {n: Symbol(n) for n in ['CF', 'Nc', 'eps', 'fA', 'fM2', 'fs', 'ft', 'fu', 'nfTR', 's', 't', 'u']}
C = {}
C['B^{U+L}_{q\\bar q}'] = sympify('-20*Nc**4*s**4*t/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 20*Nc**4*s**4*u/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 8*Nc**4*s**4*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) - 8*Nc**4*s**4*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) - 38*Nc**4*s**3*t**2/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 76*Nc**4*s**3*t*u/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 24*Nc**4*s**3*t*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) - 8*Nc**4*s**3*t*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) - 38*Nc**4*s**3*u**2/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 8*Nc**4*s**3*u*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) - 24*Nc**4*s**3*u*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) - 28*Nc**4*s**2*t**3/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 84*Nc**4*s**2*t**2*u/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 32*Nc**4*s**2*t**2*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) - 8*Nc**4*s**2*t**2*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) - 84*Nc**4*s**2*t*u**2/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 16*Nc**4*s**2*t*u*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) - 16*Nc**4*s**2*t*u*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) - 28*Nc**4*s**2*u**3/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 8*Nc**4*s**2*u**2*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) - 32*Nc**4*s**2*u**2*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) - 10*Nc**4*s*t**4/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 40*Nc**4*s*t**3*u/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 24*Nc**4*s*t**3*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) - 60*Nc**4*s*t**2*u**2/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 16*Nc**4*s*t**2*u*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) - 8*Nc**4*s*t**2*u*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) - 40*Nc**4*s*t*u**3/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 8*Nc**4*s*t*u**2*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) - 16*Nc**4*s*t*u**2*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) - 10*Nc**4*s*u**4/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 24*Nc**4*s*u**3*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) - 10*Nc**4*t**4*u/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 8*Nc**4*t**4*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) - 14*Nc**4*t**3*u**2/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 8*Nc**4*t**3*u*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) - 14*Nc**4*t**2*u**3/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 2*Nc**4*t**2*u**2*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) - 2*Nc**4*t**2*u**2*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) - 10*Nc**4*t*u**4/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 8*Nc**4*t*u**3*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) - 8*Nc**4*u**4*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) + 4*pi**2*Nc**3*s**2/(12*Nc**2*t*u - 12*t*u) + 8*Nc**3*s**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*t*u - 4*t*u) + 8*Nc**3*s**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*t*u - 4*t*u) - 4*Nc**3*s**2*log(-t/(s + t + u))**2/(4*Nc**2*t*u - 4*t*u) - 8*Nc**3*s**2*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*t*u - 4*t*u) + 8*Nc**3*s**2*log(-t/(s + t + u))/(4*Nc**2*t*u - 4*t*u) - 4*Nc**3*s**2*log(-u/(s + t + u))**2/(4*Nc**2*t*u - 4*t*u) + 8*Nc**3*s**2*log(-u/(s + t + u))/(4*Nc**2*t*u - 4*t*u) - 12*Nc**3*s**2/(4*Nc**2*t*u - 4*t*u) + 4*pi**2*Nc**3*s/(12*Nc**2*u - 12*u) + 8*Nc**3*s*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*u - 4*u) + 8*Nc**3*s*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*u - 4*u) - 4*Nc**3*s*log(-t/(s + t + u))**2/(4*Nc**2*u - 4*u) - 8*Nc**3*s*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) + 8*Nc**3*s*log(-t/(s + t + u))/(4*Nc**2*u - 4*u) - 4*Nc**3*s*log(-u/(s + t + u))**2/(4*Nc**2*u - 4*u) + 8*Nc**3*s*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) - 12*Nc**3*s/(4*Nc**2*u - 4*u) + 4*pi**2*Nc**3*s/(12*Nc**2*t - 12*t) + 8*Nc**3*s*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*t - 4*t) + 8*Nc**3*s*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*t - 4*t) - 4*Nc**3*s*log(-t/(s + t + u))**2/(4*Nc**2*t - 4*t) - 8*Nc**3*s*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) + 8*Nc**3*s*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) - 4*Nc**3*s*log(-u/(s + t + u))**2/(4*Nc**2*t - 4*t) + 8*Nc**3*s*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) - 12*Nc**3*s/(4*Nc**2*t - 4*t) + 2*pi**2*Nc**3*t/(12*Nc**2*u - 12*u) + 4*Nc**3*t*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*u - 4*u) + 4*Nc**3*t*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*u - 4*u) - 2*Nc**3*t*log(-t/(s + t + u))**2/(4*Nc**2*u - 4*u) - 4*Nc**3*t*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) + 4*Nc**3*t*log(-t/(s + t + u))/(4*Nc**2*u - 4*u) - 2*Nc**3*t*log(-u/(s + t + u))**2/(4*Nc**2*u - 4*u) + 4*Nc**3*t*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) + 2*Nc**3*t/(4*Nc**2*u - 4*u) + 2*pi**2*Nc**3*u/(12*Nc**2*t - 12*t) + 4*Nc**3*u*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*t - 4*t) + 4*Nc**3*u*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*t - 4*t) - 2*Nc**3*u*log(-t/(s + t + u))**2/(4*Nc**2*t - 4*t) - 4*Nc**3*u*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) + 4*Nc**3*u*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) - 2*Nc**3*u*log(-u/(s + t + u))**2/(4*Nc**2*t - 4*t) + 4*Nc**3*u*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) + 2*Nc**3*u/(4*Nc**2*t - 4*t) + 16*Nc**3/(4*Nc**2 - 4) + 40*Nc**2*s**4*t/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 40*Nc**2*s**4*u/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 8*Nc**2*s**4*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) + 8*Nc**2*s**4*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) + 80*Nc**2*s**3*t**2/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 152*Nc**2*s**3*t*u/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 24*Nc**2*s**3*t*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) + 8*Nc**2*s**3*t*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) + 80*Nc**2*s**3*u**2/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 8*Nc**2*s**3*u*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) + 24*Nc**2*s**3*u*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) + 60*Nc**2*s**2*t**3/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 164*Nc**2*s**2*t**2*u/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 32*Nc**2*s**2*t**2*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) + 8*Nc**2*s**2*t**2*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) + 8*Nc**2*s**2*t**2*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) + 164*Nc**2*s**2*t*u**2/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 8*Nc**2*s**2*t*u*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) + 8*Nc**2*s**2*t*u*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) + 8*Nc**2*s**2*t*u*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) + 60*Nc**2*s**2*u**3/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 8*Nc**2*s**2*u**2*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) + 32*Nc**2*s**2*u**2*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) + 8*Nc**2*s**2*u**2*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) + 20*Nc**2*s*t**4/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 76*Nc**2*s*t**3*u/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 24*Nc**2*s*t**3*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) + 8*Nc**2*s*t**3*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) + 104*Nc**2*s*t**2*u**2/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 8*Nc**2*s*t**2*u*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) + 4*Nc**2*s*t**2*u*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) + 8*Nc**2*s*t**2*u*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) + 76*Nc**2*s*t*u**3/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 4*Nc**2*s*t*u**2*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) + 8*Nc**2*s*t*u**2*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) + 8*Nc**2*s*t*u**2*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) + 20*Nc**2*s*u**4/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 24*Nc**2*s*u**3*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) + 8*Nc**2*s*u**3*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) + 20*Nc**2*t**4*u/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 8*Nc**2*t**4*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) + 8*Nc**2*t**4*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) + 20*Nc**2*t**3*u**2/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 8*Nc**2*t**3*u*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) + 24*Nc**2*t**3*u*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) + 20*Nc**2*t**2*u**3/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 32*Nc**2*t**2*u**2*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) + 20*Nc**2*t*u**4/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 8*Nc**2*t*u**3*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) + 24*Nc**2*t*u**3*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) + 8*Nc**2*u**4*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) + 8*Nc**2*u**4*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) + 11*Nc*fM2*s**2/(3*t*u) + 11*Nc*fM2*s/(3*u) + 11*Nc*fM2*s/(3*t) + 11*Nc*fM2*t/(6*u) + 11*Nc*fM2*u/(6*t) - 16*Nc*s**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*t*u - 4*t*u) - 16*Nc*s**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*t*u - 4*t*u) + 16*Nc*s**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*t*u - 4*t*u) + 4*Nc*s**2*log(s/(s + t + u))**2/(4*Nc**2*t*u - 4*t*u) - 8*Nc*s**2*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*t*u - 4*t*u) + 8*Nc*s**2*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*t*u - 4*t*u) - 8*Nc*s**2*log(s/(s + t + u))/(4*Nc**2*t*u - 4*t*u) + 4*Nc*s**2*log(-t/(s + t + u))**2/(4*Nc**2*t*u - 4*t*u) + 8*Nc*s**2*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*t*u - 4*t*u) - 8*Nc*s**2*log(-t/(s + t + u))/(4*Nc**2*t*u - 4*t*u) + 4*Nc*s**2*log(-u/(s + t + u))**2/(4*Nc**2*t*u - 4*t*u) - 8*Nc*s**2*log(-u/(s + t + u))/(4*Nc**2*t*u - 4*t*u) - 4*pi**2*Nc*s**2/(4*Nc**2*t*u - 4*t*u) + 24*Nc*s**2/(4*Nc**2*t*u - 4*t*u) - 16*Nc*s*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*u - 4*u) - 8*Nc*s*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*u - 4*u) + 8*Nc*s*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*u - 4*u) + 4*Nc*s*log(s/(s + t + u))**2/(4*Nc**2*u - 4*u) - 8*Nc*s*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*u - 4*u) + 8*Nc*s*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) - 8*Nc*s*log(s/(s + t + u))/(4*Nc**2*u - 4*u) + 4*Nc*s*log(-t/(s + t + u))**2/(4*Nc**2*u - 4*u) + 8*Nc*s*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) - 8*Nc*s*log(-t/(s + t + u))/(4*Nc**2*u - 4*u) + 4*Nc*s*log(-u/(s + t + u))**2/(4*Nc**2*u - 4*u) - 8*Nc*s*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) - 4*pi**2*Nc*s/(4*Nc**2*u - 4*u) + 24*Nc*s/(4*Nc**2*u - 4*u) - 8*Nc*s*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*t - 4*t) - 16*Nc*s*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*t - 4*t) + 8*Nc*s*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*t - 4*t) + 4*Nc*s*log(s/(s + t + u))**2/(4*Nc**2*t - 4*t) - 8*Nc*s*log(s/(s + t + u))/(4*Nc**2*t - 4*t) + 4*Nc*s*log(-t/(s + t + u))**2/(4*Nc**2*t - 4*t) + 8*Nc*s*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) - 8*Nc*s*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) + 4*Nc*s*log(-u/(s + t + u))**2/(4*Nc**2*t - 4*t) - 8*Nc*s*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) - 4*pi**2*Nc*s/(4*Nc**2*t - 4*t) + 24*Nc*s/(4*Nc**2*t - 4*t) - 8*Nc*t*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*u - 4*u) - 4*Nc*t*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*u - 4*u) + 4*Nc*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*u - 4*u) + 2*Nc*t*log(s/(s + t + u))**2/(4*Nc**2*u - 4*u) - 4*Nc*t*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*u - 4*u) + 4*Nc*t*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) - 4*Nc*t*log(s/(s + t + u))/(4*Nc**2*u - 4*u) + 2*Nc*t*log(-t/(s + t + u))**2/(4*Nc**2*u - 4*u) + 4*Nc*t*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) - 4*Nc*t*log(-t/(s + t + u))/(4*Nc**2*u - 4*u) + 2*Nc*t*log(-u/(s + t + u))**2/(4*Nc**2*u - 4*u) - 4*Nc*t*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) - 2*pi**2*Nc*t/(4*Nc**2*u - 4*u) + 11*Nc*t/(6*u) - 4*Nc*u*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*t - 4*t) - 8*Nc*u*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*t - 4*t) + 4*Nc*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*t - 4*t) + 2*Nc*u*log(s/(s + t + u))**2/(4*Nc**2*t - 4*t) - 4*Nc*u*log(s/(s + t + u))/(4*Nc**2*t - 4*t) + 2*Nc*u*log(-t/(s + t + u))**2/(4*Nc**2*t - 4*t) + 4*Nc*u*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) - 4*Nc*u*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) + 2*Nc*u*log(-u/(s + t + u))**2/(4*Nc**2*t - 4*t) - 4*Nc*u*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) - 2*pi**2*Nc*u/(4*Nc**2*t - 4*t) + 11*Nc/3 - 24*Nc/(4*Nc**2 - 4) + 11*Nc*u/(6*t) - 4*fM2*nfTR*s**2/(3*t*u) - 4*fM2*nfTR*s/(3*u) - 4*fM2*nfTR*s/(3*t) - 2*fM2*nfTR*t/(3*u) - 2*fM2*nfTR*u/(3*t) - 2*nfTR*t/(3*u) - 4*nfTR/3 - 2*nfTR*u/(3*t) - 20*s**4*t/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 20*s**4*u/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 42*s**3*t**2/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 76*s**3*t*u/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 42*s**3*u**2/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 32*s**2*t**3/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 80*s**2*t**2*u/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 8*s**2*t**2*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) - 80*s**2*t*u**2/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 8*s**2*t*u*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) + 8*s**2*t*u*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) - 8*s**2*t*u*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) - 32*s**2*u**3/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 8*s**2*u**2*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) + 8*pi**2*s**2/(12*Nc**3*t*u - 12*Nc*t*u) + 8*s**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3*t*u - 4*Nc*t*u) + 8*s**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3*t*u - 4*Nc*t*u) - 16*s**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3*t*u - 4*Nc*t*u) - 4*s**2*log(s/(s + t + u))**2/(4*Nc**3*t*u - 4*Nc*t*u) + 8*s**2*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**3*t*u - 4*Nc*t*u) - 8*s**2*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*t*u - 4*Nc*t*u) + 8*s**2*log(s/(s + t + u))/(4*Nc**3*t*u - 4*Nc*t*u) - 12*s**2/(4*Nc**3*t*u - 4*Nc*t*u) - 10*s*t**4/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 36*s*t**3*u/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 8*s*t**3*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) - 44*s*t**2*u**2/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 8*s*t**2*u*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) + 4*s*t**2*u*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) - 8*s*t**2*u*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) - 36*s*t*u**3/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 4*s*t*u**2*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) + 8*s*t*u**2*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) - 8*s*t*u**2*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) - 10*s*u**4/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 8*s*u**3*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) + 8*pi**2*s/(12*Nc**3*u - 12*Nc*u) + 8*s*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3*u - 4*Nc*u) - 8*s*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3*u - 4*Nc*u) - 4*s*log(s/(s + t + u))**2/(4*Nc**3*u - 4*Nc*u) + 8*s*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**3*u - 4*Nc*u) - 8*s*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*u - 4*Nc*u) + 8*s*log(s/(s + t + u))/(4*Nc**3*u - 4*Nc*u) - 12*s/(4*Nc**3*u - 4*Nc*u) + 8*pi**2*s/(12*Nc**3*t - 12*Nc*t) + 8*s*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3*t - 4*Nc*t) - 8*s*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3*t - 4*Nc*t) - 4*s*log(s/(s + t + u))**2/(4*Nc**3*t - 4*Nc*t) + 8*s*log(s/(s + t + u))/(4*Nc**3*t - 4*Nc*t) - 12*s/(4*Nc**3*t - 4*Nc*t) - 10*t**4*u/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 8*t**4*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) - 6*t**3*u**2/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 24*t**3*u*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) - 6*t**2*u**3/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 2*t**2*u**2*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) + 2*t**2*u**2*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) - 32*t**2*u**2*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) - 10*t*u**4/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 24*t*u**3*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) + 4*pi**2*t/(12*Nc**3*u - 12*Nc*u) + 4*t*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3*u - 4*Nc*u) - 4*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3*u - 4*Nc*u) - 2*t*log(s/(s + t + u))**2/(4*Nc**3*u - 4*Nc*u) + 4*t*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**3*u - 4*Nc*u) - 4*t*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*u - 4*Nc*u) + 4*t*log(s/(s + t + u))/(4*Nc**3*u - 4*Nc*u) - 2*t/(4*Nc**3*u - 4*Nc*u) - 8*u**4*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) + 4*pi**2*u/(12*Nc**3*t - 12*Nc*t) + 4*u*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3*t - 4*Nc*t) - 4*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3*t - 4*Nc*t) - 2*u*log(s/(s + t + u))**2/(4*Nc**3*t - 4*Nc*t) + 4*u*log(s/(s + t + u))/(4*Nc**3*t - 4*Nc*t) - 2*u/(4*Nc**3*t - 4*Nc*t) + 8/(4*Nc**3 - 4*Nc) + (8*Nc**3*s**2*log(-t/(s + t + u))/(4*Nc**2*t*u - 4*t*u) + 8*Nc**3*s**2*log(-u/(s + t + u))/(4*Nc**2*t*u - 4*t*u) - 12*Nc**3*s**2/(4*Nc**2*t*u - 4*t*u) + 8*Nc**3*s*log(-t/(s + t + u))/(4*Nc**2*u - 4*u) + 8*Nc**3*s*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) - 12*Nc**3*s/(4*Nc**2*u - 4*u) + 8*Nc**3*s*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) + 8*Nc**3*s*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) - 12*Nc**3*s/(4*Nc**2*t - 4*t) + 4*Nc**3*t*log(-t/(s + t + u))/(4*Nc**2*u - 4*u) + 4*Nc**3*t*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) + 2*Nc**3*t/(4*Nc**2*u - 4*u) + 4*Nc**3*u*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) + 4*Nc**3*u*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) + 2*Nc**3*u/(4*Nc**2*t - 4*t) + 16*Nc**3/(4*Nc**2 - 4) - 8*Nc*s**2*log(s/(s + t + u))/(4*Nc**2*t*u - 4*t*u) - 8*Nc*s**2*log(-t/(s + t + u))/(4*Nc**2*t*u - 4*t*u) - 8*Nc*s**2*log(-u/(s + t + u))/(4*Nc**2*t*u - 4*t*u) + 24*Nc*s**2/(4*Nc**2*t*u - 4*t*u) - 11*Nc*s**2/(3*t*u) - 8*Nc*s*log(s/(s + t + u))/(4*Nc**2*u - 4*u) - 8*Nc*s*log(-t/(s + t + u))/(4*Nc**2*u - 4*u) - 8*Nc*s*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) + 24*Nc*s/(4*Nc**2*u - 4*u) - 8*Nc*s*log(s/(s + t + u))/(4*Nc**2*t - 4*t) - 8*Nc*s*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) - 8*Nc*s*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) + 24*Nc*s/(4*Nc**2*t - 4*t) - 11*Nc*s/(3*u) - 11*Nc*s/(3*t) - 4*Nc*t*log(s/(s + t + u))/(4*Nc**2*u - 4*u) - 4*Nc*t*log(-t/(s + t + u))/(4*Nc**2*u - 4*u) - 4*Nc*t*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) - 11*Nc*t/(6*u) - 4*Nc*u*log(s/(s + t + u))/(4*Nc**2*t - 4*t) - 4*Nc*u*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) - 4*Nc*u*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) - 24*Nc/(4*Nc**2 - 4) - 11*Nc*u/(6*t) + 4*nfTR*s**2/(3*t*u) + 4*nfTR*s/(3*u) + 4*nfTR*s/(3*t) + 2*nfTR*t/(3*u) + 2*nfTR*u/(3*t) + 8*s**2*log(s/(s + t + u))/(4*Nc**3*t*u - 4*Nc*t*u) - 12*s**2/(4*Nc**3*t*u - 4*Nc*t*u) + 8*s*log(s/(s + t + u))/(4*Nc**3*u - 4*Nc*u) - 12*s/(4*Nc**3*u - 4*Nc*u) + 8*s*log(s/(s + t + u))/(4*Nc**3*t - 4*Nc*t) - 12*s/(4*Nc**3*t - 4*Nc*t) + 4*t*log(s/(s + t + u))/(4*Nc**3*u - 4*Nc*u) - 2*t/(4*Nc**3*u - 4*Nc*u) + 4*u*log(s/(s + t + u))/(4*Nc**3*t - 4*Nc*t) - 2*u/(4*Nc**3*t - 4*Nc*t) + 8/(4*Nc**3 - 4*Nc))/eps + (-16*Nc**4*s**2/(4*Nc**3*t*u - 4*Nc*t*u) - 16*Nc**4*s*t/(4*Nc**3*t*u - 4*Nc*t*u) - 16*Nc**4*s*u/(4*Nc**3*t*u - 4*Nc*t*u) - 8*Nc**4*t**2/(4*Nc**3*t*u - 4*Nc*t*u) - 8*Nc**4*u**2/(4*Nc**3*t*u - 4*Nc*t*u) + 24*Nc**2*s**2/(4*Nc**3*t*u - 4*Nc*t*u) + 24*Nc**2*s*t/(4*Nc**3*t*u - 4*Nc*t*u) + 24*Nc**2*s*u/(4*Nc**3*t*u - 4*Nc*t*u) + 12*Nc**2*t**2/(4*Nc**3*t*u - 4*Nc*t*u) + 12*Nc**2*u**2/(4*Nc**3*t*u - 4*Nc*t*u) - 8*s**2/(4*Nc**3*t*u - 4*Nc*t*u) - 8*s*t/(4*Nc**3*t*u - 4*Nc*t*u) - 8*s*u/(4*Nc**3*t*u - 4*Nc*t*u) - 4*t**2/(4*Nc**3*t*u - 4*Nc*t*u) - 4*u**2/(4*Nc**3*t*u - 4*Nc*t*u))/eps**2', locals=_L)
C['B^{L1}_{q\\bar q}'] = sympify('-4*Nc**4*s*t/(4*Nc**3*t + 4*Nc**3*u - 4*Nc*t - 4*Nc*u) - 4*Nc**4*s*u/(4*Nc**3*t + 4*Nc**3*u - 4*Nc*t - 4*Nc*u) + pi**2*Nc**3*s/(12*Nc**2 - 12) + 2*Nc**3*s*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2 - 4) + 2*Nc**3*s*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2 - 4) - Nc**3*s*log(-t/(s + t + u))**2/(4*Nc**2 - 4) - 2*Nc**3*s*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2 - 4) + 2*Nc**3*s*log(-t/(s + t + u))/(4*Nc**2 - 4) - Nc**3*s*log(-u/(s + t + u))**2/(4*Nc**2 - 4) - 3*Nc**3*s/(4*Nc**2 - 4) - 2*Nc**2*s**2*u*log(s/(s + t + u))/(4*Nc**3*t**2 + 8*Nc**3*t*u + 4*Nc**3*u**2 - 4*Nc*t**2 - 8*Nc*t*u - 4*Nc*u**2) + 2*Nc**2*s*t**2*log(s/(s + t + u))/(4*Nc**3*t**2 + 8*Nc**3*t*u + 4*Nc**3*u**2 - 4*Nc*t**2 - 8*Nc*t*u - 4*Nc*u**2) + 2*Nc**2*s*t*u*log(s/(s + t + u))/(4*Nc**3*t**2 + 8*Nc**3*t*u + 4*Nc**3*u**2 - 4*Nc*t**2 - 8*Nc*t*u - 4*Nc*u**2) + 10*Nc**2*s*t/(4*Nc**3*t + 4*Nc**3*u - 4*Nc*t - 4*Nc*u) + 8*Nc**2*s*u/(4*Nc**3*t + 4*Nc**3*u - 4*Nc*t - 4*Nc*u) + 11*Nc*fM2*s/12 + 2*Nc*s**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*u - 4*u) - 2*Nc*s**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*u - 4*u) - 4*Nc*s*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2 - 4) - 2*Nc*s*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2 - 4) + 2*Nc*s*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2 - 4) + Nc*s*log(s/(s + t + u))**2/(4*Nc**2 - 4) - 2*Nc*s*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2 - 4) + 2*Nc*s*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2 - 4) - 2*Nc*s*log(s/(s + t + u))/(4*Nc**2 - 4) + Nc*s*log(-t/(s + t + u))**2/(4*Nc**2 - 4) + 2*Nc*s*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2 - 4) - 4*Nc*s*log(-t/(s + t + u))/(4*Nc**2 - 4) + Nc*s*log(-u/(s + t + u))**2/(4*Nc**2 - 4) - pi**2*Nc*s/(4*Nc**2 - 4) + 6*Nc*s/(4*Nc**2 - 4) - fM2*nfTR*s/3 + 2*s**2*u*log(s/(s + t + u))/(4*Nc**3*t**2 + 8*Nc**3*t*u + 4*Nc**3*u**2 - 4*Nc*t**2 - 8*Nc*t*u - 4*Nc*u**2) - 2*s**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3*u - 4*Nc*u) + 2*s**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3*u - 4*Nc*u) - 2*s*t**2*log(s/(s + t + u))/(4*Nc**3*t**2 + 8*Nc**3*t*u + 4*Nc**3*u**2 - 4*Nc*t**2 - 8*Nc*t*u - 4*Nc*u**2) - 2*s*t*u*log(s/(s + t + u))/(4*Nc**3*t**2 + 8*Nc**3*t*u + 4*Nc**3*u**2 - 4*Nc*t**2 - 8*Nc*t*u - 4*Nc*u**2) - 6*s*t/(4*Nc**3*t + 4*Nc**3*u - 4*Nc*t - 4*Nc*u) - 4*s*u/(4*Nc**3*t + 4*Nc**3*u - 4*Nc*t - 4*Nc*u) + 2*pi**2*s/(12*Nc**3 - 12*Nc) + 2*s*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3 - 4*Nc) - 2*s*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3 - 4*Nc) - s*log(s/(s + t + u))**2/(4*Nc**3 - 4*Nc) + 2*s*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**3 - 4*Nc) - 2*s*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3 - 4*Nc) + 2*s*log(s/(s + t + u))/(4*Nc**3 - 4*Nc) + 2*s*log(-t/(s + t + u))/(4*Nc**3 - 4*Nc) - 3*s/(4*Nc**3 - 4*Nc) + (2*Nc**3*s*log(-t/(s + t + u))/(4*Nc**2 - 4) + 2*Nc**3*s*log(-u/(s + t + u))/(4*Nc**2 - 4) - 3*Nc**3*s/(4*Nc**2 - 4) - 11*Nc*s/12 - 2*Nc*s*log(s/(s + t + u))/(4*Nc**2 - 4) - 2*Nc*s*log(-t/(s + t + u))/(4*Nc**2 - 4) - 2*Nc*s*log(-u/(s + t + u))/(4*Nc**2 - 4) + 6*Nc*s/(4*Nc**2 - 4) + nfTR*s/3 + 2*s*log(s/(s + t + u))/(4*Nc**3 - 4*Nc) - 3*s/(4*Nc**3 - 4*Nc))/eps + (-4*Nc**4*s/(4*Nc**3 - 4*Nc) + 6*Nc**2*s/(4*Nc**3 - 4*Nc) - 2*s/(4*Nc**3 - 4*Nc))/eps**2', locals=_L)
C['B^{L2}_{q\\bar q}'] = sympify('-4*Nc**4*s*t/(4*Nc**3*t + 4*Nc**3*u - 4*Nc*t - 4*Nc*u) - 4*Nc**4*s*u/(4*Nc**3*t + 4*Nc**3*u - 4*Nc*t - 4*Nc*u) + pi**2*Nc**3*s/(12*Nc**2 - 12) + 2*Nc**3*s*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2 - 4) + 2*Nc**3*s*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2 - 4) - Nc**3*s*log(-t/(s + t + u))**2/(4*Nc**2 - 4) - 2*Nc**3*s*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2 - 4) - Nc**3*s*log(-u/(s + t + u))**2/(4*Nc**2 - 4) + 2*Nc**3*s*log(-u/(s + t + u))/(4*Nc**2 - 4) - 3*Nc**3*s/(4*Nc**2 - 4) - 2*Nc**2*s**2*t*log(s/(s + t + u))/(4*Nc**3*t**2 + 8*Nc**3*t*u + 4*Nc**3*u**2 - 4*Nc*t**2 - 8*Nc*t*u - 4*Nc*u**2) + 2*Nc**2*s*t*u*log(s/(s + t + u))/(4*Nc**3*t**2 + 8*Nc**3*t*u + 4*Nc**3*u**2 - 4*Nc*t**2 - 8*Nc*t*u - 4*Nc*u**2) + 8*Nc**2*s*t/(4*Nc**3*t + 4*Nc**3*u - 4*Nc*t - 4*Nc*u) + 2*Nc**2*s*u**2*log(s/(s + t + u))/(4*Nc**3*t**2 + 8*Nc**3*t*u + 4*Nc**3*u**2 - 4*Nc*t**2 - 8*Nc*t*u - 4*Nc*u**2) + 10*Nc**2*s*u/(4*Nc**3*t + 4*Nc**3*u - 4*Nc*t - 4*Nc*u) + 11*Nc*fM2*s/12 + 2*Nc*s**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*t - 4*t) - 2*Nc*s**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*t - 4*t) + 2*Nc*s**2*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) - 2*Nc*s**2*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) - 2*Nc*s*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2 - 4) - 4*Nc*s*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2 - 4) + 2*Nc*s*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2 - 4) + Nc*s*log(s/(s + t + u))**2/(4*Nc**2 - 4) - 2*Nc*s*log(s/(s + t + u))/(4*Nc**2 - 4) + Nc*s*log(-t/(s + t + u))**2/(4*Nc**2 - 4) + 2*Nc*s*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2 - 4) + Nc*s*log(-u/(s + t + u))**2/(4*Nc**2 - 4) - 4*Nc*s*log(-u/(s + t + u))/(4*Nc**2 - 4) - pi**2*Nc*s/(4*Nc**2 - 4) + 6*Nc*s/(4*Nc**2 - 4) - fM2*nfTR*s/3 + 2*s**2*t*log(s/(s + t + u))/(4*Nc**3*t**2 + 8*Nc**3*t*u + 4*Nc**3*u**2 - 4*Nc*t**2 - 8*Nc*t*u - 4*Nc*u**2) - 2*s**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3*t - 4*Nc*t) + 2*s**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3*t - 4*Nc*t) - 2*s**2*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**3*t - 4*Nc*t) + 2*s**2*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*t - 4*Nc*t) - 2*s*t*u*log(s/(s + t + u))/(4*Nc**3*t**2 + 8*Nc**3*t*u + 4*Nc**3*u**2 - 4*Nc*t**2 - 8*Nc*t*u - 4*Nc*u**2) - 4*s*t/(4*Nc**3*t + 4*Nc**3*u - 4*Nc*t - 4*Nc*u) - 2*s*u**2*log(s/(s + t + u))/(4*Nc**3*t**2 + 8*Nc**3*t*u + 4*Nc**3*u**2 - 4*Nc*t**2 - 8*Nc*t*u - 4*Nc*u**2) - 6*s*u/(4*Nc**3*t + 4*Nc**3*u - 4*Nc*t - 4*Nc*u) + 2*pi**2*s/(12*Nc**3 - 12*Nc) + 2*s*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3 - 4*Nc) - 2*s*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3 - 4*Nc) - s*log(s/(s + t + u))**2/(4*Nc**3 - 4*Nc) + 2*s*log(s/(s + t + u))/(4*Nc**3 - 4*Nc) + 2*s*log(-u/(s + t + u))/(4*Nc**3 - 4*Nc) - 3*s/(4*Nc**3 - 4*Nc) + (2*Nc**3*s*log(-t/(s + t + u))/(4*Nc**2 - 4) + 2*Nc**3*s*log(-u/(s + t + u))/(4*Nc**2 - 4) - 3*Nc**3*s/(4*Nc**2 - 4) - 11*Nc*s/12 - 2*Nc*s*log(s/(s + t + u))/(4*Nc**2 - 4) - 2*Nc*s*log(-t/(s + t + u))/(4*Nc**2 - 4) - 2*Nc*s*log(-u/(s + t + u))/(4*Nc**2 - 4) + 6*Nc*s/(4*Nc**2 - 4) + nfTR*s/3 + 2*s*log(s/(s + t + u))/(4*Nc**3 - 4*Nc) - 3*s/(4*Nc**3 - 4*Nc))/eps + (-4*Nc**4*s/(4*Nc**3 - 4*Nc) + 6*Nc**2*s/(4*Nc**3 - 4*Nc) - 2*s/(4*Nc**3 - 4*Nc))/eps**2', locals=_L)
C['B^{L12}_{q\\bar q}'] = sympify('-8*Nc**4*s**3/(4*Nc**3*s**2 + 4*Nc**3*s*t + 4*Nc**3*s*u + 4*Nc**3*t*u - 4*Nc*s**2 - 4*Nc*s*t - 4*Nc*s*u - 4*Nc*t*u) + 2*Nc**4*s**3*log(-t/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*u + 4*Nc**3*u**2 - 4*Nc*s**2 - 8*Nc*s*u - 4*Nc*u**2) + 2*Nc**4*s**3*log(-u/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*t + 4*Nc**3*t**2 - 4*Nc*s**2 - 8*Nc*s*t - 4*Nc*t**2) - 7*Nc**4*s**2*t/(4*Nc**3*s**2 + 4*Nc**3*s*t + 4*Nc**3*s*u + 4*Nc**3*t*u - 4*Nc*s**2 - 4*Nc*s*t - 4*Nc*s*u - 4*Nc*t*u) - 2*Nc**4*s**2*t*log(-t/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*u + 4*Nc**3*u**2 - 4*Nc*s**2 - 8*Nc*s*u - 4*Nc*u**2) + 6*Nc**4*s**2*t*log(-u/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*t + 4*Nc**3*t**2 - 4*Nc*s**2 - 8*Nc*s*t - 4*Nc*t**2) - 7*Nc**4*s**2*u/(4*Nc**3*s**2 + 4*Nc**3*s*t + 4*Nc**3*s*u + 4*Nc**3*t*u - 4*Nc*s**2 - 4*Nc*s*t - 4*Nc*s*u - 4*Nc*t*u) + 6*Nc**4*s**2*u*log(-t/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*u + 4*Nc**3*u**2 - 4*Nc*s**2 - 8*Nc*s*u - 4*Nc*u**2) - 2*Nc**4*s**2*u*log(-u/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*t + 4*Nc**3*t**2 - 4*Nc*s**2 - 8*Nc*s*t - 4*Nc*t**2) + 4*Nc**4*s*t**2*log(-u/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*t + 4*Nc**3*t**2 - 4*Nc*s**2 - 8*Nc*s*t - 4*Nc*t**2) - 6*Nc**4*s*t*u/(4*Nc**3*s**2 + 4*Nc**3*s*t + 4*Nc**3*s*u + 4*Nc**3*t*u - 4*Nc*s**2 - 4*Nc*s*t - 4*Nc*s*u - 4*Nc*t*u) - Nc**4*s*t*u*log(-t/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*u + 4*Nc**3*u**2 - 4*Nc*s**2 - 8*Nc*s*u - 4*Nc*u**2) - Nc**4*s*t*u*log(-u/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*t + 4*Nc**3*t**2 - 4*Nc*s**2 - 8*Nc*s*t - 4*Nc*t**2) + 4*Nc**4*s*u**2*log(-t/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*u + 4*Nc**3*u**2 - 4*Nc*s**2 - 8*Nc*s*u - 4*Nc*u**2) - 8*Nc**3*s/(4*Nc**2 - 4) + 14*Nc**2*s**3/(4*Nc**3*s**2 + 4*Nc**3*s*t + 4*Nc**3*s*u + 4*Nc**3*t*u - 4*Nc*s**2 - 4*Nc*s*t - 4*Nc*s*u - 4*Nc*t*u) + 12*Nc**2*s**2*t/(4*Nc**3*s**2 + 4*Nc**3*s*t + 4*Nc**3*s*u + 4*Nc**3*t*u - 4*Nc*s**2 - 4*Nc*s*t - 4*Nc*s*u - 4*Nc*t*u) + 2*Nc**2*s**2*t*log(-t/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*u + 4*Nc**3*u**2 - 4*Nc*s**2 - 8*Nc*s*u - 4*Nc*u**2) - 4*Nc**2*s**2*t*log(-u/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*t + 4*Nc**3*t**2 - 4*Nc*s**2 - 8*Nc*s*t - 4*Nc*t**2) + 12*Nc**2*s**2*u/(4*Nc**3*s**2 + 4*Nc**3*s*t + 4*Nc**3*s*u + 4*Nc**3*t*u - 4*Nc*s**2 - 4*Nc*s*t - 4*Nc*s*u - 4*Nc*t*u) - 4*Nc**2*s**2*u*log(-t/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*u + 4*Nc**3*u**2 - 4*Nc*s**2 - 8*Nc*s*u - 4*Nc*u**2) + 2*Nc**2*s**2*u*log(-u/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*t + 4*Nc**3*t**2 - 4*Nc*s**2 - 8*Nc*s*t - 4*Nc*t**2) + 2*Nc**2*s**2*log(s/(s + t + u))/(4*Nc**3*t + 4*Nc**3*u - 4*Nc*t - 4*Nc*u) - 4*Nc**2*s*t**2*log(-u/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*t + 4*Nc**3*t**2 - 4*Nc*s**2 - 8*Nc*s*t - 4*Nc*t**2) + 10*Nc**2*s*t*u/(4*Nc**3*s**2 + 4*Nc**3*s*t + 4*Nc**3*s*u + 4*Nc**3*t*u - 4*Nc*s**2 - 4*Nc*s*t - 4*Nc*s*u - 4*Nc*t*u) - 6*Nc**2*s*t*log(s/(s + t + u))/(4*Nc**3*t + 4*Nc**3*u - 4*Nc*t - 4*Nc*u) - 4*Nc**2*s*u**2*log(-t/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*u + 4*Nc**3*u**2 - 4*Nc*s**2 - 8*Nc*s*u - 4*Nc*u**2) - 6*Nc**2*s*u*log(s/(s + t + u))/(4*Nc**3*t + 4*Nc**3*u - 4*Nc*t - 4*Nc*u) - 2*Nc*s**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*u - 4*u) + 2*Nc*s**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*u - 4*u) - 2*Nc*s**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*t - 4*t) + 2*Nc*s**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*t - 4*t) - 2*Nc*s**2*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) + 2*Nc*s**2*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) - 11*Nc*s/6 + 12*Nc*s/(4*Nc**2 - 4) + 2*nfTR*s/3 - 6*s**3/(4*Nc**3*s**2 + 4*Nc**3*s*t + 4*Nc**3*s*u + 4*Nc**3*t*u - 4*Nc*s**2 - 4*Nc*s*t - 4*Nc*s*u - 4*Nc*t*u) - 2*s**3*log(-t/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*u + 4*Nc**3*u**2 - 4*Nc*s**2 - 8*Nc*s*u - 4*Nc*u**2) - 2*s**3*log(-u/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*t + 4*Nc**3*t**2 - 4*Nc*s**2 - 8*Nc*s*t - 4*Nc*t**2) - 5*s**2*t/(4*Nc**3*s**2 + 4*Nc**3*s*t + 4*Nc**3*s*u + 4*Nc**3*t*u - 4*Nc*s**2 - 4*Nc*s*t - 4*Nc*s*u - 4*Nc*t*u) - 2*s**2*t*log(-u/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*t + 4*Nc**3*t**2 - 4*Nc*s**2 - 8*Nc*s*t - 4*Nc*t**2) - 5*s**2*u/(4*Nc**3*s**2 + 4*Nc**3*s*t + 4*Nc**3*s*u + 4*Nc**3*t*u - 4*Nc*s**2 - 4*Nc*s*t - 4*Nc*s*u - 4*Nc*t*u) - 2*s**2*u*log(-t/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*u + 4*Nc**3*u**2 - 4*Nc*s**2 - 8*Nc*s*u - 4*Nc*u**2) - 2*s**2*log(s/(s + t + u))/(4*Nc**3*t + 4*Nc**3*u - 4*Nc*t - 4*Nc*u) + 2*s**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3*u - 4*Nc*u) - 2*s**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3*u - 4*Nc*u) + 2*s**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3*t - 4*Nc*t) - 2*s**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3*t - 4*Nc*t) + 2*s**2*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**3*t - 4*Nc*t) - 2*s**2*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*t - 4*Nc*t) - 4*s*t*u/(4*Nc**3*s**2 + 4*Nc**3*s*t + 4*Nc**3*s*u + 4*Nc**3*t*u - 4*Nc*s**2 - 4*Nc*s*t - 4*Nc*s*u - 4*Nc*t*u) + s*t*u*log(-t/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*u + 4*Nc**3*u**2 - 4*Nc*s**2 - 8*Nc*s*u - 4*Nc*u**2) + s*t*u*log(-u/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*t + 4*Nc**3*t**2 - 4*Nc*s**2 - 8*Nc*s*t - 4*Nc*t**2) + 6*s*t*log(s/(s + t + u))/(4*Nc**3*t + 4*Nc**3*u - 4*Nc*t - 4*Nc*u) + 6*s*u*log(s/(s + t + u))/(4*Nc**3*t + 4*Nc**3*u - 4*Nc*t - 4*Nc*u) - 4*s/(4*Nc**3 - 4*Nc) + (-8*Nc**4*s/(4*Nc**3 - 4*Nc) + 12*Nc**2*s/(4*Nc**3 - 4*Nc) - 4*s/(4*Nc**3 - 4*Nc))/eps', locals=_L)
C['B^{U+L}_{qg}'] = sympify('10*Nc**4*s**4*t/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 10*Nc**4*s**4*u/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 8*Nc**4*s**4*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) + 14*Nc**4*s**3*t**2/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 40*Nc**4*s**3*t*u/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 8*Nc**4*s**3*t*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) + 28*Nc**4*s**3*u**2/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 24*Nc**4*s**3*u*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) + 14*Nc**4*s**2*t**3/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 60*Nc**4*s**2*t**2*u/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 2*Nc**4*s**2*t**2*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) + 2*Nc**4*s**2*t**2*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 84*Nc**4*s**2*t*u**2/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 16*Nc**4*s**2*t*u*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) + 8*Nc**4*s**2*t*u*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 38*Nc**4*s**2*u**3/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 32*Nc**4*s**2*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) + 8*Nc**4*s**2*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 8*Nc**4*s**2/(4*Nc**3*s*t - 4*Nc*s*t) + 10*Nc**4*s*t**4/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 40*Nc**4*s*t**3*u/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 8*Nc**4*s*t**3*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 84*Nc**4*s*t**2*u**2/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 8*Nc**4*s*t**2*u*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) + 16*Nc**4*s*t**2*u*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 76*Nc**4*s*t*u**3/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 16*Nc**4*s*t*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) + 16*Nc**4*s*t*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 20*Nc**4*s*u**4/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 24*Nc**4*s*u**3*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) + 8*Nc**4*s*u**3*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 16*Nc**4*s*u/(4*Nc**3*s*t - 4*Nc*s*t) + 10*Nc**4*t**4*u/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 8*Nc**4*t**4*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 28*Nc**4*t**3*u**2/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 24*Nc**4*t**3*u*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 38*Nc**4*t**2*u**3/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 8*Nc**4*t**2*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) + 32*Nc**4*t**2*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 8*Nc**4*t**2/(4*Nc**3*s*t - 4*Nc*s*t) + 20*Nc**4*t*u**4/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 8*Nc**4*t*u**3*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) + 24*Nc**4*t*u**3*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 16*Nc**4*t*u/(4*Nc**3*s*t - 4*Nc*s*t) + 8*Nc**4*u**4*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) + 8*Nc**4*u**4*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 16*Nc**4*u**2/(4*Nc**3*s*t - 4*Nc*s*t) - 2*pi**2*Nc**3*s/(12*Nc**2*t - 12*t) - 4*Nc**3*s*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*t - 4*t) + 4*Nc**3*s*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*t - 4*t) + 2*Nc**3*s*log(s/(s + t + u))**2/(4*Nc**2*t - 4*t) - 4*Nc**3*s*log(s/(s + t + u))/(4*Nc**2*t - 4*t) + 2*Nc**3*s*log(-t/(s + t + u))**2/(4*Nc**2*t - 4*t) - 4*Nc**3*s*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) - 10*Nc**3*s/(4*Nc**2*t - 4*t) - 2*pi**2*Nc**3*t/(12*Nc**2*s - 12*s) - 4*Nc**3*t*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*s - 4*s) + 4*Nc**3*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*s - 4*s) + 2*Nc**3*t*log(s/(s + t + u))**2/(4*Nc**2*s - 4*s) - 4*Nc**3*t*log(s/(s + t + u))/(4*Nc**2*s - 4*s) + 2*Nc**3*t*log(-t/(s + t + u))**2/(4*Nc**2*s - 4*s) - 4*Nc**3*t*log(-t/(s + t + u))/(4*Nc**2*s - 4*s) - 10*Nc**3*t/(4*Nc**2*s - 4*s) - 4*pi**2*Nc**3*u**2/(12*Nc**2*s*t - 12*s*t) - 8*Nc**3*u**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*s*t - 4*s*t) + 8*Nc**3*u**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*s*t - 4*s*t) + 4*Nc**3*u**2*log(s/(s + t + u))**2/(4*Nc**2*s*t - 4*s*t) - 8*Nc**3*u**2*log(s/(s + t + u))/(4*Nc**2*s*t - 4*s*t) + 4*Nc**3*u**2*log(-t/(s + t + u))**2/(4*Nc**2*s*t - 4*s*t) - 8*Nc**3*u**2*log(-t/(s + t + u))/(4*Nc**2*s*t - 4*s*t) - 4*Nc**3*u**2/(4*Nc**2*s*t - 4*s*t) - 4*pi**2*Nc**3*u/(12*Nc**2*t - 12*t) - 8*Nc**3*u*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*t - 4*t) + 8*Nc**3*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*t - 4*t) + 4*Nc**3*u*log(s/(s + t + u))**2/(4*Nc**2*t - 4*t) - 8*Nc**3*u*log(s/(s + t + u))/(4*Nc**2*t - 4*t) + 4*Nc**3*u*log(-t/(s + t + u))**2/(4*Nc**2*t - 4*t) - 8*Nc**3*u*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) - 4*Nc**3*u/(4*Nc**2*t - 4*t) - 4*pi**2*Nc**3*u/(12*Nc**2*s - 12*s) - 8*Nc**3*u*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*s - 4*s) + 8*Nc**3*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*s - 4*s) + 4*Nc**3*u*log(s/(s + t + u))**2/(4*Nc**2*s - 4*s) - 8*Nc**3*u*log(s/(s + t + u))/(4*Nc**2*s - 4*s) + 4*Nc**3*u*log(-t/(s + t + u))**2/(4*Nc**2*s - 4*s) - 8*Nc**3*u*log(-t/(s + t + u))/(4*Nc**2*s - 4*s) - 4*Nc**3*u/(4*Nc**2*s - 4*s) - 16*Nc**3/(4*Nc**2 - 4) - 20*Nc**2*s**4*t/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 20*Nc**2*s**4*u/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 8*Nc**2*s**4*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) - 8*Nc**2*s**4*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) - 20*Nc**2*s**3*t**2/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 76*Nc**2*s**3*t*u/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 8*Nc**2*s**3*t*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) - 24*Nc**2*s**3*t*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) - 60*Nc**2*s**3*u**2/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 24*Nc**2*s**3*u*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) - 8*Nc**2*s**3*u*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) - 20*Nc**2*s**2*t**3/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 104*Nc**2*s**2*t**2*u/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 32*Nc**2*s**2*t**2*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) - 164*Nc**2*s**2*t*u**2/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 8*Nc**2*s**2*t*u*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) - 8*Nc**2*s**2*t*u*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) - 4*Nc**2*s**2*t*u*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 80*Nc**2*s**2*u**3/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 32*Nc**2*s**2*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) - 8*Nc**2*s**2*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) - 8*Nc**2*s**2*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 12*Nc**2*s**2/(4*Nc**3*s*t - 4*Nc*s*t) - 20*Nc**2*s*t**4/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 76*Nc**2*s*t**3*u/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 24*Nc**2*s*t**3*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) - 8*Nc**2*s*t**3*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 164*Nc**2*s*t**2*u**2/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 4*Nc**2*s*t**2*u*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) - 8*Nc**2*s*t**2*u*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) - 8*Nc**2*s*t**2*u*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 152*Nc**2*s*t*u**3/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 8*Nc**2*s*t*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) - 8*Nc**2*s*t*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) - 8*Nc**2*s*t*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 40*Nc**2*s*u**4/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 24*Nc**2*s*u**3*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) - 8*Nc**2*s*u**3*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 24*Nc**2*s*u/(4*Nc**3*s*t - 4*Nc*s*t) - 20*Nc**2*t**4*u/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 8*Nc**2*t**4*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) - 8*Nc**2*t**4*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 60*Nc**2*t**3*u**2/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 8*Nc**2*t**3*u*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) - 24*Nc**2*t**3*u*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 80*Nc**2*t**2*u**3/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 8*Nc**2*t**2*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) - 8*Nc**2*t**2*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) - 32*Nc**2*t**2*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 12*Nc**2*t**2/(4*Nc**3*s*t - 4*Nc*s*t) - 40*Nc**2*t*u**4/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 8*Nc**2*t*u**3*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) - 24*Nc**2*t*u**3*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 24*Nc**2*t*u/(4*Nc**3*s*t - 4*Nc*s*t) - 8*Nc**2*u**4*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) - 8*Nc**2*u**4*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 24*Nc**2*u**2/(4*Nc**3*s*t - 4*Nc*s*t) - 11*Nc*fM2*s/(6*t) - 11*Nc*fM2*u/(3*t) - 11*Nc*fM2*t/(6*s) - 11*Nc*fM2*u/(3*s) - 11*Nc*fM2*u**2/(3*s*t) + 4*Nc*s*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*t - 4*t) + 8*Nc*s*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*t - 4*t) - 4*Nc*s*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*t - 4*t) - 2*Nc*s*log(s/(s + t + u))**2/(4*Nc**2*t - 4*t) + 4*Nc*s*log(s/(s + t + u))/(4*Nc**2*t - 4*t) - 2*Nc*s*log(-t/(s + t + u))**2/(4*Nc**2*t - 4*t) - 4*Nc*s*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) + 4*Nc*s*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) - 2*Nc*s*log(-u/(s + t + u))**2/(4*Nc**2*t - 4*t) + 4*Nc*s*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) + 12*Nc*s/(4*Nc**2*t - 4*t) + 2*pi**2*Nc*s/(4*Nc**2*t - 4*t) - 11*Nc*s/(6*t) + 4*Nc*t*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*s - 4*s) + 4*Nc*t*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*s - 4*s) - 8*Nc*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*s - 4*s) - 2*Nc*t*log(s/(s + t + u))**2/(4*Nc**2*s - 4*s) + 4*Nc*t*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*s - 4*s) - 4*Nc*t*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) + 4*Nc*t*log(s/(s + t + u))/(4*Nc**2*s - 4*s) - 2*Nc*t*log(-t/(s + t + u))**2/(4*Nc**2*s - 4*s) + 4*Nc*t*log(-t/(s + t + u))/(4*Nc**2*s - 4*s) - 2*Nc*t*log(-u/(s + t + u))**2/(4*Nc**2*s - 4*s) + 4*Nc*t*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) + 12*Nc*t/(4*Nc**2*s - 4*s) + 16*Nc*u**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*s*t - 4*s*t) + 16*Nc*u**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*s*t - 4*s*t) - 16*Nc*u**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*s*t - 4*s*t) - 4*Nc*u**2*log(s/(s + t + u))**2/(4*Nc**2*s*t - 4*s*t) + 8*Nc*u**2*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*s*t - 4*s*t) - 8*Nc*u**2*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*s*t - 4*s*t) + 8*Nc*u**2*log(s/(s + t + u))/(4*Nc**2*s*t - 4*s*t) - 4*Nc*u**2*log(-t/(s + t + u))**2/(4*Nc**2*s*t - 4*s*t) - 8*Nc*u**2*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*s*t - 4*s*t) + 8*Nc*u**2*log(-t/(s + t + u))/(4*Nc**2*s*t - 4*s*t) - 4*Nc*u**2*log(-u/(s + t + u))**2/(4*Nc**2*s*t - 4*s*t) + 8*Nc*u**2*log(-u/(s + t + u))/(4*Nc**2*s*t - 4*s*t) + 4*pi**2*Nc*u**2/(4*Nc**2*s*t - 4*s*t) + 8*Nc*u*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*t - 4*t) + 16*Nc*u*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*t - 4*t) - 8*Nc*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*t - 4*t) - 4*Nc*u*log(s/(s + t + u))**2/(4*Nc**2*t - 4*t) + 8*Nc*u*log(s/(s + t + u))/(4*Nc**2*t - 4*t) - 4*Nc*u*log(-t/(s + t + u))**2/(4*Nc**2*t - 4*t) - 8*Nc*u*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) + 8*Nc*u*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) - 4*Nc*u*log(-u/(s + t + u))**2/(4*Nc**2*t - 4*t) + 8*Nc*u*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) + 4*pi**2*Nc*u/(4*Nc**2*t - 4*t) + 8*Nc*u*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*s - 4*s) + 8*Nc*u*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*s - 4*s) - 16*Nc*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*s - 4*s) - 4*Nc*u*log(s/(s + t + u))**2/(4*Nc**2*s - 4*s) + 8*Nc*u*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*s - 4*s) - 8*Nc*u*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) + 8*Nc*u*log(s/(s + t + u))/(4*Nc**2*s - 4*s) - 4*Nc*u*log(-t/(s + t + u))**2/(4*Nc**2*s - 4*s) + 8*Nc*u*log(-t/(s + t + u))/(4*Nc**2*s - 4*s) - 4*Nc*u*log(-u/(s + t + u))**2/(4*Nc**2*s - 4*s) + 8*Nc*u*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) - 11*Nc/3 + 24*Nc/(4*Nc**2 - 4) - 11*Nc*t/(6*s) + 2*fM2*nfTR*s/(3*t) + 4*fM2*nfTR*u/(3*t) + 2*fM2*nfTR*t/(3*s) + 4*fM2*nfTR*u/(3*s) + 4*fM2*nfTR*u**2/(3*s*t) + 2*nfTR*s/(3*t) + 4*nfTR/3 + 2*nfTR*t/(3*s) + 10*s**4*t/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 10*s**4*u/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 8*s**4*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) + 6*s**3*t**2/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 36*s**3*t*u/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 24*s**3*t*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) + 32*s**3*u**2/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 8*s**3*u*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) + 6*s**2*t**3/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 44*s**2*t**2*u/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 2*s**2*t**2*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) + 32*s**2*t**2*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) - 2*s**2*t**2*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 80*s**2*t*u**2/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 8*s**2*t*u*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) + 8*s**2*t*u*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) - 4*s**2*t*u*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 42*s**2*u**3/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 8*s**2*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) + 4*s**2/(4*Nc**3*s*t - 4*Nc*s*t) + 10*s*t**4/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 36*s*t**3*u/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 24*s*t**3*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) + 80*s*t**2*u**2/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 4*s*t**2*u*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) + 8*s*t**2*u*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) - 8*s*t**2*u*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 76*s*t*u**3/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 8*s*t*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) + 8*s*t*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) - 8*s*t*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 20*s*u**4/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 8*s*u/(4*Nc**3*s*t - 4*Nc*s*t) - 4*pi**2*s/(12*Nc**3*t - 12*Nc*t) - 4*s*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3*t - 4*Nc*t) - 4*s*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3*t - 4*Nc*t) + 4*s*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*t - 4*Nc*t) + 2*s*log(-u/(s + t + u))**2/(4*Nc**3*t - 4*Nc*t) - 4*s*log(-u/(s + t + u))/(4*Nc**3*t - 4*Nc*t) - 2*s/(4*Nc**3*t - 4*Nc*t) + 10*t**4*u/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 8*t**4*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) + 32*t**3*u**2/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 8*t**3*u*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) + 42*t**2*u**3/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 8*t**2*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) + 4*t**2/(4*Nc**3*s*t - 4*Nc*s*t) + 20*t*u**4/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 8*t*u/(4*Nc**3*s*t - 4*Nc*s*t) + 2*pi**2*t/(12*Nc**3*s - 12*Nc*s) - 4*t*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3*s - 4*Nc*s) + 4*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3*s - 4*Nc*s) - 4*t*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**3*s - 4*Nc*s) + 4*t*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*s - 4*Nc*s) + 2*t*log(-u/(s + t + u))**2/(4*Nc**3*s - 4*Nc*s) - 4*t*log(-u/(s + t + u))/(4*Nc**3*s - 4*Nc*s) - 2*t/(4*Nc**3*s - 4*Nc*s) - 8*pi**2*u**2/(12*Nc**3*s*t - 12*Nc*s*t) - 16*u**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3*s*t - 4*Nc*s*t) - 8*u**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3*s*t - 4*Nc*s*t) + 8*u**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3*s*t - 4*Nc*s*t) - 8*u**2*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**3*s*t - 4*Nc*s*t) + 8*u**2*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*s*t - 4*Nc*s*t) + 8*u**2*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*s*t - 4*Nc*s*t) + 4*u**2*log(-u/(s + t + u))**2/(4*Nc**3*s*t - 4*Nc*s*t) - 8*u**2*log(-u/(s + t + u))/(4*Nc**3*s*t - 4*Nc*s*t) + 12*u**2/(4*Nc**3*s*t - 4*Nc*s*t) - 8*pi**2*u/(12*Nc**3*t - 12*Nc*t) - 8*u*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3*t - 4*Nc*t) - 8*u*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3*t - 4*Nc*t) + 8*u*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*t - 4*Nc*t) + 4*u*log(-u/(s + t + u))**2/(4*Nc**3*t - 4*Nc*t) - 8*u*log(-u/(s + t + u))/(4*Nc**3*t - 4*Nc*t) + 4*u/(4*Nc**3*t - 4*Nc*t) + 4*pi**2*u/(12*Nc**3*s - 12*Nc*s) - 8*u*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3*s - 4*Nc*s) + 8*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3*s - 4*Nc*s) - 8*u*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**3*s - 4*Nc*s) + 8*u*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*s - 4*Nc*s) + 4*u*log(-u/(s + t + u))**2/(4*Nc**3*s - 4*Nc*s) - 8*u*log(-u/(s + t + u))/(4*Nc**3*s - 4*Nc*s) + 4*u/(4*Nc**3*s - 4*Nc*s) - 8/(4*Nc**3 - 4*Nc) + (8*Nc**4*s**2/(4*Nc**3*s*t - 4*Nc*s*t) + 16*Nc**4*s*u/(4*Nc**3*s*t - 4*Nc*s*t) + 8*Nc**4*t**2/(4*Nc**3*s*t - 4*Nc*s*t) + 16*Nc**4*t*u/(4*Nc**3*s*t - 4*Nc*s*t) + 16*Nc**4*u**2/(4*Nc**3*s*t - 4*Nc*s*t) - 4*Nc**3*s*log(s/(s + t + u))/(4*Nc**2*t - 4*t) - 4*Nc**3*s*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) - 10*Nc**3*s/(4*Nc**2*t - 4*t) - 4*Nc**3*t*log(s/(s + t + u))/(4*Nc**2*s - 4*s) - 4*Nc**3*t*log(-t/(s + t + u))/(4*Nc**2*s - 4*s) - 10*Nc**3*t/(4*Nc**2*s - 4*s) - 8*Nc**3*u**2*log(s/(s + t + u))/(4*Nc**2*s*t - 4*s*t) - 8*Nc**3*u**2*log(-t/(s + t + u))/(4*Nc**2*s*t - 4*s*t) - 4*Nc**3*u**2/(4*Nc**2*s*t - 4*s*t) - 8*Nc**3*u*log(s/(s + t + u))/(4*Nc**2*t - 4*t) - 8*Nc**3*u*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) - 4*Nc**3*u/(4*Nc**2*t - 4*t) - 8*Nc**3*u*log(s/(s + t + u))/(4*Nc**2*s - 4*s) - 8*Nc**3*u*log(-t/(s + t + u))/(4*Nc**2*s - 4*s) - 4*Nc**3*u/(4*Nc**2*s - 4*s) - 16*Nc**3/(4*Nc**2 - 4) - 12*Nc**2*s**2/(4*Nc**3*s*t - 4*Nc*s*t) - 24*Nc**2*s*u/(4*Nc**3*s*t - 4*Nc*s*t) - 12*Nc**2*t**2/(4*Nc**3*s*t - 4*Nc*s*t) - 24*Nc**2*t*u/(4*Nc**3*s*t - 4*Nc*s*t) - 24*Nc**2*u**2/(4*Nc**3*s*t - 4*Nc*s*t) + 4*Nc*s*log(s/(s + t + u))/(4*Nc**2*t - 4*t) + 4*Nc*s*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) + 4*Nc*s*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) + 12*Nc*s/(4*Nc**2*t - 4*t) + 11*Nc*s/(6*t) + 4*Nc*t*log(s/(s + t + u))/(4*Nc**2*s - 4*s) + 4*Nc*t*log(-t/(s + t + u))/(4*Nc**2*s - 4*s) + 4*Nc*t*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) + 12*Nc*t/(4*Nc**2*s - 4*s) + 8*Nc*u**2*log(s/(s + t + u))/(4*Nc**2*s*t - 4*s*t) + 8*Nc*u**2*log(-t/(s + t + u))/(4*Nc**2*s*t - 4*s*t) + 8*Nc*u**2*log(-u/(s + t + u))/(4*Nc**2*s*t - 4*s*t) + 8*Nc*u*log(s/(s + t + u))/(4*Nc**2*t - 4*t) + 8*Nc*u*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) + 8*Nc*u*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) + 8*Nc*u*log(s/(s + t + u))/(4*Nc**2*s - 4*s) + 8*Nc*u*log(-t/(s + t + u))/(4*Nc**2*s - 4*s) + 8*Nc*u*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) + 24*Nc/(4*Nc**2 - 4) + 11*Nc*u/(3*t) + 11*Nc*t/(6*s) + 11*Nc*u/(3*s) + 11*Nc*u**2/(3*s*t) - 2*nfTR*s/(3*t) - 4*nfTR*u/(3*t) - 2*nfTR*t/(3*s) - 4*nfTR*u/(3*s) - 4*nfTR*u**2/(3*s*t) + 4*s**2/(4*Nc**3*s*t - 4*Nc*s*t) + 8*s*u/(4*Nc**3*s*t - 4*Nc*s*t) - 4*s*log(-u/(s + t + u))/(4*Nc**3*t - 4*Nc*t) - 2*s/(4*Nc**3*t - 4*Nc*t) + 4*t**2/(4*Nc**3*s*t - 4*Nc*s*t) + 8*t*u/(4*Nc**3*s*t - 4*Nc*s*t) - 4*t*log(-u/(s + t + u))/(4*Nc**3*s - 4*Nc*s) - 2*t/(4*Nc**3*s - 4*Nc*s) - 8*u**2*log(-u/(s + t + u))/(4*Nc**3*s*t - 4*Nc*s*t) + 12*u**2/(4*Nc**3*s*t - 4*Nc*s*t) - 8*u*log(-u/(s + t + u))/(4*Nc**3*t - 4*Nc*t) + 4*u/(4*Nc**3*t - 4*Nc*t) - 8*u*log(-u/(s + t + u))/(4*Nc**3*s - 4*Nc*s) + 4*u/(4*Nc**3*s - 4*Nc*s) - 8/(4*Nc**3 - 4*Nc))/eps + (8*Nc**4*s**2/(4*Nc**3*s*t - 4*Nc*s*t) + 16*Nc**4*s*u/(4*Nc**3*s*t - 4*Nc*s*t) + 8*Nc**4*t**2/(4*Nc**3*s*t - 4*Nc*s*t) + 16*Nc**4*t*u/(4*Nc**3*s*t - 4*Nc*s*t) + 16*Nc**4*u**2/(4*Nc**3*s*t - 4*Nc*s*t) - 12*Nc**2*s**2/(4*Nc**3*s*t - 4*Nc*s*t) - 24*Nc**2*s*u/(4*Nc**3*s*t - 4*Nc*s*t) - 12*Nc**2*t**2/(4*Nc**3*s*t - 4*Nc*s*t) - 24*Nc**2*t*u/(4*Nc**3*s*t - 4*Nc*s*t) - 24*Nc**2*u**2/(4*Nc**3*s*t - 4*Nc*s*t) + 4*s**2/(4*Nc**3*s*t - 4*Nc*s*t) + 8*s*u/(4*Nc**3*s*t - 4*Nc*s*t) + 4*t**2/(4*Nc**3*s*t - 4*Nc*s*t) + 8*t*u/(4*Nc**3*s*t - 4*Nc*s*t) + 8*u**2/(4*Nc**3*s*t - 4*Nc*s*t))/eps**2', locals=_L)
C['B^{L1}_{qg}'] = sympify('4*Nc**4*s**2*u/(4*Nc**3*s**2 + 4*Nc**3*s*t - 4*Nc*s**2 - 4*Nc*s*t) + 4*Nc**4*s*t*u/(4*Nc**3*s**2 + 4*Nc**3*s*t - 4*Nc*s**2 - 4*Nc*s*t) + 4*Nc**4*u/(4*Nc**3 - 4*Nc) - pi**2*Nc**3*u/(12*Nc**2 - 12) - 2*Nc**3*u*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2 - 4) + 2*Nc**3*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2 - 4) + Nc**3*u*log(s/(s + t + u))**2/(4*Nc**2 - 4) + Nc**3*u*log(-t/(s + t + u))**2/(4*Nc**2 - 4) - 2*Nc**3*u*log(-t/(s + t + u))/(4*Nc**2 - 4) - Nc**3*u/(4*Nc**2 - 4) - 2*Nc**2*s**2*t*u*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) + 2*Nc**2*s**2*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 8*Nc**2*s**2*u/(4*Nc**3*s**2 + 4*Nc**3*s*t - 4*Nc*s**2 - 4*Nc*s*t) - 2*Nc**2*s*t**2*u*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 10*Nc**2*s*t*u/(4*Nc**3*s**2 + 4*Nc**3*s*t - 4*Nc*s**2 - 4*Nc*s*t) - 6*Nc**2*u/(4*Nc**3 - 4*Nc) - 11*Nc*fM2*u/12 - 2*Nc*u**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*s - 4*s) - 2*Nc*u**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*s - 4*s) + 2*Nc*u**2*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) - pi**2*Nc*u**2/(4*Nc**2*s - 4*s) + 2*Nc*u*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2 - 4) + 2*Nc*u*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2 - 4) - 4*Nc*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2 - 4) - Nc*u*log(s/(s + t + u))**2/(4*Nc**2 - 4) + 2*Nc*u*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2 - 4) - 2*Nc*u*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2 - 4) - Nc*u*log(-t/(s + t + u))**2/(4*Nc**2 - 4) + 4*Nc*u*log(-t/(s + t + u))/(4*Nc**2 - 4) - Nc*u*log(-u/(s + t + u))**2/(4*Nc**2 - 4) + 2*Nc*u*log(-u/(s + t + u))/(4*Nc**2 - 4) + fM2*nfTR*u/3 + 2*s**2*t*u*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 2*s**2*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) + 4*s**2*u/(4*Nc**3*s**2 + 4*Nc**3*s*t - 4*Nc*s**2 - 4*Nc*s*t) + 2*s*t**2*u*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) + 6*s*t*u/(4*Nc**3*s**2 + 4*Nc**3*s*t - 4*Nc*s**2 - 4*Nc*s*t) + 2*u**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3*s - 4*Nc*s) + 2*u**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3*s - 4*Nc*s) - 2*u**2*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*s - 4*Nc*s) + pi**2*u**2/(4*Nc**3*s - 4*Nc*s) + pi**2*u/(12*Nc**3 - 12*Nc) - 2*u*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3 - 4*Nc) + 2*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3 - 4*Nc) - 2*u*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**3 - 4*Nc) + 2*u*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3 - 4*Nc) - 2*u*log(-t/(s + t + u))/(4*Nc**3 - 4*Nc) + u*log(-u/(s + t + u))**2/(4*Nc**3 - 4*Nc) - 2*u*log(-u/(s + t + u))/(4*Nc**3 - 4*Nc) + 3*u/(4*Nc**3 - 4*Nc) + (4*Nc**4*u/(4*Nc**3 - 4*Nc) - 2*Nc**3*u*log(s/(s + t + u))/(4*Nc**2 - 4) - 2*Nc**3*u*log(-t/(s + t + u))/(4*Nc**2 - 4) - Nc**3*u/(4*Nc**2 - 4) - 6*Nc**2*u/(4*Nc**3 - 4*Nc) + 11*Nc*u/12 + 2*Nc*u*log(s/(s + t + u))/(4*Nc**2 - 4) + 2*Nc*u*log(-t/(s + t + u))/(4*Nc**2 - 4) + 2*Nc*u*log(-u/(s + t + u))/(4*Nc**2 - 4) - nfTR*u/3 - 2*u*log(-u/(s + t + u))/(4*Nc**3 - 4*Nc) + 3*u/(4*Nc**3 - 4*Nc))/eps + (4*Nc**4*u/(4*Nc**3 - 4*Nc) - 6*Nc**2*u/(4*Nc**3 - 4*Nc) + 2*u/(4*Nc**3 - 4*Nc))/eps**2', locals=_L)
C['B^{L2}_{qg}'] = sympify('-2*Nc**4*s**3*u*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 14*Nc**4*s**2*t*u/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t*u - 4*Nc*s*u**2) + Nc**4*s**2*t*u*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + Nc**4*s**2*t*u*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 15*Nc**4*s**2*u**2/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t*u - 4*Nc*s*u**2) + 2*Nc**4*s**2*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - 2*Nc**4*s**2*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) - 2*Nc**4*s*t**2*u*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + 15*Nc**4*s*t*u**2/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t*u - 4*Nc*s*u**2) - 2*Nc**4*s*t*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + 2*Nc**4*s*t*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 16*Nc**4*s*u**3/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t*u - 4*Nc*s*u**2) + 8*Nc**4*u/(4*Nc**3 - 4*Nc) - 2*pi**2*Nc**3*u/(12*Nc**2 - 12) - 4*Nc**3*u*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2 - 4) + 4*Nc**3*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2 - 4) + 2*Nc**3*u*log(s/(s + t + u))**2/(4*Nc**2 - 4) - 4*Nc**3*u*log(s/(s + t + u))/(4*Nc**2 - 4) + 2*Nc**3*u*log(-t/(s + t + u))**2/(4*Nc**2 - 4) - 4*Nc**3*u*log(-t/(s + t + u))/(4*Nc**2 - 4) + 6*Nc**3*u/(4*Nc**2 - 4) + 4*Nc**2*s**3*u*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) - 28*Nc**2*s**2*t*u/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t*u - 4*Nc*s*u**2) - 30*Nc**2*s**2*u**2/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t*u - 4*Nc*s*u**2) - 2*Nc**2*s**2*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + 4*Nc**2*s**2*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 4*Nc**2*s*t**2*u*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - 30*Nc**2*s*t*u**2/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t*u - 4*Nc*s*u**2) + 4*Nc**2*s*t*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - 2*Nc**2*s*t*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) - 32*Nc**2*s*u**3/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t*u - 4*Nc*s*u**2) - 12*Nc**2*u/(4*Nc**3 - 4*Nc) - 11*Nc*fM2*u/6 + 11*Nc*u/6 + 4*Nc*u*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2 - 4) + 6*Nc*u*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2 - 4) - 6*Nc*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2 - 4) - 2*Nc*u*log(s/(s + t + u))**2/(4*Nc**2 - 4) + 2*Nc*u*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2 - 4) - 2*Nc*u*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2 - 4) + 4*Nc*u*log(s/(s + t + u))/(4*Nc**2 - 4) - 2*Nc*u*log(-t/(s + t + u))**2/(4*Nc**2 - 4) - 2*Nc*u*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2 - 4) + 4*Nc*u*log(-t/(s + t + u))/(4*Nc**2 - 4) - 2*Nc*u*log(-u/(s + t + u))**2/(4*Nc**2 - 4) + 8*Nc*u*log(-u/(s + t + u))/(4*Nc**2 - 4) - 12*Nc*u/(4*Nc**2 - 4) + pi**2*Nc*u/(4*Nc**2 - 4) + 2*fM2*nfTR*u/3 - 2*nfTR*u/3 - 2*s**3*u*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 14*s**2*t*u/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t*u - 4*Nc*s*u**2) - s**2*t*u*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - s**2*t*u*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 15*s**2*u**2/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t*u - 4*Nc*s*u**2) - 2*s**2*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) - 2*s*t**2*u*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + 15*s*t*u**2/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t*u - 4*Nc*s*u**2) - 2*s*t*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + 16*s*u**3/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t*u - 4*Nc*s*u**2) - pi**2*u/(12*Nc**3 - 12*Nc) - 4*u*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3 - 4*Nc) - 2*u*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3 - 4*Nc) + 2*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3 - 4*Nc) - 2*u*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**3 - 4*Nc) + 2*u*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3 - 4*Nc) + 2*u*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3 - 4*Nc) + 2*u*log(-u/(s + t + u))**2/(4*Nc**3 - 4*Nc) - 8*u*log(-u/(s + t + u))/(4*Nc**3 - 4*Nc) + 10*u/(4*Nc**3 - 4*Nc) + (8*Nc**4*u/(4*Nc**3 - 4*Nc) - 4*Nc**3*u*log(s/(s + t + u))/(4*Nc**2 - 4) - 4*Nc**3*u*log(-t/(s + t + u))/(4*Nc**2 - 4) + 6*Nc**3*u/(4*Nc**2 - 4) - 12*Nc**2*u/(4*Nc**3 - 4*Nc) + 11*Nc*u/6 + 4*Nc*u*log(s/(s + t + u))/(4*Nc**2 - 4) + 4*Nc*u*log(-t/(s + t + u))/(4*Nc**2 - 4) + 4*Nc*u*log(-u/(s + t + u))/(4*Nc**2 - 4) - 12*Nc*u/(4*Nc**2 - 4) - 2*nfTR*u/3 - 4*u*log(-u/(s + t + u))/(4*Nc**3 - 4*Nc) + 10*u/(4*Nc**3 - 4*Nc))/eps + (8*Nc**4*u/(4*Nc**3 - 4*Nc) - 12*Nc**2*u/(4*Nc**3 - 4*Nc) + 4*u/(4*Nc**3 - 4*Nc))/eps**2', locals=_L)
C['B^{L12}_{qg}'] = sympify('-14*Nc**4*s**3*t*u/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 15*Nc**4*s**3*u**2/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 4*Nc**4*s**3*u*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) - 14*Nc**4*s**2*t**2*u/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 30*Nc**4*s**2*t*u**2/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - Nc**4*s**2*t*u*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - Nc**4*s**2*t*u*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) - 16*Nc**4*s**2*u**3/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 2*Nc**4*s**2*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + 6*Nc**4*s**2*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) - 15*Nc**4*s*t**2*u**2/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 16*Nc**4*s*t*u**3/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 2*Nc**4*s*t*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - 2*Nc**4*s*t*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) - 2*Nc**4*s*u**3*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + 2*Nc**4*s*u**3*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) - 8*Nc**4*u/(4*Nc**3 - 4*Nc) + 2*pi**2*Nc**3*u/(12*Nc**2 - 12) + 4*Nc**3*u*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2 - 4) - 4*Nc**3*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2 - 4) - 2*Nc**3*u*log(s/(s + t + u))**2/(4*Nc**2 - 4) + 4*Nc**3*u*log(s/(s + t + u))/(4*Nc**2 - 4) - 2*Nc**3*u*log(-t/(s + t + u))**2/(4*Nc**2 - 4) + 4*Nc**3*u*log(-t/(s + t + u))/(4*Nc**2 - 4) - 6*Nc**3*u/(4*Nc**2 - 4) + 26*Nc**2*s**3*t*u/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 28*Nc**2*s**3*u**2/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 8*Nc**2*s**3*u*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) - 6*Nc**2*s**3*u*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) + 30*Nc**2*s**2*t**2*u/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 60*Nc**2*s**2*t*u**2/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 8*Nc**2*s**2*t*u*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) + 30*Nc**2*s**2*u**3/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 2*Nc**2*s**2*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - 12*Nc**2*s**2*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) - 2*Nc**2*s**2*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) + 32*Nc**2*s*t**2*u**2/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 2*Nc**2*s*t**2*u*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) + 34*Nc**2*s*t*u**3/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 4*Nc**2*s*t*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + 2*Nc**2*s*t*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 2*Nc**2*s*t*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) + 4*Nc**2*s*u**3*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - 4*Nc**2*s*u**3*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 12*Nc**2*u/(4*Nc**3 - 4*Nc) + 11*Nc*fM2*u/6 - 2*Nc*u**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*t - 4*t) + 2*Nc*u**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*t - 4*t) - 2*Nc*u**2*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) + 2*Nc*u**2*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) + 2*Nc*u**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*s - 4*s) + 2*Nc*u**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*s - 4*s) - 2*Nc*u**2*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) + pi**2*Nc*u**2/(4*Nc**2*s - 4*s) - 11*Nc*u/6 - 4*Nc*u*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2 - 4) - 4*Nc*u*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2 - 4) + 8*Nc*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2 - 4) + 2*Nc*u*log(s/(s + t + u))**2/(4*Nc**2 - 4) - 4*Nc*u*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2 - 4) + 4*Nc*u*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2 - 4) - 4*Nc*u*log(s/(s + t + u))/(4*Nc**2 - 4) + 2*Nc*u*log(-t/(s + t + u))**2/(4*Nc**2 - 4) - 4*Nc*u*log(-t/(s + t + u))/(4*Nc**2 - 4) + 2*Nc*u*log(-u/(s + t + u))**2/(4*Nc**2 - 4) - 4*Nc*u*log(-u/(s + t + u))/(4*Nc**2 - 4) + 12*Nc*u/(4*Nc**2 - 4) - 2*fM2*nfTR*u/3 + 2*nfTR*u/3 - 12*s**3*t*u/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 13*s**3*u**2/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 4*s**3*u*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 6*s**3*u*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 16*s**2*t**2*u/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 30*s**2*t*u**2/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) + s**2*t*u*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + s**2*t*u*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 8*s**2*t*u*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 14*s**2*u**3/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 6*s**2*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 2*s**2*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 17*s*t**2*u**2/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 2*s*t**2*u*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 18*s*t*u**3/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 2*s*t*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - 2*s*t*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 2*s*u**3*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + 2*s*u**3*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 2*u**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3*t - 4*Nc*t) - 2*u**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3*t - 4*Nc*t) + 2*u**2*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**3*t - 4*Nc*t) - 2*u**2*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*t - 4*Nc*t) - 2*u**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3*s - 4*Nc*s) - 2*u**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3*s - 4*Nc*s) + 2*u**2*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*s - 4*Nc*s) - pi**2*u**2/(4*Nc**3*s - 4*Nc*s) - 2*pi**2*u/(12*Nc**3 - 12*Nc) + 4*u*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3 - 4*Nc) - 4*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3 - 4*Nc) + 4*u*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**3 - 4*Nc) - 4*u*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3 - 4*Nc) - 2*u*log(-u/(s + t + u))**2/(4*Nc**3 - 4*Nc) + 4*u*log(-u/(s + t + u))/(4*Nc**3 - 4*Nc) - 10*u/(4*Nc**3 - 4*Nc) + (-8*Nc**4*u/(4*Nc**3 - 4*Nc) + 4*Nc**3*u*log(s/(s + t + u))/(4*Nc**2 - 4) + 4*Nc**3*u*log(-t/(s + t + u))/(4*Nc**2 - 4) - 6*Nc**3*u/(4*Nc**2 - 4) + 12*Nc**2*u/(4*Nc**3 - 4*Nc) - 11*Nc*u/6 - 4*Nc*u*log(s/(s + t + u))/(4*Nc**2 - 4) - 4*Nc*u*log(-t/(s + t + u))/(4*Nc**2 - 4) - 4*Nc*u*log(-u/(s + t + u))/(4*Nc**2 - 4) + 12*Nc*u/(4*Nc**2 - 4) + 2*nfTR*u/3 + 4*u*log(-u/(s + t + u))/(4*Nc**3 - 4*Nc) - 10*u/(4*Nc**3 - 4*Nc))/eps + (-8*Nc**4*u/(4*Nc**3 - 4*Nc) + 12*Nc**2*u/(4*Nc**3 - 4*Nc) - 4*u/(4*Nc**3 - 4*Nc))/eps**2', locals=_L)
C['B^{U+L}_{gq}'] = sympify('10*Nc**4*s**4*t/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 10*Nc**4*s**4*u/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 8*Nc**4*s**4*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) + 28*Nc**4*s**3*t**2/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 40*Nc**4*s**3*t*u/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 24*Nc**4*s**3*t*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) + 14*Nc**4*s**3*u**2/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 8*Nc**4*s**3*u*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) + 38*Nc**4*s**2*t**3/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 84*Nc**4*s**2*t**2*u/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 8*Nc**4*s**2*t**2*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) + 32*Nc**4*s**2*t**2*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) + 60*Nc**4*s**2*t*u**2/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 8*Nc**4*s**2*t*u*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) + 16*Nc**4*s**2*t*u*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) + 14*Nc**4*s**2*u**3/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 2*Nc**4*s**2*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) + 2*Nc**4*s**2*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) + 8*Nc**4*s**2/(4*Nc**3*s*u - 4*Nc*s*u) + 20*Nc**4*s*t**4/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 76*Nc**4*s*t**3*u/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 8*Nc**4*s*t**3*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) + 24*Nc**4*s*t**3*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) + 84*Nc**4*s*t**2*u**2/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 16*Nc**4*s*t**2*u*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) + 16*Nc**4*s*t**2*u*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) + 40*Nc**4*s*t*u**3/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 16*Nc**4*s*t*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) + 8*Nc**4*s*t*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) + 16*Nc**4*s*t/(4*Nc**3*s*u - 4*Nc*s*u) + 10*Nc**4*s*u**4/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 8*Nc**4*s*u**3*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) + 20*Nc**4*t**4*u/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 8*Nc**4*t**4*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) + 8*Nc**4*t**4*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) + 38*Nc**4*t**3*u**2/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 24*Nc**4*t**3*u*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) + 8*Nc**4*t**3*u*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) + 28*Nc**4*t**2*u**3/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 32*Nc**4*t**2*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) + 8*Nc**4*t**2*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) + 16*Nc**4*t**2/(4*Nc**3*s*u - 4*Nc*s*u) + 10*Nc**4*t*u**4/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 24*Nc**4*t*u**3*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) + 16*Nc**4*t*u/(4*Nc**3*s*u - 4*Nc*s*u) + 8*Nc**4*u**4*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) + 8*Nc**4*u**2/(4*Nc**3*s*u - 4*Nc*s*u) - 2*pi**2*Nc**3*s/(12*Nc**2*u - 12*u) - 4*Nc**3*s*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*u - 4*u) + 4*Nc**3*s*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*u - 4*u) + 2*Nc**3*s*log(s/(s + t + u))**2/(4*Nc**2*u - 4*u) - 4*Nc**3*s*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*u - 4*u) + 4*Nc**3*s*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) - 4*Nc**3*s*log(s/(s + t + u))/(4*Nc**2*u - 4*u) + 2*Nc**3*s*log(-u/(s + t + u))**2/(4*Nc**2*u - 4*u) - 4*Nc**3*s*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) - 10*Nc**3*s/(4*Nc**2*u - 4*u) - 4*pi**2*Nc**3*t**2/(12*Nc**2*s*u - 12*s*u) - 8*Nc**3*t**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*s*u - 4*s*u) + 8*Nc**3*t**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*s*u - 4*s*u) + 4*Nc**3*t**2*log(s/(s + t + u))**2/(4*Nc**2*s*u - 4*s*u) - 8*Nc**3*t**2*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*s*u - 4*s*u) + 8*Nc**3*t**2*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*s*u - 4*s*u) - 8*Nc**3*t**2*log(s/(s + t + u))/(4*Nc**2*s*u - 4*s*u) + 4*Nc**3*t**2*log(-u/(s + t + u))**2/(4*Nc**2*s*u - 4*s*u) - 8*Nc**3*t**2*log(-u/(s + t + u))/(4*Nc**2*s*u - 4*s*u) - 4*Nc**3*t**2/(4*Nc**2*s*u - 4*s*u) - 4*pi**2*Nc**3*t/(12*Nc**2*u - 12*u) - 8*Nc**3*t*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*u - 4*u) + 8*Nc**3*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*u - 4*u) + 4*Nc**3*t*log(s/(s + t + u))**2/(4*Nc**2*u - 4*u) - 8*Nc**3*t*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*u - 4*u) + 8*Nc**3*t*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) - 8*Nc**3*t*log(s/(s + t + u))/(4*Nc**2*u - 4*u) + 4*Nc**3*t*log(-u/(s + t + u))**2/(4*Nc**2*u - 4*u) - 8*Nc**3*t*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) - 4*Nc**3*t/(4*Nc**2*u - 4*u) - 4*pi**2*Nc**3*t/(12*Nc**2*s - 12*s) - 8*Nc**3*t*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*s - 4*s) + 8*Nc**3*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*s - 4*s) + 4*Nc**3*t*log(s/(s + t + u))**2/(4*Nc**2*s - 4*s) - 8*Nc**3*t*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*s - 4*s) + 8*Nc**3*t*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) - 8*Nc**3*t*log(s/(s + t + u))/(4*Nc**2*s - 4*s) + 4*Nc**3*t*log(-u/(s + t + u))**2/(4*Nc**2*s - 4*s) - 8*Nc**3*t*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) - 4*Nc**3*t/(4*Nc**2*s - 4*s) - 2*pi**2*Nc**3*u/(12*Nc**2*s - 12*s) - 4*Nc**3*u*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*s - 4*s) + 4*Nc**3*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*s - 4*s) + 2*Nc**3*u*log(s/(s + t + u))**2/(4*Nc**2*s - 4*s) - 4*Nc**3*u*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*s - 4*s) + 4*Nc**3*u*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) - 4*Nc**3*u*log(s/(s + t + u))/(4*Nc**2*s - 4*s) + 2*Nc**3*u*log(-u/(s + t + u))**2/(4*Nc**2*s - 4*s) - 4*Nc**3*u*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) - 10*Nc**3*u/(4*Nc**2*s - 4*s) - 16*Nc**3/(4*Nc**2 - 4) - 20*Nc**2*s**4*t/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 20*Nc**2*s**4*u/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 8*Nc**2*s**4*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) - 8*Nc**2*s**4*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) - 60*Nc**2*s**3*t**2/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 76*Nc**2*s**3*t*u/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 24*Nc**2*s**3*t*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) - 8*Nc**2*s**3*t*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) - 20*Nc**2*s**3*u**2/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 8*Nc**2*s**3*u*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) - 24*Nc**2*s**3*u*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) - 80*Nc**2*s**2*t**3/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 164*Nc**2*s**2*t**2*u/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 8*Nc**2*s**2*t**2*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) - 32*Nc**2*s**2*t**2*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) - 8*Nc**2*s**2*t**2*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) - 104*Nc**2*s**2*t*u**2/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 4*Nc**2*s**2*t*u*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) - 8*Nc**2*s**2*t*u*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) - 8*Nc**2*s**2*t*u*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) - 20*Nc**2*s**2*u**3/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 32*Nc**2*s**2*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) - 12*Nc**2*s**2/(4*Nc**3*s*u - 4*Nc*s*u) - 40*Nc**2*s*t**4/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 152*Nc**2*s*t**3*u/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 8*Nc**2*s*t**3*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) - 24*Nc**2*s*t**3*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) - 164*Nc**2*s*t**2*u**2/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 8*Nc**2*s*t**2*u*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) - 8*Nc**2*s*t**2*u*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) - 8*Nc**2*s*t**2*u*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) - 76*Nc**2*s*t*u**3/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 8*Nc**2*s*t*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) - 4*Nc**2*s*t*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) - 8*Nc**2*s*t*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) - 24*Nc**2*s*t/(4*Nc**3*s*u - 4*Nc*s*u) - 20*Nc**2*s*u**4/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 8*Nc**2*s*u**3*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) - 24*Nc**2*s*u**3*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) - 40*Nc**2*t**4*u/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 8*Nc**2*t**4*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) - 8*Nc**2*t**4*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) - 80*Nc**2*t**3*u**2/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 24*Nc**2*t**3*u*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) - 8*Nc**2*t**3*u*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) - 60*Nc**2*t**2*u**3/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 32*Nc**2*t**2*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) - 8*Nc**2*t**2*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) - 8*Nc**2*t**2*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) - 24*Nc**2*t**2/(4*Nc**3*s*u - 4*Nc*s*u) - 20*Nc**2*t*u**4/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 24*Nc**2*t*u**3*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) - 8*Nc**2*t*u**3*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) - 24*Nc**2*t*u/(4*Nc**3*s*u - 4*Nc*s*u) - 8*Nc**2*u**4*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) - 8*Nc**2*u**4*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) - 12*Nc**2*u**2/(4*Nc**3*s*u - 4*Nc*s*u) - 11*Nc*fM2*s/(6*u) - 11*Nc*fM2*t/(3*u) - 11*Nc*fM2*t**2/(3*s*u) - 11*Nc*fM2*t/(3*s) - 11*Nc*fM2*u/(6*s) + 8*Nc*s*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*u - 4*u) + 4*Nc*s*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*u - 4*u) - 4*Nc*s*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*u - 4*u) - 2*Nc*s*log(s/(s + t + u))**2/(4*Nc**2*u - 4*u) + 4*Nc*s*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*u - 4*u) - 4*Nc*s*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) + 4*Nc*s*log(s/(s + t + u))/(4*Nc**2*u - 4*u) - 2*Nc*s*log(-t/(s + t + u))**2/(4*Nc**2*u - 4*u) - 4*Nc*s*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) + 4*Nc*s*log(-t/(s + t + u))/(4*Nc**2*u - 4*u) - 2*Nc*s*log(-u/(s + t + u))**2/(4*Nc**2*u - 4*u) + 4*Nc*s*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) + 12*Nc*s/(4*Nc**2*u - 4*u) + 2*pi**2*Nc*s/(4*Nc**2*u - 4*u) - 11*Nc*s/(6*u) + 16*Nc*t**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*s*u - 4*s*u) + 16*Nc*t**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*s*u - 4*s*u) - 16*Nc*t**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*s*u - 4*s*u) - 4*Nc*t**2*log(s/(s + t + u))**2/(4*Nc**2*s*u - 4*s*u) + 8*Nc*t**2*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*s*u - 4*s*u) - 8*Nc*t**2*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*s*u - 4*s*u) + 8*Nc*t**2*log(s/(s + t + u))/(4*Nc**2*s*u - 4*s*u) - 4*Nc*t**2*log(-t/(s + t + u))**2/(4*Nc**2*s*u - 4*s*u) - 8*Nc*t**2*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*s*u - 4*s*u) + 8*Nc*t**2*log(-t/(s + t + u))/(4*Nc**2*s*u - 4*s*u) - 4*Nc*t**2*log(-u/(s + t + u))**2/(4*Nc**2*s*u - 4*s*u) + 8*Nc*t**2*log(-u/(s + t + u))/(4*Nc**2*s*u - 4*s*u) + 4*pi**2*Nc*t**2/(4*Nc**2*s*u - 4*s*u) + 16*Nc*t*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*u - 4*u) + 8*Nc*t*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*u - 4*u) - 8*Nc*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*u - 4*u) - 4*Nc*t*log(s/(s + t + u))**2/(4*Nc**2*u - 4*u) + 8*Nc*t*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*u - 4*u) - 8*Nc*t*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) + 8*Nc*t*log(s/(s + t + u))/(4*Nc**2*u - 4*u) - 4*Nc*t*log(-t/(s + t + u))**2/(4*Nc**2*u - 4*u) - 8*Nc*t*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) + 8*Nc*t*log(-t/(s + t + u))/(4*Nc**2*u - 4*u) - 4*Nc*t*log(-u/(s + t + u))**2/(4*Nc**2*u - 4*u) + 8*Nc*t*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) + 4*pi**2*Nc*t/(4*Nc**2*u - 4*u) + 8*Nc*t*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*s - 4*s) + 8*Nc*t*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*s - 4*s) - 16*Nc*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*s - 4*s) - 4*Nc*t*log(s/(s + t + u))**2/(4*Nc**2*s - 4*s) + 8*Nc*t*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*s - 4*s) - 8*Nc*t*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) + 8*Nc*t*log(s/(s + t + u))/(4*Nc**2*s - 4*s) - 4*Nc*t*log(-t/(s + t + u))**2/(4*Nc**2*s - 4*s) + 8*Nc*t*log(-t/(s + t + u))/(4*Nc**2*s - 4*s) - 4*Nc*t*log(-u/(s + t + u))**2/(4*Nc**2*s - 4*s) + 8*Nc*t*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) + 4*Nc*u*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*s - 4*s) + 4*Nc*u*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*s - 4*s) - 8*Nc*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*s - 4*s) - 2*Nc*u*log(s/(s + t + u))**2/(4*Nc**2*s - 4*s) + 4*Nc*u*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*s - 4*s) - 4*Nc*u*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) + 4*Nc*u*log(s/(s + t + u))/(4*Nc**2*s - 4*s) - 2*Nc*u*log(-t/(s + t + u))**2/(4*Nc**2*s - 4*s) + 4*Nc*u*log(-t/(s + t + u))/(4*Nc**2*s - 4*s) - 2*Nc*u*log(-u/(s + t + u))**2/(4*Nc**2*s - 4*s) + 4*Nc*u*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) + 12*Nc*u/(4*Nc**2*s - 4*s) - 11*Nc/3 + 24*Nc/(4*Nc**2 - 4) - 11*Nc*u/(6*s) + 2*fM2*nfTR*s/(3*u) + 4*fM2*nfTR*t/(3*u) + 4*fM2*nfTR*t**2/(3*s*u) + 4*fM2*nfTR*t/(3*s) + 2*fM2*nfTR*u/(3*s) + 2*nfTR*s/(3*u) + 4*nfTR/3 + 2*nfTR*u/(3*s) + 10*s**4*t/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 10*s**4*u/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 8*s**4*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) + 32*s**3*t**2/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 36*s**3*t*u/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 8*s**3*t*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) + 6*s**3*u**2/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 24*s**3*u*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) + 42*s**2*t**3/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 80*s**2*t**2*u/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 8*s**2*t**2*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) + 44*s**2*t*u**2/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 4*s**2*t*u*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) - 8*s**2*t*u*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) + 8*s**2*t*u*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) + 6*s**2*u**3/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 2*s**2*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) - 2*s**2*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) + 32*s**2*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) + 4*s**2/(4*Nc**3*s*u - 4*Nc*s*u) + 20*s*t**4/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 76*s*t**3*u/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 80*s*t**2*u**2/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 8*s*t**2*u*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) - 8*s*t**2*u*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) + 8*s*t**2*u*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) + 36*s*t*u**3/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 8*s*t*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) - 4*s*t*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) + 8*s*t*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) + 8*s*t/(4*Nc**3*s*u - 4*Nc*s*u) + 10*s*u**4/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 24*s*u**3*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) - 4*pi**2*s/(12*Nc**3*u - 12*Nc*u) - 4*s*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3*u - 4*Nc*u) - 4*s*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3*u - 4*Nc*u) + 2*s*log(-t/(s + t + u))**2/(4*Nc**3*u - 4*Nc*u) + 4*s*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*u - 4*Nc*u) - 4*s*log(-t/(s + t + u))/(4*Nc**3*u - 4*Nc*u) - 2*s/(4*Nc**3*u - 4*Nc*u) + 20*t**4*u/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 42*t**3*u**2/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 32*t**2*u**3/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 8*t**2*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) - 8*pi**2*t**2/(12*Nc**3*s*u - 12*Nc*s*u) - 8*t**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3*s*u - 4*Nc*s*u) - 16*t**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3*s*u - 4*Nc*s*u) + 8*t**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3*s*u - 4*Nc*s*u) + 4*t**2*log(-t/(s + t + u))**2/(4*Nc**3*s*u - 4*Nc*s*u) + 8*t**2*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*s*u - 4*Nc*s*u) - 8*t**2*log(-t/(s + t + u))/(4*Nc**3*s*u - 4*Nc*s*u) + 12*t**2/(4*Nc**3*s*u - 4*Nc*s*u) + 10*t*u**4/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 8*t*u**3*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) + 8*t*u/(4*Nc**3*s*u - 4*Nc*s*u) - 8*pi**2*t/(12*Nc**3*u - 12*Nc*u) - 8*t*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3*u - 4*Nc*u) - 8*t*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3*u - 4*Nc*u) + 4*t*log(-t/(s + t + u))**2/(4*Nc**3*u - 4*Nc*u) + 8*t*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*u - 4*Nc*u) - 8*t*log(-t/(s + t + u))/(4*Nc**3*u - 4*Nc*u) + 4*t/(4*Nc**3*u - 4*Nc*u) + 4*pi**2*t/(12*Nc**3*s - 12*Nc*s) - 8*t*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3*s - 4*Nc*s) + 8*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3*s - 4*Nc*s) + 4*t*log(-t/(s + t + u))**2/(4*Nc**3*s - 4*Nc*s) - 8*t*log(-t/(s + t + u))/(4*Nc**3*s - 4*Nc*s) + 4*t/(4*Nc**3*s - 4*Nc*s) + 8*u**4*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) + 4*u**2/(4*Nc**3*s*u - 4*Nc*s*u) + 2*pi**2*u/(12*Nc**3*s - 12*Nc*s) - 4*u*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3*s - 4*Nc*s) + 4*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3*s - 4*Nc*s) + 2*u*log(-t/(s + t + u))**2/(4*Nc**3*s - 4*Nc*s) - 4*u*log(-t/(s + t + u))/(4*Nc**3*s - 4*Nc*s) - 2*u/(4*Nc**3*s - 4*Nc*s) - 8/(4*Nc**3 - 4*Nc) + (8*Nc**4*s**2/(4*Nc**3*s*u - 4*Nc*s*u) + 16*Nc**4*s*t/(4*Nc**3*s*u - 4*Nc*s*u) + 16*Nc**4*t**2/(4*Nc**3*s*u - 4*Nc*s*u) + 16*Nc**4*t*u/(4*Nc**3*s*u - 4*Nc*s*u) + 8*Nc**4*u**2/(4*Nc**3*s*u - 4*Nc*s*u) - 4*Nc**3*s*log(s/(s + t + u))/(4*Nc**2*u - 4*u) - 4*Nc**3*s*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) - 10*Nc**3*s/(4*Nc**2*u - 4*u) - 8*Nc**3*t**2*log(s/(s + t + u))/(4*Nc**2*s*u - 4*s*u) - 8*Nc**3*t**2*log(-u/(s + t + u))/(4*Nc**2*s*u - 4*s*u) - 4*Nc**3*t**2/(4*Nc**2*s*u - 4*s*u) - 8*Nc**3*t*log(s/(s + t + u))/(4*Nc**2*u - 4*u) - 8*Nc**3*t*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) - 4*Nc**3*t/(4*Nc**2*u - 4*u) - 8*Nc**3*t*log(s/(s + t + u))/(4*Nc**2*s - 4*s) - 8*Nc**3*t*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) - 4*Nc**3*t/(4*Nc**2*s - 4*s) - 4*Nc**3*u*log(s/(s + t + u))/(4*Nc**2*s - 4*s) - 4*Nc**3*u*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) - 10*Nc**3*u/(4*Nc**2*s - 4*s) - 16*Nc**3/(4*Nc**2 - 4) - 12*Nc**2*s**2/(4*Nc**3*s*u - 4*Nc*s*u) - 24*Nc**2*s*t/(4*Nc**3*s*u - 4*Nc*s*u) - 24*Nc**2*t**2/(4*Nc**3*s*u - 4*Nc*s*u) - 24*Nc**2*t*u/(4*Nc**3*s*u - 4*Nc*s*u) - 12*Nc**2*u**2/(4*Nc**3*s*u - 4*Nc*s*u) + 4*Nc*s*log(s/(s + t + u))/(4*Nc**2*u - 4*u) + 4*Nc*s*log(-t/(s + t + u))/(4*Nc**2*u - 4*u) + 4*Nc*s*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) + 12*Nc*s/(4*Nc**2*u - 4*u) + 11*Nc*s/(6*u) + 8*Nc*t**2*log(s/(s + t + u))/(4*Nc**2*s*u - 4*s*u) + 8*Nc*t**2*log(-t/(s + t + u))/(4*Nc**2*s*u - 4*s*u) + 8*Nc*t**2*log(-u/(s + t + u))/(4*Nc**2*s*u - 4*s*u) + 8*Nc*t*log(s/(s + t + u))/(4*Nc**2*u - 4*u) + 8*Nc*t*log(-t/(s + t + u))/(4*Nc**2*u - 4*u) + 8*Nc*t*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) + 8*Nc*t*log(s/(s + t + u))/(4*Nc**2*s - 4*s) + 8*Nc*t*log(-t/(s + t + u))/(4*Nc**2*s - 4*s) + 8*Nc*t*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) + 11*Nc*t/(3*u) + 4*Nc*u*log(s/(s + t + u))/(4*Nc**2*s - 4*s) + 4*Nc*u*log(-t/(s + t + u))/(4*Nc**2*s - 4*s) + 4*Nc*u*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) + 12*Nc*u/(4*Nc**2*s - 4*s) + 24*Nc/(4*Nc**2 - 4) + 11*Nc*t**2/(3*s*u) + 11*Nc*t/(3*s) + 11*Nc*u/(6*s) - 2*nfTR*s/(3*u) - 4*nfTR*t/(3*u) - 4*nfTR*t**2/(3*s*u) - 4*nfTR*t/(3*s) - 2*nfTR*u/(3*s) + 4*s**2/(4*Nc**3*s*u - 4*Nc*s*u) + 8*s*t/(4*Nc**3*s*u - 4*Nc*s*u) - 4*s*log(-t/(s + t + u))/(4*Nc**3*u - 4*Nc*u) - 2*s/(4*Nc**3*u - 4*Nc*u) - 8*t**2*log(-t/(s + t + u))/(4*Nc**3*s*u - 4*Nc*s*u) + 12*t**2/(4*Nc**3*s*u - 4*Nc*s*u) + 8*t*u/(4*Nc**3*s*u - 4*Nc*s*u) - 8*t*log(-t/(s + t + u))/(4*Nc**3*u - 4*Nc*u) + 4*t/(4*Nc**3*u - 4*Nc*u) - 8*t*log(-t/(s + t + u))/(4*Nc**3*s - 4*Nc*s) + 4*t/(4*Nc**3*s - 4*Nc*s) + 4*u**2/(4*Nc**3*s*u - 4*Nc*s*u) - 4*u*log(-t/(s + t + u))/(4*Nc**3*s - 4*Nc*s) - 2*u/(4*Nc**3*s - 4*Nc*s) - 8/(4*Nc**3 - 4*Nc))/eps + (8*Nc**4*s**2/(4*Nc**3*s*u - 4*Nc*s*u) + 16*Nc**4*s*t/(4*Nc**3*s*u - 4*Nc*s*u) + 16*Nc**4*t**2/(4*Nc**3*s*u - 4*Nc*s*u) + 16*Nc**4*t*u/(4*Nc**3*s*u - 4*Nc*s*u) + 8*Nc**4*u**2/(4*Nc**3*s*u - 4*Nc*s*u) - 12*Nc**2*s**2/(4*Nc**3*s*u - 4*Nc*s*u) - 24*Nc**2*s*t/(4*Nc**3*s*u - 4*Nc*s*u) - 24*Nc**2*t**2/(4*Nc**3*s*u - 4*Nc*s*u) - 24*Nc**2*t*u/(4*Nc**3*s*u - 4*Nc*s*u) - 12*Nc**2*u**2/(4*Nc**3*s*u - 4*Nc*s*u) + 4*s**2/(4*Nc**3*s*u - 4*Nc*s*u) + 8*s*t/(4*Nc**3*s*u - 4*Nc*s*u) + 8*t**2/(4*Nc**3*s*u - 4*Nc*s*u) + 8*t*u/(4*Nc**3*s*u - 4*Nc*s*u) + 4*u**2/(4*Nc**3*s*u - 4*Nc*s*u))/eps**2', locals=_L)
C['B^{L1}_{gq}'] = sympify('-2*Nc**4*s**3*t*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) + 15*Nc**4*s**2*t**2/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t**2 + 4*Nc**3*s*t*u - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t**2 - 4*Nc*s*t*u) + 2*Nc**4*s**2*t**2*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - 2*Nc**4*s**2*t**2*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) + 14*Nc**4*s**2*t*u/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t**2 + 4*Nc**3*s*t*u - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t**2 - 4*Nc*s*t*u) + Nc**4*s**2*t*u*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + Nc**4*s**2*t*u*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) + 16*Nc**4*s*t**3/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t**2 + 4*Nc**3*s*t*u - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t**2 - 4*Nc*s*t*u) + 15*Nc**4*s*t**2*u/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t**2 + 4*Nc**3*s*t*u - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t**2 - 4*Nc*s*t*u) - 2*Nc**4*s*t**2*u*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + 2*Nc**4*s*t**2*u*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 2*Nc**4*s*t*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + 8*Nc**4*t/(4*Nc**3 - 4*Nc) - 2*pi**2*Nc**3*t/(12*Nc**2 - 12) - 4*Nc**3*t*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2 - 4) + 4*Nc**3*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2 - 4) + 2*Nc**3*t*log(s/(s + t + u))**2/(4*Nc**2 - 4) - 4*Nc**3*t*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2 - 4) + 4*Nc**3*t*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2 - 4) - 4*Nc**3*t*log(s/(s + t + u))/(4*Nc**2 - 4) + 2*Nc**3*t*log(-u/(s + t + u))**2/(4*Nc**2 - 4) - 4*Nc**3*t*log(-u/(s + t + u))/(4*Nc**2 - 4) + 6*Nc**3*t/(4*Nc**2 - 4) + 4*Nc**2*s**3*t*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 30*Nc**2*s**2*t**2/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t**2 + 4*Nc**3*s*t*u - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t**2 - 4*Nc*s*t*u) - 2*Nc**2*s**2*t**2*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + 4*Nc**2*s**2*t**2*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 28*Nc**2*s**2*t*u/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t**2 + 4*Nc**3*s*t*u - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t**2 - 4*Nc*s*t*u) - 32*Nc**2*s*t**3/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t**2 + 4*Nc**3*s*t*u - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t**2 - 4*Nc*s*t*u) - 30*Nc**2*s*t**2*u/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t**2 + 4*Nc**3*s*t*u - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t**2 - 4*Nc*s*t*u) + 4*Nc**2*s*t**2*u*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - 2*Nc**2*s*t**2*u*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) + 4*Nc**2*s*t*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - 12*Nc**2*t/(4*Nc**3 - 4*Nc) - 11*Nc*fM2*t/6 + 11*Nc*t/6 + 6*Nc*t*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2 - 4) + 4*Nc*t*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2 - 4) - 6*Nc*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2 - 4) - 2*Nc*t*log(s/(s + t + u))**2/(4*Nc**2 - 4) + 4*Nc*t*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2 - 4) - 4*Nc*t*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2 - 4) + 4*Nc*t*log(s/(s + t + u))/(4*Nc**2 - 4) - 2*Nc*t*log(-t/(s + t + u))**2/(4*Nc**2 - 4) - 2*Nc*t*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2 - 4) + 8*Nc*t*log(-t/(s + t + u))/(4*Nc**2 - 4) - 2*Nc*t*log(-u/(s + t + u))**2/(4*Nc**2 - 4) + 4*Nc*t*log(-u/(s + t + u))/(4*Nc**2 - 4) - 12*Nc*t/(4*Nc**2 - 4) + pi**2*Nc*t/(4*Nc**2 - 4) + 2*fM2*nfTR*t/3 - 2*nfTR*t/3 - 2*s**3*t*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) + 15*s**2*t**2/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t**2 + 4*Nc**3*s*t*u - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t**2 - 4*Nc*s*t*u) - 2*s**2*t**2*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) + 14*s**2*t*u/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t**2 + 4*Nc**3*s*t*u - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t**2 - 4*Nc*s*t*u) - s**2*t*u*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - s**2*t*u*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) + 16*s*t**3/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t**2 + 4*Nc**3*s*t*u - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t**2 - 4*Nc*s*t*u) + 15*s*t**2*u/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t**2 + 4*Nc**3*s*t*u - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t**2 - 4*Nc*s*t*u) - 2*s*t**2*u*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - 2*s*t*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - pi**2*t/(12*Nc**3 - 12*Nc) - 2*t*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3 - 4*Nc) - 4*t*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3 - 4*Nc) + 2*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3 - 4*Nc) + 2*t*log(-t/(s + t + u))**2/(4*Nc**3 - 4*Nc) + 2*t*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3 - 4*Nc) - 8*t*log(-t/(s + t + u))/(4*Nc**3 - 4*Nc) + 10*t/(4*Nc**3 - 4*Nc) + (8*Nc**4*t/(4*Nc**3 - 4*Nc) - 4*Nc**3*t*log(s/(s + t + u))/(4*Nc**2 - 4) - 4*Nc**3*t*log(-u/(s + t + u))/(4*Nc**2 - 4) + 6*Nc**3*t/(4*Nc**2 - 4) - 12*Nc**2*t/(4*Nc**3 - 4*Nc) + 11*Nc*t/6 + 4*Nc*t*log(s/(s + t + u))/(4*Nc**2 - 4) + 4*Nc*t*log(-t/(s + t + u))/(4*Nc**2 - 4) + 4*Nc*t*log(-u/(s + t + u))/(4*Nc**2 - 4) - 12*Nc*t/(4*Nc**2 - 4) - 2*nfTR*t/3 - 4*t*log(-t/(s + t + u))/(4*Nc**3 - 4*Nc) + 10*t/(4*Nc**3 - 4*Nc))/eps + (8*Nc**4*t/(4*Nc**3 - 4*Nc) - 12*Nc**2*t/(4*Nc**3 - 4*Nc) + 4*t/(4*Nc**3 - 4*Nc))/eps**2', locals=_L)
C['B^{L2}_{gq}'] = sympify('4*Nc**4*s**2*t/(4*Nc**3*s**2 + 4*Nc**3*s*u - 4*Nc*s**2 - 4*Nc*s*u) + 4*Nc**4*s*t*u/(4*Nc**3*s**2 + 4*Nc**3*s*u - 4*Nc*s**2 - 4*Nc*s*u) + 4*Nc**4*t/(4*Nc**3 - 4*Nc) - pi**2*Nc**3*t/(12*Nc**2 - 12) - 2*Nc**3*t*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2 - 4) + 2*Nc**3*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2 - 4) + Nc**3*t*log(s/(s + t + u))**2/(4*Nc**2 - 4) - 2*Nc**3*t*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2 - 4) + 2*Nc**3*t*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2 - 4) + Nc**3*t*log(-u/(s + t + u))**2/(4*Nc**2 - 4) - 2*Nc**3*t*log(-u/(s + t + u))/(4*Nc**2 - 4) - Nc**3*t/(4*Nc**2 - 4) + 2*Nc**2*s**2*t**2*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) - 2*Nc**2*s**2*t*u*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) - 8*Nc**2*s**2*t/(4*Nc**3*s**2 + 4*Nc**3*s*u - 4*Nc*s**2 - 4*Nc*s*u) - 2*Nc**2*s*t*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) - 10*Nc**2*s*t*u/(4*Nc**3*s**2 + 4*Nc**3*s*u - 4*Nc*s**2 - 4*Nc*s*u) - 6*Nc**2*t/(4*Nc**3 - 4*Nc) - 11*Nc*fM2*t/12 - 2*Nc*t**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*s - 4*s) - 2*Nc*t**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*s - 4*s) + 2*Nc*t**2*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) - pi**2*Nc*t**2/(4*Nc**2*s - 4*s) + 2*Nc*t*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2 - 4) + 2*Nc*t*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2 - 4) - 4*Nc*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2 - 4) - Nc*t*log(s/(s + t + u))**2/(4*Nc**2 - 4) + 2*Nc*t*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2 - 4) - 2*Nc*t*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2 - 4) - Nc*t*log(-t/(s + t + u))**2/(4*Nc**2 - 4) + 2*Nc*t*log(-t/(s + t + u))/(4*Nc**2 - 4) - Nc*t*log(-u/(s + t + u))**2/(4*Nc**2 - 4) + 4*Nc*t*log(-u/(s + t + u))/(4*Nc**2 - 4) + fM2*nfTR*t/3 - 2*s**2*t**2*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 2*s**2*t*u*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 4*s**2*t/(4*Nc**3*s**2 + 4*Nc**3*s*u - 4*Nc*s**2 - 4*Nc*s*u) + 2*s*t*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 6*s*t*u/(4*Nc**3*s**2 + 4*Nc**3*s*u - 4*Nc*s**2 - 4*Nc*s*u) + 2*t**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3*s - 4*Nc*s) + 2*t**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3*s - 4*Nc*s) - 2*t**2*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*s - 4*Nc*s) + pi**2*t**2/(4*Nc**3*s - 4*Nc*s) + pi**2*t/(12*Nc**3 - 12*Nc) - 2*t*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3 - 4*Nc) + 2*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3 - 4*Nc) + t*log(-t/(s + t + u))**2/(4*Nc**3 - 4*Nc) - 2*t*log(-t/(s + t + u))/(4*Nc**3 - 4*Nc) - 2*t*log(-u/(s + t + u))/(4*Nc**3 - 4*Nc) + 3*t/(4*Nc**3 - 4*Nc) + (4*Nc**4*t/(4*Nc**3 - 4*Nc) - 2*Nc**3*t*log(s/(s + t + u))/(4*Nc**2 - 4) - 2*Nc**3*t*log(-u/(s + t + u))/(4*Nc**2 - 4) - Nc**3*t/(4*Nc**2 - 4) - 6*Nc**2*t/(4*Nc**3 - 4*Nc) + 11*Nc*t/12 + 2*Nc*t*log(s/(s + t + u))/(4*Nc**2 - 4) + 2*Nc*t*log(-t/(s + t + u))/(4*Nc**2 - 4) + 2*Nc*t*log(-u/(s + t + u))/(4*Nc**2 - 4) - nfTR*t/3 - 2*t*log(-t/(s + t + u))/(4*Nc**3 - 4*Nc) + 3*t/(4*Nc**3 - 4*Nc))/eps + (4*Nc**4*t/(4*Nc**3 - 4*Nc) - 6*Nc**2*t/(4*Nc**3 - 4*Nc) + 2*t/(4*Nc**3 - 4*Nc))/eps**2', locals=_L)
C['B^{L12}_{gq}'] = sympify('-15*Nc**4*s**3*t**2/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 14*Nc**4*s**3*t*u/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 4*Nc**4*s**3*t*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 16*Nc**4*s**2*t**3/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 30*Nc**4*s**2*t**2*u/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 2*Nc**4*s**2*t**2*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + 6*Nc**4*s**2*t**2*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 14*Nc**4*s**2*t*u**2/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - Nc**4*s**2*t*u*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - Nc**4*s**2*t*u*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 16*Nc**4*s*t**3*u/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 2*Nc**4*s*t**3*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + 2*Nc**4*s*t**3*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 15*Nc**4*s*t**2*u**2/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 2*Nc**4*s*t**2*u*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - 2*Nc**4*s*t**2*u*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 8*Nc**4*t/(4*Nc**3 - 4*Nc) + 2*pi**2*Nc**3*t/(12*Nc**2 - 12) + 4*Nc**3*t*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2 - 4) - 4*Nc**3*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2 - 4) - 2*Nc**3*t*log(s/(s + t + u))**2/(4*Nc**2 - 4) + 4*Nc**3*t*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2 - 4) - 4*Nc**3*t*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2 - 4) + 4*Nc**3*t*log(s/(s + t + u))/(4*Nc**2 - 4) - 2*Nc**3*t*log(-u/(s + t + u))**2/(4*Nc**2 - 4) + 4*Nc**3*t*log(-u/(s + t + u))/(4*Nc**2 - 4) - 6*Nc**3*t/(4*Nc**2 - 4) + 28*Nc**2*s**3*t**2/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 26*Nc**2*s**3*t*u/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 6*Nc**2*s**3*t*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) - 8*Nc**2*s**3*t*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) + 30*Nc**2*s**2*t**3/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 60*Nc**2*s**2*t**2*u/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 2*Nc**2*s**2*t**2*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - 2*Nc**2*s**2*t**2*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) - 12*Nc**2*s**2*t**2*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) + 30*Nc**2*s**2*t*u**2/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 8*Nc**2*s**2*t*u*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 34*Nc**2*s*t**3*u/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 4*Nc**2*s*t**3*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - 4*Nc**2*s*t**3*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) + 32*Nc**2*s*t**2*u**2/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 4*Nc**2*s*t**2*u*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + 2*Nc**2*s*t**2*u*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 2*Nc**2*s*t**2*u*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 2*Nc**2*s*t*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 12*Nc**2*t/(4*Nc**3 - 4*Nc) + 11*Nc*fM2*t/6 - 2*Nc*t**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*u - 4*u) + 2*Nc*t**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*u - 4*u) + 2*Nc*t**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*s - 4*s) + 2*Nc*t**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*s - 4*s) - 2*Nc*t**2*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) + pi**2*Nc*t**2/(4*Nc**2*s - 4*s) - 11*Nc*t/6 - 4*Nc*t*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2 - 4) - 4*Nc*t*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2 - 4) + 8*Nc*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2 - 4) + 2*Nc*t*log(s/(s + t + u))**2/(4*Nc**2 - 4) - 4*Nc*t*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2 - 4) + 4*Nc*t*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2 - 4) - 4*Nc*t*log(s/(s + t + u))/(4*Nc**2 - 4) + 2*Nc*t*log(-t/(s + t + u))**2/(4*Nc**2 - 4) - 4*Nc*t*log(-t/(s + t + u))/(4*Nc**2 - 4) + 2*Nc*t*log(-u/(s + t + u))**2/(4*Nc**2 - 4) - 4*Nc*t*log(-u/(s + t + u))/(4*Nc**2 - 4) + 12*Nc*t/(4*Nc**2 - 4) - 2*fM2*nfTR*t/3 + 2*nfTR*t/3 - 13*s**3*t**2/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 12*s**3*t*u/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 6*s**3*t*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 4*s**3*t*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 14*s**2*t**3/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 30*s**2*t**2*u/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 2*s**2*t**2*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 6*s**2*t**2*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 16*s**2*t*u**2/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) + s**2*t*u*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + 8*s**2*t*u*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + s**2*t*u*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 18*s*t**3*u/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 2*s*t**3*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + 2*s*t**3*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 17*s*t**2*u**2/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 2*s*t**2*u*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - 2*s*t**2*u*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 2*s*t*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 2*t**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3*u - 4*Nc*u) - 2*t**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3*u - 4*Nc*u) - 2*t**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3*s - 4*Nc*s) - 2*t**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3*s - 4*Nc*s) + 2*t**2*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*s - 4*Nc*s) - pi**2*t**2/(4*Nc**3*s - 4*Nc*s) - 2*pi**2*t/(12*Nc**3 - 12*Nc) + 4*t*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3 - 4*Nc) - 4*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3 - 4*Nc) - 2*t*log(-t/(s + t + u))**2/(4*Nc**3 - 4*Nc) + 4*t*log(-t/(s + t + u))/(4*Nc**3 - 4*Nc) - 10*t/(4*Nc**3 - 4*Nc) + (-8*Nc**4*t/(4*Nc**3 - 4*Nc) + 4*Nc**3*t*log(s/(s + t + u))/(4*Nc**2 - 4) + 4*Nc**3*t*log(-u/(s + t + u))/(4*Nc**2 - 4) - 6*Nc**3*t/(4*Nc**2 - 4) + 12*Nc**2*t/(4*Nc**3 - 4*Nc) - 11*Nc*t/6 - 4*Nc*t*log(s/(s + t + u))/(4*Nc**2 - 4) - 4*Nc*t*log(-t/(s + t + u))/(4*Nc**2 - 4) - 4*Nc*t*log(-u/(s + t + u))/(4*Nc**2 - 4) + 12*Nc*t/(4*Nc**2 - 4) + 2*nfTR*t/3 + 4*t*log(-t/(s + t + u))/(4*Nc**3 - 4*Nc) - 10*t/(4*Nc**3 - 4*Nc))/eps + (-8*Nc**4*t/(4*Nc**3 - 4*Nc) + 12*Nc**2*t/(4*Nc**3 - 4*Nc) - 4*t/(4*Nc**3 - 4*Nc))/eps**2', locals=_L)
C['C^{\\beta,\\delta}_{q\\bar q} / C^{\\beta,(0)}_{q\\bar q}'] = sympify('-4*CF*fA*fM2 + 2*CF*fM2*ft + 2*CF*fM2*fu - 3*CF*fM2 + pi**2*CF/3 - 2*CF*fs/eps + 3*CF/eps + 2*CF/eps**2 + Nc*fA**2 - 11*Nc*fA/6 - pi**2*Nc/6 + 67*Nc/18 + Nc*fs/eps - Nc*ft/eps - Nc*fu/eps + 11*Nc/(6*eps) + Nc/eps**2 + (CF - Nc/2)*(2*fA + fs - ft - fu)**2', locals=_L)
C['C^{\\beta,\\delta}_{qg} / C^{\\beta,(0)}_{qg}'] = sympify('CF*fA**2 - 2*CF*fA*fM2 - 3*CF*fA/2 + 2*CF*fM2*fu - 3*CF*fM2/2 + 7*CF/2 - 2*CF*fu/eps + 3*CF/eps + 2*CF/eps**2 + 2*Nc*fA**2 - 2*Nc*fA*fM2 + 2*Nc*fA*fs - 2*Nc*fA*ft - 2*Nc*fA*fu + 2*Nc*fM2*ft - 11*Nc*fM2/6 + Nc*(-fs + ft + fu)**2/2 + pi**2*Nc/6 - Nc*fs/eps - Nc*ft/eps + Nc*fu/eps + 11*Nc/(6*eps) + Nc/eps**2 + 2*fM2*nfTR/3 - 2*nfTR/(3*eps)', locals=_L)
C['C^{\\beta,\\delta}_{gq} / C^{\\beta,(0)}_{gq}'] = sympify('CF*fA**2 - 2*CF*fA*fM2 - 3*CF*fA/2 + 2*CF*fM2*ft - 3*CF*fM2/2 + 7*CF/2 - 2*CF*ft/eps + 3*CF/eps + 2*CF/eps**2 + 2*Nc*fA**2 - 2*Nc*fA*fM2 + 2*Nc*fA*fs - 2*Nc*fA*ft - 2*Nc*fA*fu + 2*Nc*fM2*fu - 11*Nc*fM2/6 + Nc*(-fs + ft + fu)**2/2 + pi**2*Nc/6 - Nc*fs/eps + Nc*ft/eps - Nc*fu/eps + 11*Nc/(6*eps) + Nc/eps**2 + 2*fM2*nfTR/3 - 2*nfTR/(3*eps)', locals=_L)


==> anc/virtual.txt <==
# NLO helicity cross sections of V+jet: sector "virtual"
# endpoint sector: the soft-endpoint ratios C^{beta,delta}_{ab}/C^{beta,(0)}_{ab} of the real emission and the one-loop virtual columns B^beta_{ab}, both before the mass-factorisation counterterm (README.txt)
# Symbols: CF, Nc, eps, fA, fM2, fs, ft, fu, nfTR, s, t, u  (conventions: README.txt)

[B^{U+L}_{q\bar q}]
-20*Nc**4*s**4*t/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 20*Nc**4*s**4*u/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 8*Nc**4*s**4*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) - 8*Nc**4*s**4*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) - 38*Nc**4*s**3*t**2/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 76*Nc**4*s**3*t*u/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 24*Nc**4*s**3*t*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) - 8*Nc**4*s**3*t*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) - 38*Nc**4*s**3*u**2/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 8*Nc**4*s**3*u*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) - 24*Nc**4*s**3*u*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) - 28*Nc**4*s**2*t**3/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 84*Nc**4*s**2*t**2*u/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 32*Nc**4*s**2*t**2*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) - 8*Nc**4*s**2*t**2*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) - 84*Nc**4*s**2*t*u**2/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 16*Nc**4*s**2*t*u*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) - 16*Nc**4*s**2*t*u*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) - 28*Nc**4*s**2*u**3/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 8*Nc**4*s**2*u**2*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) - 32*Nc**4*s**2*u**2*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) - 10*Nc**4*s*t**4/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 40*Nc**4*s*t**3*u/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 24*Nc**4*s*t**3*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) - 60*Nc**4*s*t**2*u**2/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 16*Nc**4*s*t**2*u*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) - 8*Nc**4*s*t**2*u*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) - 40*Nc**4*s*t*u**3/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 8*Nc**4*s*t*u**2*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) - 16*Nc**4*s*t*u**2*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) - 10*Nc**4*s*u**4/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 24*Nc**4*s*u**3*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) - 10*Nc**4*t**4*u/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 8*Nc**4*t**4*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) - 14*Nc**4*t**3*u**2/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 8*Nc**4*t**3*u*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) - 14*Nc**4*t**2*u**3/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 2*Nc**4*t**2*u**2*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) - 2*Nc**4*t**2*u**2*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) - 10*Nc**4*t*u**4/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 8*Nc**4*t*u**3*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) - 8*Nc**4*u**4*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) + 4*pi**2*Nc**3*s**2/(12*Nc**2*t*u - 12*t*u) + 8*Nc**3*s**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*t*u - 4*t*u) + 8*Nc**3*s**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*t*u - 4*t*u) - 4*Nc**3*s**2*log(-t/(s + t + u))**2/(4*Nc**2*t*u - 4*t*u) - 8*Nc**3*s**2*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*t*u - 4*t*u) + 8*Nc**3*s**2*log(-t/(s + t + u))/(4*Nc**2*t*u - 4*t*u) - 4*Nc**3*s**2*log(-u/(s + t + u))**2/(4*Nc**2*t*u - 4*t*u) + 8*Nc**3*s**2*log(-u/(s + t + u))/(4*Nc**2*t*u - 4*t*u) - 12*Nc**3*s**2/(4*Nc**2*t*u - 4*t*u) + 4*pi**2*Nc**3*s/(12*Nc**2*u - 12*u) + 8*Nc**3*s*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*u - 4*u) + 8*Nc**3*s*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*u - 4*u) - 4*Nc**3*s*log(-t/(s + t + u))**2/(4*Nc**2*u - 4*u) - 8*Nc**3*s*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) + 8*Nc**3*s*log(-t/(s + t + u))/(4*Nc**2*u - 4*u) - 4*Nc**3*s*log(-u/(s + t + u))**2/(4*Nc**2*u - 4*u) + 8*Nc**3*s*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) - 12*Nc**3*s/(4*Nc**2*u - 4*u) + 4*pi**2*Nc**3*s/(12*Nc**2*t - 12*t) + 8*Nc**3*s*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*t - 4*t) + 8*Nc**3*s*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*t - 4*t) - 4*Nc**3*s*log(-t/(s + t + u))**2/(4*Nc**2*t - 4*t) - 8*Nc**3*s*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) + 8*Nc**3*s*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) - 4*Nc**3*s*log(-u/(s + t + u))**2/(4*Nc**2*t - 4*t) + 8*Nc**3*s*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) - 12*Nc**3*s/(4*Nc**2*t - 4*t) + 2*pi**2*Nc**3*t/(12*Nc**2*u - 12*u) + 4*Nc**3*t*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*u - 4*u) + 4*Nc**3*t*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*u - 4*u) - 2*Nc**3*t*log(-t/(s + t + u))**2/(4*Nc**2*u - 4*u) - 4*Nc**3*t*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) + 4*Nc**3*t*log(-t/(s + t + u))/(4*Nc**2*u - 4*u) - 2*Nc**3*t*log(-u/(s + t + u))**2/(4*Nc**2*u - 4*u) + 4*Nc**3*t*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) + 2*Nc**3*t/(4*Nc**2*u - 4*u) + 2*pi**2*Nc**3*u/(12*Nc**2*t - 12*t) + 4*Nc**3*u*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*t - 4*t) + 4*Nc**3*u*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*t - 4*t) - 2*Nc**3*u*log(-t/(s + t + u))**2/(4*Nc**2*t - 4*t) - 4*Nc**3*u*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) + 4*Nc**3*u*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) - 2*Nc**3*u*log(-u/(s + t + u))**2/(4*Nc**2*t - 4*t) + 4*Nc**3*u*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) + 2*Nc**3*u/(4*Nc**2*t - 4*t) + 16*Nc**3/(4*Nc**2 - 4) + 40*Nc**2*s**4*t/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 40*Nc**2*s**4*u/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 8*Nc**2*s**4*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) + 8*Nc**2*s**4*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) + 80*Nc**2*s**3*t**2/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 152*Nc**2*s**3*t*u/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 24*Nc**2*s**3*t*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) + 8*Nc**2*s**3*t*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) + 80*Nc**2*s**3*u**2/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 8*Nc**2*s**3*u*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) + 24*Nc**2*s**3*u*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) + 60*Nc**2*s**2*t**3/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 164*Nc**2*s**2*t**2*u/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 32*Nc**2*s**2*t**2*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) + 8*Nc**2*s**2*t**2*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) + 8*Nc**2*s**2*t**2*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) + 164*Nc**2*s**2*t*u**2/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 8*Nc**2*s**2*t*u*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) + 8*Nc**2*s**2*t*u*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) + 8*Nc**2*s**2*t*u*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) + 60*Nc**2*s**2*u**3/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 8*Nc**2*s**2*u**2*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) + 32*Nc**2*s**2*u**2*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) + 8*Nc**2*s**2*u**2*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) + 20*Nc**2*s*t**4/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 76*Nc**2*s*t**3*u/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 24*Nc**2*s*t**3*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) + 8*Nc**2*s*t**3*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) + 104*Nc**2*s*t**2*u**2/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 8*Nc**2*s*t**2*u*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) + 4*Nc**2*s*t**2*u*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) + 8*Nc**2*s*t**2*u*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) + 76*Nc**2*s*t*u**3/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 4*Nc**2*s*t*u**2*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) + 8*Nc**2*s*t*u**2*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) + 8*Nc**2*s*t*u**2*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) + 20*Nc**2*s*u**4/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 24*Nc**2*s*u**3*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) + 8*Nc**2*s*u**3*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) + 20*Nc**2*t**4*u/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 8*Nc**2*t**4*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) + 8*Nc**2*t**4*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) + 20*Nc**2*t**3*u**2/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 8*Nc**2*t**3*u*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) + 24*Nc**2*t**3*u*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) + 20*Nc**2*t**2*u**3/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 32*Nc**2*t**2*u**2*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) + 20*Nc**2*t*u**4/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 8*Nc**2*t*u**3*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) + 24*Nc**2*t*u**3*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) + 8*Nc**2*u**4*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) + 8*Nc**2*u**4*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) + 11*Nc*fM2*s**2/(3*t*u) + 11*Nc*fM2*s/(3*u) + 11*Nc*fM2*s/(3*t) + 11*Nc*fM2*t/(6*u) + 11*Nc*fM2*u/(6*t) - 16*Nc*s**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*t*u - 4*t*u) - 16*Nc*s**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*t*u - 4*t*u) + 16*Nc*s**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*t*u - 4*t*u) + 4*Nc*s**2*log(s/(s + t + u))**2/(4*Nc**2*t*u - 4*t*u) - 8*Nc*s**2*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*t*u - 4*t*u) + 8*Nc*s**2*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*t*u - 4*t*u) - 8*Nc*s**2*log(s/(s + t + u))/(4*Nc**2*t*u - 4*t*u) + 4*Nc*s**2*log(-t/(s + t + u))**2/(4*Nc**2*t*u - 4*t*u) + 8*Nc*s**2*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*t*u - 4*t*u) - 8*Nc*s**2*log(-t/(s + t + u))/(4*Nc**2*t*u - 4*t*u) + 4*Nc*s**2*log(-u/(s + t + u))**2/(4*Nc**2*t*u - 4*t*u) - 8*Nc*s**2*log(-u/(s + t + u))/(4*Nc**2*t*u - 4*t*u) - 4*pi**2*Nc*s**2/(4*Nc**2*t*u - 4*t*u) + 24*Nc*s**2/(4*Nc**2*t*u - 4*t*u) - 16*Nc*s*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*u - 4*u) - 8*Nc*s*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*u - 4*u) + 8*Nc*s*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*u - 4*u) + 4*Nc*s*log(s/(s + t + u))**2/(4*Nc**2*u - 4*u) - 8*Nc*s*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*u - 4*u) + 8*Nc*s*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) - 8*Nc*s*log(s/(s + t + u))/(4*Nc**2*u - 4*u) + 4*Nc*s*log(-t/(s + t + u))**2/(4*Nc**2*u - 4*u) + 8*Nc*s*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) - 8*Nc*s*log(-t/(s + t + u))/(4*Nc**2*u - 4*u) + 4*Nc*s*log(-u/(s + t + u))**2/(4*Nc**2*u - 4*u) - 8*Nc*s*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) - 4*pi**2*Nc*s/(4*Nc**2*u - 4*u) + 24*Nc*s/(4*Nc**2*u - 4*u) - 8*Nc*s*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*t - 4*t) - 16*Nc*s*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*t - 4*t) + 8*Nc*s*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*t - 4*t) + 4*Nc*s*log(s/(s + t + u))**2/(4*Nc**2*t - 4*t) - 8*Nc*s*log(s/(s + t + u))/(4*Nc**2*t - 4*t) + 4*Nc*s*log(-t/(s + t + u))**2/(4*Nc**2*t - 4*t) + 8*Nc*s*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) - 8*Nc*s*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) + 4*Nc*s*log(-u/(s + t + u))**2/(4*Nc**2*t - 4*t) - 8*Nc*s*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) - 4*pi**2*Nc*s/(4*Nc**2*t - 4*t) + 24*Nc*s/(4*Nc**2*t - 4*t) - 8*Nc*t*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*u - 4*u) - 4*Nc*t*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*u - 4*u) + 4*Nc*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*u - 4*u) + 2*Nc*t*log(s/(s + t + u))**2/(4*Nc**2*u - 4*u) - 4*Nc*t*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*u - 4*u) + 4*Nc*t*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) - 4*Nc*t*log(s/(s + t + u))/(4*Nc**2*u - 4*u) + 2*Nc*t*log(-t/(s + t + u))**2/(4*Nc**2*u - 4*u) + 4*Nc*t*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) - 4*Nc*t*log(-t/(s + t + u))/(4*Nc**2*u - 4*u) + 2*Nc*t*log(-u/(s + t + u))**2/(4*Nc**2*u - 4*u) - 4*Nc*t*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) - 2*pi**2*Nc*t/(4*Nc**2*u - 4*u) + 11*Nc*t/(6*u) - 4*Nc*u*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*t - 4*t) - 8*Nc*u*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*t - 4*t) + 4*Nc*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*t - 4*t) + 2*Nc*u*log(s/(s + t + u))**2/(4*Nc**2*t - 4*t) - 4*Nc*u*log(s/(s + t + u))/(4*Nc**2*t - 4*t) + 2*Nc*u*log(-t/(s + t + u))**2/(4*Nc**2*t - 4*t) + 4*Nc*u*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) - 4*Nc*u*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) + 2*Nc*u*log(-u/(s + t + u))**2/(4*Nc**2*t - 4*t) - 4*Nc*u*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) - 2*pi**2*Nc*u/(4*Nc**2*t - 4*t) + 11*Nc/3 - 24*Nc/(4*Nc**2 - 4) + 11*Nc*u/(6*t) - 4*fM2*nfTR*s**2/(3*t*u) - 4*fM2*nfTR*s/(3*u) - 4*fM2*nfTR*s/(3*t) - 2*fM2*nfTR*t/(3*u) - 2*fM2*nfTR*u/(3*t) - 2*nfTR*t/(3*u) - 4*nfTR/3 - 2*nfTR*u/(3*t) - 20*s**4*t/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 20*s**4*u/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 42*s**3*t**2/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 76*s**3*t*u/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 42*s**3*u**2/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 32*s**2*t**3/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 80*s**2*t**2*u/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 8*s**2*t**2*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) - 80*s**2*t*u**2/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 8*s**2*t*u*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) + 8*s**2*t*u*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) - 8*s**2*t*u*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) - 32*s**2*u**3/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 8*s**2*u**2*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) + 8*pi**2*s**2/(12*Nc**3*t*u - 12*Nc*t*u) + 8*s**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3*t*u - 4*Nc*t*u) + 8*s**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3*t*u - 4*Nc*t*u) - 16*s**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3*t*u - 4*Nc*t*u) - 4*s**2*log(s/(s + t + u))**2/(4*Nc**3*t*u - 4*Nc*t*u) + 8*s**2*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**3*t*u - 4*Nc*t*u) - 8*s**2*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*t*u - 4*Nc*t*u) + 8*s**2*log(s/(s + t + u))/(4*Nc**3*t*u - 4*Nc*t*u) - 12*s**2/(4*Nc**3*t*u - 4*Nc*t*u) - 10*s*t**4/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 36*s*t**3*u/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 8*s*t**3*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) - 44*s*t**2*u**2/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 8*s*t**2*u*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) + 4*s*t**2*u*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) - 8*s*t**2*u*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) - 36*s*t*u**3/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 4*s*t*u**2*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) + 8*s*t*u**2*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) - 8*s*t*u**2*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) - 10*s*u**4/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 8*s*u**3*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) + 8*pi**2*s/(12*Nc**3*u - 12*Nc*u) + 8*s*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3*u - 4*Nc*u) - 8*s*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3*u - 4*Nc*u) - 4*s*log(s/(s + t + u))**2/(4*Nc**3*u - 4*Nc*u) + 8*s*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**3*u - 4*Nc*u) - 8*s*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*u - 4*Nc*u) + 8*s*log(s/(s + t + u))/(4*Nc**3*u - 4*Nc*u) - 12*s/(4*Nc**3*u - 4*Nc*u) + 8*pi**2*s/(12*Nc**3*t - 12*Nc*t) + 8*s*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3*t - 4*Nc*t) - 8*s*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3*t - 4*Nc*t) - 4*s*log(s/(s + t + u))**2/(4*Nc**3*t - 4*Nc*t) + 8*s*log(s/(s + t + u))/(4*Nc**3*t - 4*Nc*t) - 12*s/(4*Nc**3*t - 4*Nc*t) - 10*t**4*u/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 8*t**4*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) - 6*t**3*u**2/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 24*t**3*u*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) - 6*t**2*u**3/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) + 2*t**2*u**2*log(-u/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t**2*u + 4*Nc**3*t**3*u - 4*Nc*s**2*t*u - 8*Nc*s*t**2*u - 4*Nc*t**3*u) + 2*t**2*u**2*log(-t/(s + t + u))/(4*Nc**3*s**2*t*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*t*u**3 - 4*Nc*s**2*t*u - 8*Nc*s*t*u**2 - 4*Nc*t*u**3) - 32*t**2*u**2*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) - 10*t*u**4/(4*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 8*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 + 4*Nc**3*t**3*u**2 + 4*Nc**3*t**2*u**3 - 4*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 8*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3 - 4*Nc*t**3*u**2 - 4*Nc*t**2*u**3) - 24*t*u**3*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) + 4*pi**2*t/(12*Nc**3*u - 12*Nc*u) + 4*t*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3*u - 4*Nc*u) - 4*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3*u - 4*Nc*u) - 2*t*log(s/(s + t + u))**2/(4*Nc**3*u - 4*Nc*u) + 4*t*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**3*u - 4*Nc*u) - 4*t*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*u - 4*Nc*u) + 4*t*log(s/(s + t + u))/(4*Nc**3*u - 4*Nc*u) - 2*t/(4*Nc**3*u - 4*Nc*u) - 8*u**4*log(s/(s + t + u))/(4*Nc**3*t**3*u + 8*Nc**3*t**2*u**2 + 4*Nc**3*t*u**3 - 4*Nc*t**3*u - 8*Nc*t**2*u**2 - 4*Nc*t*u**3) + 4*pi**2*u/(12*Nc**3*t - 12*Nc*t) + 4*u*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3*t - 4*Nc*t) - 4*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3*t - 4*Nc*t) - 2*u*log(s/(s + t + u))**2/(4*Nc**3*t - 4*Nc*t) + 4*u*log(s/(s + t + u))/(4*Nc**3*t - 4*Nc*t) - 2*u/(4*Nc**3*t - 4*Nc*t) + 8/(4*Nc**3 - 4*Nc) + (8*Nc**3*s**2*log(-t/(s + t + u))/(4*Nc**2*t*u - 4*t*u) + 8*Nc**3*s**2*log(-u/(s + t + u))/(4*Nc**2*t*u - 4*t*u) - 12*Nc**3*s**2/(4*Nc**2*t*u - 4*t*u) + 8*Nc**3*s*log(-t/(s + t + u))/(4*Nc**2*u - 4*u) + 8*Nc**3*s*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) - 12*Nc**3*s/(4*Nc**2*u - 4*u) + 8*Nc**3*s*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) + 8*Nc**3*s*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) - 12*Nc**3*s/(4*Nc**2*t - 4*t) + 4*Nc**3*t*log(-t/(s + t + u))/(4*Nc**2*u - 4*u) + 4*Nc**3*t*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) + 2*Nc**3*t/(4*Nc**2*u - 4*u) + 4*Nc**3*u*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) + 4*Nc**3*u*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) + 2*Nc**3*u/(4*Nc**2*t - 4*t) + 16*Nc**3/(4*Nc**2 - 4) - 8*Nc*s**2*log(s/(s + t + u))/(4*Nc**2*t*u - 4*t*u) - 8*Nc*s**2*log(-t/(s + t + u))/(4*Nc**2*t*u - 4*t*u) - 8*Nc*s**2*log(-u/(s + t + u))/(4*Nc**2*t*u - 4*t*u) + 24*Nc*s**2/(4*Nc**2*t*u - 4*t*u) - 11*Nc*s**2/(3*t*u) - 8*Nc*s*log(s/(s + t + u))/(4*Nc**2*u - 4*u) - 8*Nc*s*log(-t/(s + t + u))/(4*Nc**2*u - 4*u) - 8*Nc*s*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) + 24*Nc*s/(4*Nc**2*u - 4*u) - 8*Nc*s*log(s/(s + t + u))/(4*Nc**2*t - 4*t) - 8*Nc*s*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) - 8*Nc*s*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) + 24*Nc*s/(4*Nc**2*t - 4*t) - 11*Nc*s/(3*u) - 11*Nc*s/(3*t) - 4*Nc*t*log(s/(s + t + u))/(4*Nc**2*u - 4*u) - 4*Nc*t*log(-t/(s + t + u))/(4*Nc**2*u - 4*u) - 4*Nc*t*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) - 11*Nc*t/(6*u) - 4*Nc*u*log(s/(s + t + u))/(4*Nc**2*t - 4*t) - 4*Nc*u*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) - 4*Nc*u*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) - 24*Nc/(4*Nc**2 - 4) - 11*Nc*u/(6*t) + 4*nfTR*s**2/(3*t*u) + 4*nfTR*s/(3*u) + 4*nfTR*s/(3*t) + 2*nfTR*t/(3*u) + 2*nfTR*u/(3*t) + 8*s**2*log(s/(s + t + u))/(4*Nc**3*t*u - 4*Nc*t*u) - 12*s**2/(4*Nc**3*t*u - 4*Nc*t*u) + 8*s*log(s/(s + t + u))/(4*Nc**3*u - 4*Nc*u) - 12*s/(4*Nc**3*u - 4*Nc*u) + 8*s*log(s/(s + t + u))/(4*Nc**3*t - 4*Nc*t) - 12*s/(4*Nc**3*t - 4*Nc*t) + 4*t*log(s/(s + t + u))/(4*Nc**3*u - 4*Nc*u) - 2*t/(4*Nc**3*u - 4*Nc*u) + 4*u*log(s/(s + t + u))/(4*Nc**3*t - 4*Nc*t) - 2*u/(4*Nc**3*t - 4*Nc*t) + 8/(4*Nc**3 - 4*Nc))/eps + (-16*Nc**4*s**2/(4*Nc**3*t*u - 4*Nc*t*u) - 16*Nc**4*s*t/(4*Nc**3*t*u - 4*Nc*t*u) - 16*Nc**4*s*u/(4*Nc**3*t*u - 4*Nc*t*u) - 8*Nc**4*t**2/(4*Nc**3*t*u - 4*Nc*t*u) - 8*Nc**4*u**2/(4*Nc**3*t*u - 4*Nc*t*u) + 24*Nc**2*s**2/(4*Nc**3*t*u - 4*Nc*t*u) + 24*Nc**2*s*t/(4*Nc**3*t*u - 4*Nc*t*u) + 24*Nc**2*s*u/(4*Nc**3*t*u - 4*Nc*t*u) + 12*Nc**2*t**2/(4*Nc**3*t*u - 4*Nc*t*u) + 12*Nc**2*u**2/(4*Nc**3*t*u - 4*Nc*t*u) - 8*s**2/(4*Nc**3*t*u - 4*Nc*t*u) - 8*s*t/(4*Nc**3*t*u - 4*Nc*t*u) - 8*s*u/(4*Nc**3*t*u - 4*Nc*t*u) - 4*t**2/(4*Nc**3*t*u - 4*Nc*t*u) - 4*u**2/(4*Nc**3*t*u - 4*Nc*t*u))/eps**2

[B^{L1}_{q\bar q}]
-4*Nc**4*s*t/(4*Nc**3*t + 4*Nc**3*u - 4*Nc*t - 4*Nc*u) - 4*Nc**4*s*u/(4*Nc**3*t + 4*Nc**3*u - 4*Nc*t - 4*Nc*u) + pi**2*Nc**3*s/(12*Nc**2 - 12) + 2*Nc**3*s*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2 - 4) + 2*Nc**3*s*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2 - 4) - Nc**3*s*log(-t/(s + t + u))**2/(4*Nc**2 - 4) - 2*Nc**3*s*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2 - 4) + 2*Nc**3*s*log(-t/(s + t + u))/(4*Nc**2 - 4) - Nc**3*s*log(-u/(s + t + u))**2/(4*Nc**2 - 4) - 3*Nc**3*s/(4*Nc**2 - 4) - 2*Nc**2*s**2*u*log(s/(s + t + u))/(4*Nc**3*t**2 + 8*Nc**3*t*u + 4*Nc**3*u**2 - 4*Nc*t**2 - 8*Nc*t*u - 4*Nc*u**2) + 2*Nc**2*s*t**2*log(s/(s + t + u))/(4*Nc**3*t**2 + 8*Nc**3*t*u + 4*Nc**3*u**2 - 4*Nc*t**2 - 8*Nc*t*u - 4*Nc*u**2) + 2*Nc**2*s*t*u*log(s/(s + t + u))/(4*Nc**3*t**2 + 8*Nc**3*t*u + 4*Nc**3*u**2 - 4*Nc*t**2 - 8*Nc*t*u - 4*Nc*u**2) + 10*Nc**2*s*t/(4*Nc**3*t + 4*Nc**3*u - 4*Nc*t - 4*Nc*u) + 8*Nc**2*s*u/(4*Nc**3*t + 4*Nc**3*u - 4*Nc*t - 4*Nc*u) + 11*Nc*fM2*s/12 + 2*Nc*s**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*u - 4*u) - 2*Nc*s**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*u - 4*u) - 4*Nc*s*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2 - 4) - 2*Nc*s*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2 - 4) + 2*Nc*s*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2 - 4) + Nc*s*log(s/(s + t + u))**2/(4*Nc**2 - 4) - 2*Nc*s*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2 - 4) + 2*Nc*s*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2 - 4) - 2*Nc*s*log(s/(s + t + u))/(4*Nc**2 - 4) + Nc*s*log(-t/(s + t + u))**2/(4*Nc**2 - 4) + 2*Nc*s*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2 - 4) - 4*Nc*s*log(-t/(s + t + u))/(4*Nc**2 - 4) + Nc*s*log(-u/(s + t + u))**2/(4*Nc**2 - 4) - pi**2*Nc*s/(4*Nc**2 - 4) + 6*Nc*s/(4*Nc**2 - 4) - fM2*nfTR*s/3 + 2*s**2*u*log(s/(s + t + u))/(4*Nc**3*t**2 + 8*Nc**3*t*u + 4*Nc**3*u**2 - 4*Nc*t**2 - 8*Nc*t*u - 4*Nc*u**2) - 2*s**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3*u - 4*Nc*u) + 2*s**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3*u - 4*Nc*u) - 2*s*t**2*log(s/(s + t + u))/(4*Nc**3*t**2 + 8*Nc**3*t*u + 4*Nc**3*u**2 - 4*Nc*t**2 - 8*Nc*t*u - 4*Nc*u**2) - 2*s*t*u*log(s/(s + t + u))/(4*Nc**3*t**2 + 8*Nc**3*t*u + 4*Nc**3*u**2 - 4*Nc*t**2 - 8*Nc*t*u - 4*Nc*u**2) - 6*s*t/(4*Nc**3*t + 4*Nc**3*u - 4*Nc*t - 4*Nc*u) - 4*s*u/(4*Nc**3*t + 4*Nc**3*u - 4*Nc*t - 4*Nc*u) + 2*pi**2*s/(12*Nc**3 - 12*Nc) + 2*s*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3 - 4*Nc) - 2*s*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3 - 4*Nc) - s*log(s/(s + t + u))**2/(4*Nc**3 - 4*Nc) + 2*s*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**3 - 4*Nc) - 2*s*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3 - 4*Nc) + 2*s*log(s/(s + t + u))/(4*Nc**3 - 4*Nc) + 2*s*log(-t/(s + t + u))/(4*Nc**3 - 4*Nc) - 3*s/(4*Nc**3 - 4*Nc) + (2*Nc**3*s*log(-t/(s + t + u))/(4*Nc**2 - 4) + 2*Nc**3*s*log(-u/(s + t + u))/(4*Nc**2 - 4) - 3*Nc**3*s/(4*Nc**2 - 4) - 11*Nc*s/12 - 2*Nc*s*log(s/(s + t + u))/(4*Nc**2 - 4) - 2*Nc*s*log(-t/(s + t + u))/(4*Nc**2 - 4) - 2*Nc*s*log(-u/(s + t + u))/(4*Nc**2 - 4) + 6*Nc*s/(4*Nc**2 - 4) + nfTR*s/3 + 2*s*log(s/(s + t + u))/(4*Nc**3 - 4*Nc) - 3*s/(4*Nc**3 - 4*Nc))/eps + (-4*Nc**4*s/(4*Nc**3 - 4*Nc) + 6*Nc**2*s/(4*Nc**3 - 4*Nc) - 2*s/(4*Nc**3 - 4*Nc))/eps**2

[B^{L2}_{q\bar q}]
-4*Nc**4*s*t/(4*Nc**3*t + 4*Nc**3*u - 4*Nc*t - 4*Nc*u) - 4*Nc**4*s*u/(4*Nc**3*t + 4*Nc**3*u - 4*Nc*t - 4*Nc*u) + pi**2*Nc**3*s/(12*Nc**2 - 12) + 2*Nc**3*s*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2 - 4) + 2*Nc**3*s*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2 - 4) - Nc**3*s*log(-t/(s + t + u))**2/(4*Nc**2 - 4) - 2*Nc**3*s*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2 - 4) - Nc**3*s*log(-u/(s + t + u))**2/(4*Nc**2 - 4) + 2*Nc**3*s*log(-u/(s + t + u))/(4*Nc**2 - 4) - 3*Nc**3*s/(4*Nc**2 - 4) - 2*Nc**2*s**2*t*log(s/(s + t + u))/(4*Nc**3*t**2 + 8*Nc**3*t*u + 4*Nc**3*u**2 - 4*Nc*t**2 - 8*Nc*t*u - 4*Nc*u**2) + 2*Nc**2*s*t*u*log(s/(s + t + u))/(4*Nc**3*t**2 + 8*Nc**3*t*u + 4*Nc**3*u**2 - 4*Nc*t**2 - 8*Nc*t*u - 4*Nc*u**2) + 8*Nc**2*s*t/(4*Nc**3*t + 4*Nc**3*u - 4*Nc*t - 4*Nc*u) + 2*Nc**2*s*u**2*log(s/(s + t + u))/(4*Nc**3*t**2 + 8*Nc**3*t*u + 4*Nc**3*u**2 - 4*Nc*t**2 - 8*Nc*t*u - 4*Nc*u**2) + 10*Nc**2*s*u/(4*Nc**3*t + 4*Nc**3*u - 4*Nc*t - 4*Nc*u) + 11*Nc*fM2*s/12 + 2*Nc*s**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*t - 4*t) - 2*Nc*s**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*t - 4*t) + 2*Nc*s**2*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) - 2*Nc*s**2*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) - 2*Nc*s*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2 - 4) - 4*Nc*s*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2 - 4) + 2*Nc*s*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2 - 4) + Nc*s*log(s/(s + t + u))**2/(4*Nc**2 - 4) - 2*Nc*s*log(s/(s + t + u))/(4*Nc**2 - 4) + Nc*s*log(-t/(s + t + u))**2/(4*Nc**2 - 4) + 2*Nc*s*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2 - 4) + Nc*s*log(-u/(s + t + u))**2/(4*Nc**2 - 4) - 4*Nc*s*log(-u/(s + t + u))/(4*Nc**2 - 4) - pi**2*Nc*s/(4*Nc**2 - 4) + 6*Nc*s/(4*Nc**2 - 4) - fM2*nfTR*s/3 + 2*s**2*t*log(s/(s + t + u))/(4*Nc**3*t**2 + 8*Nc**3*t*u + 4*Nc**3*u**2 - 4*Nc*t**2 - 8*Nc*t*u - 4*Nc*u**2) - 2*s**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3*t - 4*Nc*t) + 2*s**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3*t - 4*Nc*t) - 2*s**2*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**3*t - 4*Nc*t) + 2*s**2*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*t - 4*Nc*t) - 2*s*t*u*log(s/(s + t + u))/(4*Nc**3*t**2 + 8*Nc**3*t*u + 4*Nc**3*u**2 - 4*Nc*t**2 - 8*Nc*t*u - 4*Nc*u**2) - 4*s*t/(4*Nc**3*t + 4*Nc**3*u - 4*Nc*t - 4*Nc*u) - 2*s*u**2*log(s/(s + t + u))/(4*Nc**3*t**2 + 8*Nc**3*t*u + 4*Nc**3*u**2 - 4*Nc*t**2 - 8*Nc*t*u - 4*Nc*u**2) - 6*s*u/(4*Nc**3*t + 4*Nc**3*u - 4*Nc*t - 4*Nc*u) + 2*pi**2*s/(12*Nc**3 - 12*Nc) + 2*s*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3 - 4*Nc) - 2*s*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3 - 4*Nc) - s*log(s/(s + t + u))**2/(4*Nc**3 - 4*Nc) + 2*s*log(s/(s + t + u))/(4*Nc**3 - 4*Nc) + 2*s*log(-u/(s + t + u))/(4*Nc**3 - 4*Nc) - 3*s/(4*Nc**3 - 4*Nc) + (2*Nc**3*s*log(-t/(s + t + u))/(4*Nc**2 - 4) + 2*Nc**3*s*log(-u/(s + t + u))/(4*Nc**2 - 4) - 3*Nc**3*s/(4*Nc**2 - 4) - 11*Nc*s/12 - 2*Nc*s*log(s/(s + t + u))/(4*Nc**2 - 4) - 2*Nc*s*log(-t/(s + t + u))/(4*Nc**2 - 4) - 2*Nc*s*log(-u/(s + t + u))/(4*Nc**2 - 4) + 6*Nc*s/(4*Nc**2 - 4) + nfTR*s/3 + 2*s*log(s/(s + t + u))/(4*Nc**3 - 4*Nc) - 3*s/(4*Nc**3 - 4*Nc))/eps + (-4*Nc**4*s/(4*Nc**3 - 4*Nc) + 6*Nc**2*s/(4*Nc**3 - 4*Nc) - 2*s/(4*Nc**3 - 4*Nc))/eps**2

[B^{L12}_{q\bar q}]
-8*Nc**4*s**3/(4*Nc**3*s**2 + 4*Nc**3*s*t + 4*Nc**3*s*u + 4*Nc**3*t*u - 4*Nc*s**2 - 4*Nc*s*t - 4*Nc*s*u - 4*Nc*t*u) + 2*Nc**4*s**3*log(-t/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*u + 4*Nc**3*u**2 - 4*Nc*s**2 - 8*Nc*s*u - 4*Nc*u**2) + 2*Nc**4*s**3*log(-u/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*t + 4*Nc**3*t**2 - 4*Nc*s**2 - 8*Nc*s*t - 4*Nc*t**2) - 7*Nc**4*s**2*t/(4*Nc**3*s**2 + 4*Nc**3*s*t + 4*Nc**3*s*u + 4*Nc**3*t*u - 4*Nc*s**2 - 4*Nc*s*t - 4*Nc*s*u - 4*Nc*t*u) - 2*Nc**4*s**2*t*log(-t/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*u + 4*Nc**3*u**2 - 4*Nc*s**2 - 8*Nc*s*u - 4*Nc*u**2) + 6*Nc**4*s**2*t*log(-u/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*t + 4*Nc**3*t**2 - 4*Nc*s**2 - 8*Nc*s*t - 4*Nc*t**2) - 7*Nc**4*s**2*u/(4*Nc**3*s**2 + 4*Nc**3*s*t + 4*Nc**3*s*u + 4*Nc**3*t*u - 4*Nc*s**2 - 4*Nc*s*t - 4*Nc*s*u - 4*Nc*t*u) + 6*Nc**4*s**2*u*log(-t/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*u + 4*Nc**3*u**2 - 4*Nc*s**2 - 8*Nc*s*u - 4*Nc*u**2) - 2*Nc**4*s**2*u*log(-u/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*t + 4*Nc**3*t**2 - 4*Nc*s**2 - 8*Nc*s*t - 4*Nc*t**2) + 4*Nc**4*s*t**2*log(-u/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*t + 4*Nc**3*t**2 - 4*Nc*s**2 - 8*Nc*s*t - 4*Nc*t**2) - 6*Nc**4*s*t*u/(4*Nc**3*s**2 + 4*Nc**3*s*t + 4*Nc**3*s*u + 4*Nc**3*t*u - 4*Nc*s**2 - 4*Nc*s*t - 4*Nc*s*u - 4*Nc*t*u) - Nc**4*s*t*u*log(-t/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*u + 4*Nc**3*u**2 - 4*Nc*s**2 - 8*Nc*s*u - 4*Nc*u**2) - Nc**4*s*t*u*log(-u/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*t + 4*Nc**3*t**2 - 4*Nc*s**2 - 8*Nc*s*t - 4*Nc*t**2) + 4*Nc**4*s*u**2*log(-t/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*u + 4*Nc**3*u**2 - 4*Nc*s**2 - 8*Nc*s*u - 4*Nc*u**2) - 8*Nc**3*s/(4*Nc**2 - 4) + 14*Nc**2*s**3/(4*Nc**3*s**2 + 4*Nc**3*s*t + 4*Nc**3*s*u + 4*Nc**3*t*u - 4*Nc*s**2 - 4*Nc*s*t - 4*Nc*s*u - 4*Nc*t*u) + 12*Nc**2*s**2*t/(4*Nc**3*s**2 + 4*Nc**3*s*t + 4*Nc**3*s*u + 4*Nc**3*t*u - 4*Nc*s**2 - 4*Nc*s*t - 4*Nc*s*u - 4*Nc*t*u) + 2*Nc**2*s**2*t*log(-t/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*u + 4*Nc**3*u**2 - 4*Nc*s**2 - 8*Nc*s*u - 4*Nc*u**2) - 4*Nc**2*s**2*t*log(-u/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*t + 4*Nc**3*t**2 - 4*Nc*s**2 - 8*Nc*s*t - 4*Nc*t**2) + 12*Nc**2*s**2*u/(4*Nc**3*s**2 + 4*Nc**3*s*t + 4*Nc**3*s*u + 4*Nc**3*t*u - 4*Nc*s**2 - 4*Nc*s*t - 4*Nc*s*u - 4*Nc*t*u) - 4*Nc**2*s**2*u*log(-t/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*u + 4*Nc**3*u**2 - 4*Nc*s**2 - 8*Nc*s*u - 4*Nc*u**2) + 2*Nc**2*s**2*u*log(-u/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*t + 4*Nc**3*t**2 - 4*Nc*s**2 - 8*Nc*s*t - 4*Nc*t**2) + 2*Nc**2*s**2*log(s/(s + t + u))/(4*Nc**3*t + 4*Nc**3*u - 4*Nc*t - 4*Nc*u) - 4*Nc**2*s*t**2*log(-u/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*t + 4*Nc**3*t**2 - 4*Nc*s**2 - 8*Nc*s*t - 4*Nc*t**2) + 10*Nc**2*s*t*u/(4*Nc**3*s**2 + 4*Nc**3*s*t + 4*Nc**3*s*u + 4*Nc**3*t*u - 4*Nc*s**2 - 4*Nc*s*t - 4*Nc*s*u - 4*Nc*t*u) - 6*Nc**2*s*t*log(s/(s + t + u))/(4*Nc**3*t + 4*Nc**3*u - 4*Nc*t - 4*Nc*u) - 4*Nc**2*s*u**2*log(-t/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*u + 4*Nc**3*u**2 - 4*Nc*s**2 - 8*Nc*s*u - 4*Nc*u**2) - 6*Nc**2*s*u*log(s/(s + t + u))/(4*Nc**3*t + 4*Nc**3*u - 4*Nc*t - 4*Nc*u) - 2*Nc*s**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*u - 4*u) + 2*Nc*s**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*u - 4*u) - 2*Nc*s**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*t - 4*t) + 2*Nc*s**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*t - 4*t) - 2*Nc*s**2*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) + 2*Nc*s**2*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) - 11*Nc*s/6 + 12*Nc*s/(4*Nc**2 - 4) + 2*nfTR*s/3 - 6*s**3/(4*Nc**3*s**2 + 4*Nc**3*s*t + 4*Nc**3*s*u + 4*Nc**3*t*u - 4*Nc*s**2 - 4*Nc*s*t - 4*Nc*s*u - 4*Nc*t*u) - 2*s**3*log(-t/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*u + 4*Nc**3*u**2 - 4*Nc*s**2 - 8*Nc*s*u - 4*Nc*u**2) - 2*s**3*log(-u/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*t + 4*Nc**3*t**2 - 4*Nc*s**2 - 8*Nc*s*t - 4*Nc*t**2) - 5*s**2*t/(4*Nc**3*s**2 + 4*Nc**3*s*t + 4*Nc**3*s*u + 4*Nc**3*t*u - 4*Nc*s**2 - 4*Nc*s*t - 4*Nc*s*u - 4*Nc*t*u) - 2*s**2*t*log(-u/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*t + 4*Nc**3*t**2 - 4*Nc*s**2 - 8*Nc*s*t - 4*Nc*t**2) - 5*s**2*u/(4*Nc**3*s**2 + 4*Nc**3*s*t + 4*Nc**3*s*u + 4*Nc**3*t*u - 4*Nc*s**2 - 4*Nc*s*t - 4*Nc*s*u - 4*Nc*t*u) - 2*s**2*u*log(-t/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*u + 4*Nc**3*u**2 - 4*Nc*s**2 - 8*Nc*s*u - 4*Nc*u**2) - 2*s**2*log(s/(s + t + u))/(4*Nc**3*t + 4*Nc**3*u - 4*Nc*t - 4*Nc*u) + 2*s**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3*u - 4*Nc*u) - 2*s**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3*u - 4*Nc*u) + 2*s**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3*t - 4*Nc*t) - 2*s**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3*t - 4*Nc*t) + 2*s**2*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**3*t - 4*Nc*t) - 2*s**2*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*t - 4*Nc*t) - 4*s*t*u/(4*Nc**3*s**2 + 4*Nc**3*s*t + 4*Nc**3*s*u + 4*Nc**3*t*u - 4*Nc*s**2 - 4*Nc*s*t - 4*Nc*s*u - 4*Nc*t*u) + s*t*u*log(-t/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*u + 4*Nc**3*u**2 - 4*Nc*s**2 - 8*Nc*s*u - 4*Nc*u**2) + s*t*u*log(-u/(s + t + u))/(4*Nc**3*s**2 + 8*Nc**3*s*t + 4*Nc**3*t**2 - 4*Nc*s**2 - 8*Nc*s*t - 4*Nc*t**2) + 6*s*t*log(s/(s + t + u))/(4*Nc**3*t + 4*Nc**3*u - 4*Nc*t - 4*Nc*u) + 6*s*u*log(s/(s + t + u))/(4*Nc**3*t + 4*Nc**3*u - 4*Nc*t - 4*Nc*u) - 4*s/(4*Nc**3 - 4*Nc) + (-8*Nc**4*s/(4*Nc**3 - 4*Nc) + 12*Nc**2*s/(4*Nc**3 - 4*Nc) - 4*s/(4*Nc**3 - 4*Nc))/eps

[B^{U+L}_{qg}]
10*Nc**4*s**4*t/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 10*Nc**4*s**4*u/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 8*Nc**4*s**4*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) + 14*Nc**4*s**3*t**2/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 40*Nc**4*s**3*t*u/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 8*Nc**4*s**3*t*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) + 28*Nc**4*s**3*u**2/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 24*Nc**4*s**3*u*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) + 14*Nc**4*s**2*t**3/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 60*Nc**4*s**2*t**2*u/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 2*Nc**4*s**2*t**2*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) + 2*Nc**4*s**2*t**2*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 84*Nc**4*s**2*t*u**2/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 16*Nc**4*s**2*t*u*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) + 8*Nc**4*s**2*t*u*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 38*Nc**4*s**2*u**3/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 32*Nc**4*s**2*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) + 8*Nc**4*s**2*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 8*Nc**4*s**2/(4*Nc**3*s*t - 4*Nc*s*t) + 10*Nc**4*s*t**4/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 40*Nc**4*s*t**3*u/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 8*Nc**4*s*t**3*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 84*Nc**4*s*t**2*u**2/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 8*Nc**4*s*t**2*u*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) + 16*Nc**4*s*t**2*u*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 76*Nc**4*s*t*u**3/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 16*Nc**4*s*t*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) + 16*Nc**4*s*t*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 20*Nc**4*s*u**4/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 24*Nc**4*s*u**3*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) + 8*Nc**4*s*u**3*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 16*Nc**4*s*u/(4*Nc**3*s*t - 4*Nc*s*t) + 10*Nc**4*t**4*u/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 8*Nc**4*t**4*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 28*Nc**4*t**3*u**2/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 24*Nc**4*t**3*u*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 38*Nc**4*t**2*u**3/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 8*Nc**4*t**2*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) + 32*Nc**4*t**2*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 8*Nc**4*t**2/(4*Nc**3*s*t - 4*Nc*s*t) + 20*Nc**4*t*u**4/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 8*Nc**4*t*u**3*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) + 24*Nc**4*t*u**3*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 16*Nc**4*t*u/(4*Nc**3*s*t - 4*Nc*s*t) + 8*Nc**4*u**4*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) + 8*Nc**4*u**4*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 16*Nc**4*u**2/(4*Nc**3*s*t - 4*Nc*s*t) - 2*pi**2*Nc**3*s/(12*Nc**2*t - 12*t) - 4*Nc**3*s*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*t - 4*t) + 4*Nc**3*s*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*t - 4*t) + 2*Nc**3*s*log(s/(s + t + u))**2/(4*Nc**2*t - 4*t) - 4*Nc**3*s*log(s/(s + t + u))/(4*Nc**2*t - 4*t) + 2*Nc**3*s*log(-t/(s + t + u))**2/(4*Nc**2*t - 4*t) - 4*Nc**3*s*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) - 10*Nc**3*s/(4*Nc**2*t - 4*t) - 2*pi**2*Nc**3*t/(12*Nc**2*s - 12*s) - 4*Nc**3*t*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*s - 4*s) + 4*Nc**3*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*s - 4*s) + 2*Nc**3*t*log(s/(s + t + u))**2/(4*Nc**2*s - 4*s) - 4*Nc**3*t*log(s/(s + t + u))/(4*Nc**2*s - 4*s) + 2*Nc**3*t*log(-t/(s + t + u))**2/(4*Nc**2*s - 4*s) - 4*Nc**3*t*log(-t/(s + t + u))/(4*Nc**2*s - 4*s) - 10*Nc**3*t/(4*Nc**2*s - 4*s) - 4*pi**2*Nc**3*u**2/(12*Nc**2*s*t - 12*s*t) - 8*Nc**3*u**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*s*t - 4*s*t) + 8*Nc**3*u**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*s*t - 4*s*t) + 4*Nc**3*u**2*log(s/(s + t + u))**2/(4*Nc**2*s*t - 4*s*t) - 8*Nc**3*u**2*log(s/(s + t + u))/(4*Nc**2*s*t - 4*s*t) + 4*Nc**3*u**2*log(-t/(s + t + u))**2/(4*Nc**2*s*t - 4*s*t) - 8*Nc**3*u**2*log(-t/(s + t + u))/(4*Nc**2*s*t - 4*s*t) - 4*Nc**3*u**2/(4*Nc**2*s*t - 4*s*t) - 4*pi**2*Nc**3*u/(12*Nc**2*t - 12*t) - 8*Nc**3*u*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*t - 4*t) + 8*Nc**3*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*t - 4*t) + 4*Nc**3*u*log(s/(s + t + u))**2/(4*Nc**2*t - 4*t) - 8*Nc**3*u*log(s/(s + t + u))/(4*Nc**2*t - 4*t) + 4*Nc**3*u*log(-t/(s + t + u))**2/(4*Nc**2*t - 4*t) - 8*Nc**3*u*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) - 4*Nc**3*u/(4*Nc**2*t - 4*t) - 4*pi**2*Nc**3*u/(12*Nc**2*s - 12*s) - 8*Nc**3*u*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*s - 4*s) + 8*Nc**3*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*s - 4*s) + 4*Nc**3*u*log(s/(s + t + u))**2/(4*Nc**2*s - 4*s) - 8*Nc**3*u*log(s/(s + t + u))/(4*Nc**2*s - 4*s) + 4*Nc**3*u*log(-t/(s + t + u))**2/(4*Nc**2*s - 4*s) - 8*Nc**3*u*log(-t/(s + t + u))/(4*Nc**2*s - 4*s) - 4*Nc**3*u/(4*Nc**2*s - 4*s) - 16*Nc**3/(4*Nc**2 - 4) - 20*Nc**2*s**4*t/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 20*Nc**2*s**4*u/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 8*Nc**2*s**4*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) - 8*Nc**2*s**4*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) - 20*Nc**2*s**3*t**2/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 76*Nc**2*s**3*t*u/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 8*Nc**2*s**3*t*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) - 24*Nc**2*s**3*t*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) - 60*Nc**2*s**3*u**2/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 24*Nc**2*s**3*u*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) - 8*Nc**2*s**3*u*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) - 20*Nc**2*s**2*t**3/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 104*Nc**2*s**2*t**2*u/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 32*Nc**2*s**2*t**2*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) - 164*Nc**2*s**2*t*u**2/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 8*Nc**2*s**2*t*u*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) - 8*Nc**2*s**2*t*u*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) - 4*Nc**2*s**2*t*u*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 80*Nc**2*s**2*u**3/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 32*Nc**2*s**2*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) - 8*Nc**2*s**2*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) - 8*Nc**2*s**2*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 12*Nc**2*s**2/(4*Nc**3*s*t - 4*Nc*s*t) - 20*Nc**2*s*t**4/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 76*Nc**2*s*t**3*u/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 24*Nc**2*s*t**3*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) - 8*Nc**2*s*t**3*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 164*Nc**2*s*t**2*u**2/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 4*Nc**2*s*t**2*u*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) - 8*Nc**2*s*t**2*u*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) - 8*Nc**2*s*t**2*u*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 152*Nc**2*s*t*u**3/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 8*Nc**2*s*t*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) - 8*Nc**2*s*t*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) - 8*Nc**2*s*t*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 40*Nc**2*s*u**4/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 24*Nc**2*s*u**3*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) - 8*Nc**2*s*u**3*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 24*Nc**2*s*u/(4*Nc**3*s*t - 4*Nc*s*t) - 20*Nc**2*t**4*u/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 8*Nc**2*t**4*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) - 8*Nc**2*t**4*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 60*Nc**2*t**3*u**2/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 8*Nc**2*t**3*u*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) - 24*Nc**2*t**3*u*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 80*Nc**2*t**2*u**3/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 8*Nc**2*t**2*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) - 8*Nc**2*t**2*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) - 32*Nc**2*t**2*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 12*Nc**2*t**2/(4*Nc**3*s*t - 4*Nc*s*t) - 40*Nc**2*t*u**4/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 8*Nc**2*t*u**3*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) - 24*Nc**2*t*u**3*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 24*Nc**2*t*u/(4*Nc**3*s*t - 4*Nc*s*t) - 8*Nc**2*u**4*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) - 8*Nc**2*u**4*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 24*Nc**2*u**2/(4*Nc**3*s*t - 4*Nc*s*t) - 11*Nc*fM2*s/(6*t) - 11*Nc*fM2*u/(3*t) - 11*Nc*fM2*t/(6*s) - 11*Nc*fM2*u/(3*s) - 11*Nc*fM2*u**2/(3*s*t) + 4*Nc*s*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*t - 4*t) + 8*Nc*s*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*t - 4*t) - 4*Nc*s*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*t - 4*t) - 2*Nc*s*log(s/(s + t + u))**2/(4*Nc**2*t - 4*t) + 4*Nc*s*log(s/(s + t + u))/(4*Nc**2*t - 4*t) - 2*Nc*s*log(-t/(s + t + u))**2/(4*Nc**2*t - 4*t) - 4*Nc*s*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) + 4*Nc*s*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) - 2*Nc*s*log(-u/(s + t + u))**2/(4*Nc**2*t - 4*t) + 4*Nc*s*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) + 12*Nc*s/(4*Nc**2*t - 4*t) + 2*pi**2*Nc*s/(4*Nc**2*t - 4*t) - 11*Nc*s/(6*t) + 4*Nc*t*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*s - 4*s) + 4*Nc*t*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*s - 4*s) - 8*Nc*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*s - 4*s) - 2*Nc*t*log(s/(s + t + u))**2/(4*Nc**2*s - 4*s) + 4*Nc*t*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*s - 4*s) - 4*Nc*t*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) + 4*Nc*t*log(s/(s + t + u))/(4*Nc**2*s - 4*s) - 2*Nc*t*log(-t/(s + t + u))**2/(4*Nc**2*s - 4*s) + 4*Nc*t*log(-t/(s + t + u))/(4*Nc**2*s - 4*s) - 2*Nc*t*log(-u/(s + t + u))**2/(4*Nc**2*s - 4*s) + 4*Nc*t*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) + 12*Nc*t/(4*Nc**2*s - 4*s) + 16*Nc*u**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*s*t - 4*s*t) + 16*Nc*u**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*s*t - 4*s*t) - 16*Nc*u**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*s*t - 4*s*t) - 4*Nc*u**2*log(s/(s + t + u))**2/(4*Nc**2*s*t - 4*s*t) + 8*Nc*u**2*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*s*t - 4*s*t) - 8*Nc*u**2*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*s*t - 4*s*t) + 8*Nc*u**2*log(s/(s + t + u))/(4*Nc**2*s*t - 4*s*t) - 4*Nc*u**2*log(-t/(s + t + u))**2/(4*Nc**2*s*t - 4*s*t) - 8*Nc*u**2*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*s*t - 4*s*t) + 8*Nc*u**2*log(-t/(s + t + u))/(4*Nc**2*s*t - 4*s*t) - 4*Nc*u**2*log(-u/(s + t + u))**2/(4*Nc**2*s*t - 4*s*t) + 8*Nc*u**2*log(-u/(s + t + u))/(4*Nc**2*s*t - 4*s*t) + 4*pi**2*Nc*u**2/(4*Nc**2*s*t - 4*s*t) + 8*Nc*u*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*t - 4*t) + 16*Nc*u*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*t - 4*t) - 8*Nc*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*t - 4*t) - 4*Nc*u*log(s/(s + t + u))**2/(4*Nc**2*t - 4*t) + 8*Nc*u*log(s/(s + t + u))/(4*Nc**2*t - 4*t) - 4*Nc*u*log(-t/(s + t + u))**2/(4*Nc**2*t - 4*t) - 8*Nc*u*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) + 8*Nc*u*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) - 4*Nc*u*log(-u/(s + t + u))**2/(4*Nc**2*t - 4*t) + 8*Nc*u*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) + 4*pi**2*Nc*u/(4*Nc**2*t - 4*t) + 8*Nc*u*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*s - 4*s) + 8*Nc*u*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*s - 4*s) - 16*Nc*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*s - 4*s) - 4*Nc*u*log(s/(s + t + u))**2/(4*Nc**2*s - 4*s) + 8*Nc*u*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*s - 4*s) - 8*Nc*u*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) + 8*Nc*u*log(s/(s + t + u))/(4*Nc**2*s - 4*s) - 4*Nc*u*log(-t/(s + t + u))**2/(4*Nc**2*s - 4*s) + 8*Nc*u*log(-t/(s + t + u))/(4*Nc**2*s - 4*s) - 4*Nc*u*log(-u/(s + t + u))**2/(4*Nc**2*s - 4*s) + 8*Nc*u*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) - 11*Nc/3 + 24*Nc/(4*Nc**2 - 4) - 11*Nc*t/(6*s) + 2*fM2*nfTR*s/(3*t) + 4*fM2*nfTR*u/(3*t) + 2*fM2*nfTR*t/(3*s) + 4*fM2*nfTR*u/(3*s) + 4*fM2*nfTR*u**2/(3*s*t) + 2*nfTR*s/(3*t) + 4*nfTR/3 + 2*nfTR*t/(3*s) + 10*s**4*t/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 10*s**4*u/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 8*s**4*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) + 6*s**3*t**2/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 36*s**3*t*u/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 24*s**3*t*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) + 32*s**3*u**2/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 8*s**3*u*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) + 6*s**2*t**3/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 44*s**2*t**2*u/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 2*s**2*t**2*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) + 32*s**2*t**2*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) - 2*s**2*t**2*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 80*s**2*t*u**2/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 8*s**2*t*u*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) + 8*s**2*t*u*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) - 4*s**2*t*u*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 42*s**2*u**3/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 8*s**2*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) + 4*s**2/(4*Nc**3*s*t - 4*Nc*s*t) + 10*s*t**4/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 36*s*t**3*u/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 24*s*t**3*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) + 80*s*t**2*u**2/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 4*s*t**2*u*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) + 8*s*t**2*u*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) - 8*s*t**2*u*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 76*s*t*u**3/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) - 8*s*t*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 8*Nc*s**2*t*u - 4*Nc*s*t*u**2) + 8*s*t*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) - 8*s*t*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**3 + 8*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s*t**3 - 8*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 20*s*u**4/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 8*s*u/(4*Nc**3*s*t - 4*Nc*s*t) - 4*pi**2*s/(12*Nc**3*t - 12*Nc*t) - 4*s*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3*t - 4*Nc*t) - 4*s*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3*t - 4*Nc*t) + 4*s*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*t - 4*Nc*t) + 2*s*log(-u/(s + t + u))**2/(4*Nc**3*t - 4*Nc*t) - 4*s*log(-u/(s + t + u))/(4*Nc**3*t - 4*Nc*t) - 2*s/(4*Nc**3*t - 4*Nc*t) + 10*t**4*u/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 8*t**4*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) + 32*t**3*u**2/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 8*t**3*u*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) + 42*t**2*u**3/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 8*t**2*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3*t + 8*Nc**3*s**2*t**2 + 4*Nc**3*s*t**3 - 4*Nc*s**3*t - 8*Nc*s**2*t**2 - 4*Nc*s*t**3) + 4*t**2/(4*Nc**3*s*t - 4*Nc*s*t) + 20*t*u**4/(4*Nc**3*s**3*t**2 + 4*Nc**3*s**3*t*u + 4*Nc**3*s**2*t**3 + 8*Nc**3*s**2*t**2*u + 4*Nc**3*s**2*t*u**2 + 4*Nc**3*s*t**3*u + 4*Nc**3*s*t**2*u**2 - 4*Nc*s**3*t**2 - 4*Nc*s**3*t*u - 4*Nc*s**2*t**3 - 8*Nc*s**2*t**2*u - 4*Nc*s**2*t*u**2 - 4*Nc*s*t**3*u - 4*Nc*s*t**2*u**2) + 8*t*u/(4*Nc**3*s*t - 4*Nc*s*t) + 2*pi**2*t/(12*Nc**3*s - 12*Nc*s) - 4*t*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3*s - 4*Nc*s) + 4*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3*s - 4*Nc*s) - 4*t*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**3*s - 4*Nc*s) + 4*t*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*s - 4*Nc*s) + 2*t*log(-u/(s + t + u))**2/(4*Nc**3*s - 4*Nc*s) - 4*t*log(-u/(s + t + u))/(4*Nc**3*s - 4*Nc*s) - 2*t/(4*Nc**3*s - 4*Nc*s) - 8*pi**2*u**2/(12*Nc**3*s*t - 12*Nc*s*t) - 16*u**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3*s*t - 4*Nc*s*t) - 8*u**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3*s*t - 4*Nc*s*t) + 8*u**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3*s*t - 4*Nc*s*t) - 8*u**2*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**3*s*t - 4*Nc*s*t) + 8*u**2*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*s*t - 4*Nc*s*t) + 8*u**2*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*s*t - 4*Nc*s*t) + 4*u**2*log(-u/(s + t + u))**2/(4*Nc**3*s*t - 4*Nc*s*t) - 8*u**2*log(-u/(s + t + u))/(4*Nc**3*s*t - 4*Nc*s*t) + 12*u**2/(4*Nc**3*s*t - 4*Nc*s*t) - 8*pi**2*u/(12*Nc**3*t - 12*Nc*t) - 8*u*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3*t - 4*Nc*t) - 8*u*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3*t - 4*Nc*t) + 8*u*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*t - 4*Nc*t) + 4*u*log(-u/(s + t + u))**2/(4*Nc**3*t - 4*Nc*t) - 8*u*log(-u/(s + t + u))/(4*Nc**3*t - 4*Nc*t) + 4*u/(4*Nc**3*t - 4*Nc*t) + 4*pi**2*u/(12*Nc**3*s - 12*Nc*s) - 8*u*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3*s - 4*Nc*s) + 8*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3*s - 4*Nc*s) - 8*u*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**3*s - 4*Nc*s) + 8*u*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*s - 4*Nc*s) + 4*u*log(-u/(s + t + u))**2/(4*Nc**3*s - 4*Nc*s) - 8*u*log(-u/(s + t + u))/(4*Nc**3*s - 4*Nc*s) + 4*u/(4*Nc**3*s - 4*Nc*s) - 8/(4*Nc**3 - 4*Nc) + (8*Nc**4*s**2/(4*Nc**3*s*t - 4*Nc*s*t) + 16*Nc**4*s*u/(4*Nc**3*s*t - 4*Nc*s*t) + 8*Nc**4*t**2/(4*Nc**3*s*t - 4*Nc*s*t) + 16*Nc**4*t*u/(4*Nc**3*s*t - 4*Nc*s*t) + 16*Nc**4*u**2/(4*Nc**3*s*t - 4*Nc*s*t) - 4*Nc**3*s*log(s/(s + t + u))/(4*Nc**2*t - 4*t) - 4*Nc**3*s*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) - 10*Nc**3*s/(4*Nc**2*t - 4*t) - 4*Nc**3*t*log(s/(s + t + u))/(4*Nc**2*s - 4*s) - 4*Nc**3*t*log(-t/(s + t + u))/(4*Nc**2*s - 4*s) - 10*Nc**3*t/(4*Nc**2*s - 4*s) - 8*Nc**3*u**2*log(s/(s + t + u))/(4*Nc**2*s*t - 4*s*t) - 8*Nc**3*u**2*log(-t/(s + t + u))/(4*Nc**2*s*t - 4*s*t) - 4*Nc**3*u**2/(4*Nc**2*s*t - 4*s*t) - 8*Nc**3*u*log(s/(s + t + u))/(4*Nc**2*t - 4*t) - 8*Nc**3*u*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) - 4*Nc**3*u/(4*Nc**2*t - 4*t) - 8*Nc**3*u*log(s/(s + t + u))/(4*Nc**2*s - 4*s) - 8*Nc**3*u*log(-t/(s + t + u))/(4*Nc**2*s - 4*s) - 4*Nc**3*u/(4*Nc**2*s - 4*s) - 16*Nc**3/(4*Nc**2 - 4) - 12*Nc**2*s**2/(4*Nc**3*s*t - 4*Nc*s*t) - 24*Nc**2*s*u/(4*Nc**3*s*t - 4*Nc*s*t) - 12*Nc**2*t**2/(4*Nc**3*s*t - 4*Nc*s*t) - 24*Nc**2*t*u/(4*Nc**3*s*t - 4*Nc*s*t) - 24*Nc**2*u**2/(4*Nc**3*s*t - 4*Nc*s*t) + 4*Nc*s*log(s/(s + t + u))/(4*Nc**2*t - 4*t) + 4*Nc*s*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) + 4*Nc*s*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) + 12*Nc*s/(4*Nc**2*t - 4*t) + 11*Nc*s/(6*t) + 4*Nc*t*log(s/(s + t + u))/(4*Nc**2*s - 4*s) + 4*Nc*t*log(-t/(s + t + u))/(4*Nc**2*s - 4*s) + 4*Nc*t*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) + 12*Nc*t/(4*Nc**2*s - 4*s) + 8*Nc*u**2*log(s/(s + t + u))/(4*Nc**2*s*t - 4*s*t) + 8*Nc*u**2*log(-t/(s + t + u))/(4*Nc**2*s*t - 4*s*t) + 8*Nc*u**2*log(-u/(s + t + u))/(4*Nc**2*s*t - 4*s*t) + 8*Nc*u*log(s/(s + t + u))/(4*Nc**2*t - 4*t) + 8*Nc*u*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) + 8*Nc*u*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) + 8*Nc*u*log(s/(s + t + u))/(4*Nc**2*s - 4*s) + 8*Nc*u*log(-t/(s + t + u))/(4*Nc**2*s - 4*s) + 8*Nc*u*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) + 24*Nc/(4*Nc**2 - 4) + 11*Nc*u/(3*t) + 11*Nc*t/(6*s) + 11*Nc*u/(3*s) + 11*Nc*u**2/(3*s*t) - 2*nfTR*s/(3*t) - 4*nfTR*u/(3*t) - 2*nfTR*t/(3*s) - 4*nfTR*u/(3*s) - 4*nfTR*u**2/(3*s*t) + 4*s**2/(4*Nc**3*s*t - 4*Nc*s*t) + 8*s*u/(4*Nc**3*s*t - 4*Nc*s*t) - 4*s*log(-u/(s + t + u))/(4*Nc**3*t - 4*Nc*t) - 2*s/(4*Nc**3*t - 4*Nc*t) + 4*t**2/(4*Nc**3*s*t - 4*Nc*s*t) + 8*t*u/(4*Nc**3*s*t - 4*Nc*s*t) - 4*t*log(-u/(s + t + u))/(4*Nc**3*s - 4*Nc*s) - 2*t/(4*Nc**3*s - 4*Nc*s) - 8*u**2*log(-u/(s + t + u))/(4*Nc**3*s*t - 4*Nc*s*t) + 12*u**2/(4*Nc**3*s*t - 4*Nc*s*t) - 8*u*log(-u/(s + t + u))/(4*Nc**3*t - 4*Nc*t) + 4*u/(4*Nc**3*t - 4*Nc*t) - 8*u*log(-u/(s + t + u))/(4*Nc**3*s - 4*Nc*s) + 4*u/(4*Nc**3*s - 4*Nc*s) - 8/(4*Nc**3 - 4*Nc))/eps + (8*Nc**4*s**2/(4*Nc**3*s*t - 4*Nc*s*t) + 16*Nc**4*s*u/(4*Nc**3*s*t - 4*Nc*s*t) + 8*Nc**4*t**2/(4*Nc**3*s*t - 4*Nc*s*t) + 16*Nc**4*t*u/(4*Nc**3*s*t - 4*Nc*s*t) + 16*Nc**4*u**2/(4*Nc**3*s*t - 4*Nc*s*t) - 12*Nc**2*s**2/(4*Nc**3*s*t - 4*Nc*s*t) - 24*Nc**2*s*u/(4*Nc**3*s*t - 4*Nc*s*t) - 12*Nc**2*t**2/(4*Nc**3*s*t - 4*Nc*s*t) - 24*Nc**2*t*u/(4*Nc**3*s*t - 4*Nc*s*t) - 24*Nc**2*u**2/(4*Nc**3*s*t - 4*Nc*s*t) + 4*s**2/(4*Nc**3*s*t - 4*Nc*s*t) + 8*s*u/(4*Nc**3*s*t - 4*Nc*s*t) + 4*t**2/(4*Nc**3*s*t - 4*Nc*s*t) + 8*t*u/(4*Nc**3*s*t - 4*Nc*s*t) + 8*u**2/(4*Nc**3*s*t - 4*Nc*s*t))/eps**2

[B^{L1}_{qg}]
4*Nc**4*s**2*u/(4*Nc**3*s**2 + 4*Nc**3*s*t - 4*Nc*s**2 - 4*Nc*s*t) + 4*Nc**4*s*t*u/(4*Nc**3*s**2 + 4*Nc**3*s*t - 4*Nc*s**2 - 4*Nc*s*t) + 4*Nc**4*u/(4*Nc**3 - 4*Nc) - pi**2*Nc**3*u/(12*Nc**2 - 12) - 2*Nc**3*u*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2 - 4) + 2*Nc**3*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2 - 4) + Nc**3*u*log(s/(s + t + u))**2/(4*Nc**2 - 4) + Nc**3*u*log(-t/(s + t + u))**2/(4*Nc**2 - 4) - 2*Nc**3*u*log(-t/(s + t + u))/(4*Nc**2 - 4) - Nc**3*u/(4*Nc**2 - 4) - 2*Nc**2*s**2*t*u*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) + 2*Nc**2*s**2*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 8*Nc**2*s**2*u/(4*Nc**3*s**2 + 4*Nc**3*s*t - 4*Nc*s**2 - 4*Nc*s*t) - 2*Nc**2*s*t**2*u*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 10*Nc**2*s*t*u/(4*Nc**3*s**2 + 4*Nc**3*s*t - 4*Nc*s**2 - 4*Nc*s*t) - 6*Nc**2*u/(4*Nc**3 - 4*Nc) - 11*Nc*fM2*u/12 - 2*Nc*u**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*s - 4*s) - 2*Nc*u**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*s - 4*s) + 2*Nc*u**2*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) - pi**2*Nc*u**2/(4*Nc**2*s - 4*s) + 2*Nc*u*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2 - 4) + 2*Nc*u*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2 - 4) - 4*Nc*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2 - 4) - Nc*u*log(s/(s + t + u))**2/(4*Nc**2 - 4) + 2*Nc*u*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2 - 4) - 2*Nc*u*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2 - 4) - Nc*u*log(-t/(s + t + u))**2/(4*Nc**2 - 4) + 4*Nc*u*log(-t/(s + t + u))/(4*Nc**2 - 4) - Nc*u*log(-u/(s + t + u))**2/(4*Nc**2 - 4) + 2*Nc*u*log(-u/(s + t + u))/(4*Nc**2 - 4) + fM2*nfTR*u/3 + 2*s**2*t*u*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 2*s**2*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) + 4*s**2*u/(4*Nc**3*s**2 + 4*Nc**3*s*t - 4*Nc*s**2 - 4*Nc*s*t) + 2*s*t**2*u*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) + 6*s*t*u/(4*Nc**3*s**2 + 4*Nc**3*s*t - 4*Nc*s**2 - 4*Nc*s*t) + 2*u**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3*s - 4*Nc*s) + 2*u**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3*s - 4*Nc*s) - 2*u**2*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*s - 4*Nc*s) + pi**2*u**2/(4*Nc**3*s - 4*Nc*s) + pi**2*u/(12*Nc**3 - 12*Nc) - 2*u*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3 - 4*Nc) + 2*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3 - 4*Nc) - 2*u*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**3 - 4*Nc) + 2*u*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3 - 4*Nc) - 2*u*log(-t/(s + t + u))/(4*Nc**3 - 4*Nc) + u*log(-u/(s + t + u))**2/(4*Nc**3 - 4*Nc) - 2*u*log(-u/(s + t + u))/(4*Nc**3 - 4*Nc) + 3*u/(4*Nc**3 - 4*Nc) + (4*Nc**4*u/(4*Nc**3 - 4*Nc) - 2*Nc**3*u*log(s/(s + t + u))/(4*Nc**2 - 4) - 2*Nc**3*u*log(-t/(s + t + u))/(4*Nc**2 - 4) - Nc**3*u/(4*Nc**2 - 4) - 6*Nc**2*u/(4*Nc**3 - 4*Nc) + 11*Nc*u/12 + 2*Nc*u*log(s/(s + t + u))/(4*Nc**2 - 4) + 2*Nc*u*log(-t/(s + t + u))/(4*Nc**2 - 4) + 2*Nc*u*log(-u/(s + t + u))/(4*Nc**2 - 4) - nfTR*u/3 - 2*u*log(-u/(s + t + u))/(4*Nc**3 - 4*Nc) + 3*u/(4*Nc**3 - 4*Nc))/eps + (4*Nc**4*u/(4*Nc**3 - 4*Nc) - 6*Nc**2*u/(4*Nc**3 - 4*Nc) + 2*u/(4*Nc**3 - 4*Nc))/eps**2

[B^{L2}_{qg}]
-2*Nc**4*s**3*u*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 14*Nc**4*s**2*t*u/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t*u - 4*Nc*s*u**2) + Nc**4*s**2*t*u*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + Nc**4*s**2*t*u*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 15*Nc**4*s**2*u**2/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t*u - 4*Nc*s*u**2) + 2*Nc**4*s**2*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - 2*Nc**4*s**2*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) - 2*Nc**4*s*t**2*u*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + 15*Nc**4*s*t*u**2/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t*u - 4*Nc*s*u**2) - 2*Nc**4*s*t*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + 2*Nc**4*s*t*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 16*Nc**4*s*u**3/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t*u - 4*Nc*s*u**2) + 8*Nc**4*u/(4*Nc**3 - 4*Nc) - 2*pi**2*Nc**3*u/(12*Nc**2 - 12) - 4*Nc**3*u*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2 - 4) + 4*Nc**3*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2 - 4) + 2*Nc**3*u*log(s/(s + t + u))**2/(4*Nc**2 - 4) - 4*Nc**3*u*log(s/(s + t + u))/(4*Nc**2 - 4) + 2*Nc**3*u*log(-t/(s + t + u))**2/(4*Nc**2 - 4) - 4*Nc**3*u*log(-t/(s + t + u))/(4*Nc**2 - 4) + 6*Nc**3*u/(4*Nc**2 - 4) + 4*Nc**2*s**3*u*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) - 28*Nc**2*s**2*t*u/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t*u - 4*Nc*s*u**2) - 30*Nc**2*s**2*u**2/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t*u - 4*Nc*s*u**2) - 2*Nc**2*s**2*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + 4*Nc**2*s**2*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 4*Nc**2*s*t**2*u*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - 30*Nc**2*s*t*u**2/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t*u - 4*Nc*s*u**2) + 4*Nc**2*s*t*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - 2*Nc**2*s*t*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) - 32*Nc**2*s*u**3/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t*u - 4*Nc*s*u**2) - 12*Nc**2*u/(4*Nc**3 - 4*Nc) - 11*Nc*fM2*u/6 + 11*Nc*u/6 + 4*Nc*u*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2 - 4) + 6*Nc*u*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2 - 4) - 6*Nc*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2 - 4) - 2*Nc*u*log(s/(s + t + u))**2/(4*Nc**2 - 4) + 2*Nc*u*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2 - 4) - 2*Nc*u*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2 - 4) + 4*Nc*u*log(s/(s + t + u))/(4*Nc**2 - 4) - 2*Nc*u*log(-t/(s + t + u))**2/(4*Nc**2 - 4) - 2*Nc*u*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2 - 4) + 4*Nc*u*log(-t/(s + t + u))/(4*Nc**2 - 4) - 2*Nc*u*log(-u/(s + t + u))**2/(4*Nc**2 - 4) + 8*Nc*u*log(-u/(s + t + u))/(4*Nc**2 - 4) - 12*Nc*u/(4*Nc**2 - 4) + pi**2*Nc*u/(4*Nc**2 - 4) + 2*fM2*nfTR*u/3 - 2*nfTR*u/3 - 2*s**3*u*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 14*s**2*t*u/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t*u - 4*Nc*s*u**2) - s**2*t*u*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - s**2*t*u*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 15*s**2*u**2/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t*u - 4*Nc*s*u**2) - 2*s**2*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) - 2*s*t**2*u*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + 15*s*t*u**2/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t*u - 4*Nc*s*u**2) - 2*s*t*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + 16*s*u**3/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t*u - 4*Nc*s*u**2) - pi**2*u/(12*Nc**3 - 12*Nc) - 4*u*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3 - 4*Nc) - 2*u*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3 - 4*Nc) + 2*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3 - 4*Nc) - 2*u*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**3 - 4*Nc) + 2*u*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3 - 4*Nc) + 2*u*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3 - 4*Nc) + 2*u*log(-u/(s + t + u))**2/(4*Nc**3 - 4*Nc) - 8*u*log(-u/(s + t + u))/(4*Nc**3 - 4*Nc) + 10*u/(4*Nc**3 - 4*Nc) + (8*Nc**4*u/(4*Nc**3 - 4*Nc) - 4*Nc**3*u*log(s/(s + t + u))/(4*Nc**2 - 4) - 4*Nc**3*u*log(-t/(s + t + u))/(4*Nc**2 - 4) + 6*Nc**3*u/(4*Nc**2 - 4) - 12*Nc**2*u/(4*Nc**3 - 4*Nc) + 11*Nc*u/6 + 4*Nc*u*log(s/(s + t + u))/(4*Nc**2 - 4) + 4*Nc*u*log(-t/(s + t + u))/(4*Nc**2 - 4) + 4*Nc*u*log(-u/(s + t + u))/(4*Nc**2 - 4) - 12*Nc*u/(4*Nc**2 - 4) - 2*nfTR*u/3 - 4*u*log(-u/(s + t + u))/(4*Nc**3 - 4*Nc) + 10*u/(4*Nc**3 - 4*Nc))/eps + (8*Nc**4*u/(4*Nc**3 - 4*Nc) - 12*Nc**2*u/(4*Nc**3 - 4*Nc) + 4*u/(4*Nc**3 - 4*Nc))/eps**2

[B^{L12}_{qg}]
-14*Nc**4*s**3*t*u/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 15*Nc**4*s**3*u**2/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 4*Nc**4*s**3*u*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) - 14*Nc**4*s**2*t**2*u/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 30*Nc**4*s**2*t*u**2/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - Nc**4*s**2*t*u*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - Nc**4*s**2*t*u*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) - 16*Nc**4*s**2*u**3/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 2*Nc**4*s**2*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + 6*Nc**4*s**2*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) - 15*Nc**4*s*t**2*u**2/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 16*Nc**4*s*t*u**3/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 2*Nc**4*s*t*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - 2*Nc**4*s*t*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) - 2*Nc**4*s*u**3*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + 2*Nc**4*s*u**3*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) - 8*Nc**4*u/(4*Nc**3 - 4*Nc) + 2*pi**2*Nc**3*u/(12*Nc**2 - 12) + 4*Nc**3*u*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2 - 4) - 4*Nc**3*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2 - 4) - 2*Nc**3*u*log(s/(s + t + u))**2/(4*Nc**2 - 4) + 4*Nc**3*u*log(s/(s + t + u))/(4*Nc**2 - 4) - 2*Nc**3*u*log(-t/(s + t + u))**2/(4*Nc**2 - 4) + 4*Nc**3*u*log(-t/(s + t + u))/(4*Nc**2 - 4) - 6*Nc**3*u/(4*Nc**2 - 4) + 26*Nc**2*s**3*t*u/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 28*Nc**2*s**3*u**2/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 8*Nc**2*s**3*u*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) - 6*Nc**2*s**3*u*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) + 30*Nc**2*s**2*t**2*u/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 60*Nc**2*s**2*t*u**2/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 8*Nc**2*s**2*t*u*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) + 30*Nc**2*s**2*u**3/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 2*Nc**2*s**2*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - 12*Nc**2*s**2*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) - 2*Nc**2*s**2*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) + 32*Nc**2*s*t**2*u**2/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 2*Nc**2*s*t**2*u*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) + 34*Nc**2*s*t*u**3/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 4*Nc**2*s*t*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + 2*Nc**2*s*t*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 2*Nc**2*s*t*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) + 4*Nc**2*s*u**3*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - 4*Nc**2*s*u**3*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 12*Nc**2*u/(4*Nc**3 - 4*Nc) + 11*Nc*fM2*u/6 - 2*Nc*u**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*t - 4*t) + 2*Nc*u**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*t - 4*t) - 2*Nc*u**2*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*t - 4*t) + 2*Nc*u**2*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*t - 4*t) + 2*Nc*u**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*s - 4*s) + 2*Nc*u**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*s - 4*s) - 2*Nc*u**2*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) + pi**2*Nc*u**2/(4*Nc**2*s - 4*s) - 11*Nc*u/6 - 4*Nc*u*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2 - 4) - 4*Nc*u*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2 - 4) + 8*Nc*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2 - 4) + 2*Nc*u*log(s/(s + t + u))**2/(4*Nc**2 - 4) - 4*Nc*u*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2 - 4) + 4*Nc*u*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2 - 4) - 4*Nc*u*log(s/(s + t + u))/(4*Nc**2 - 4) + 2*Nc*u*log(-t/(s + t + u))**2/(4*Nc**2 - 4) - 4*Nc*u*log(-t/(s + t + u))/(4*Nc**2 - 4) + 2*Nc*u*log(-u/(s + t + u))**2/(4*Nc**2 - 4) - 4*Nc*u*log(-u/(s + t + u))/(4*Nc**2 - 4) + 12*Nc*u/(4*Nc**2 - 4) - 2*fM2*nfTR*u/3 + 2*nfTR*u/3 - 12*s**3*t*u/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 13*s**3*u**2/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 4*s**3*u*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 6*s**3*u*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 16*s**2*t**2*u/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 30*s**2*t*u**2/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) + s**2*t*u*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + s**2*t*u*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 8*s**2*t*u*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 14*s**2*u**3/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 6*s**2*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 2*s**2*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 17*s*t**2*u**2/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 2*s*t**2*u*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 18*s*t*u**3/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 2*s*t*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - 2*s*t*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 2*s*u**3*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + 2*s*u**3*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 2*u**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3*t - 4*Nc*t) - 2*u**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3*t - 4*Nc*t) + 2*u**2*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**3*t - 4*Nc*t) - 2*u**2*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*t - 4*Nc*t) - 2*u**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3*s - 4*Nc*s) - 2*u**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3*s - 4*Nc*s) + 2*u**2*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*s - 4*Nc*s) - pi**2*u**2/(4*Nc**3*s - 4*Nc*s) - 2*pi**2*u/(12*Nc**3 - 12*Nc) + 4*u*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3 - 4*Nc) - 4*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3 - 4*Nc) + 4*u*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**3 - 4*Nc) - 4*u*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3 - 4*Nc) - 2*u*log(-u/(s + t + u))**2/(4*Nc**3 - 4*Nc) + 4*u*log(-u/(s + t + u))/(4*Nc**3 - 4*Nc) - 10*u/(4*Nc**3 - 4*Nc) + (-8*Nc**4*u/(4*Nc**3 - 4*Nc) + 4*Nc**3*u*log(s/(s + t + u))/(4*Nc**2 - 4) + 4*Nc**3*u*log(-t/(s + t + u))/(4*Nc**2 - 4) - 6*Nc**3*u/(4*Nc**2 - 4) + 12*Nc**2*u/(4*Nc**3 - 4*Nc) - 11*Nc*u/6 - 4*Nc*u*log(s/(s + t + u))/(4*Nc**2 - 4) - 4*Nc*u*log(-t/(s + t + u))/(4*Nc**2 - 4) - 4*Nc*u*log(-u/(s + t + u))/(4*Nc**2 - 4) + 12*Nc*u/(4*Nc**2 - 4) + 2*nfTR*u/3 + 4*u*log(-u/(s + t + u))/(4*Nc**3 - 4*Nc) - 10*u/(4*Nc**3 - 4*Nc))/eps + (-8*Nc**4*u/(4*Nc**3 - 4*Nc) + 12*Nc**2*u/(4*Nc**3 - 4*Nc) - 4*u/(4*Nc**3 - 4*Nc))/eps**2

[B^{U+L}_{gq}]
10*Nc**4*s**4*t/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 10*Nc**4*s**4*u/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 8*Nc**4*s**4*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) + 28*Nc**4*s**3*t**2/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 40*Nc**4*s**3*t*u/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 24*Nc**4*s**3*t*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) + 14*Nc**4*s**3*u**2/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 8*Nc**4*s**3*u*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) + 38*Nc**4*s**2*t**3/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 84*Nc**4*s**2*t**2*u/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 8*Nc**4*s**2*t**2*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) + 32*Nc**4*s**2*t**2*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) + 60*Nc**4*s**2*t*u**2/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 8*Nc**4*s**2*t*u*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) + 16*Nc**4*s**2*t*u*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) + 14*Nc**4*s**2*u**3/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 2*Nc**4*s**2*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) + 2*Nc**4*s**2*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) + 8*Nc**4*s**2/(4*Nc**3*s*u - 4*Nc*s*u) + 20*Nc**4*s*t**4/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 76*Nc**4*s*t**3*u/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 8*Nc**4*s*t**3*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) + 24*Nc**4*s*t**3*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) + 84*Nc**4*s*t**2*u**2/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 16*Nc**4*s*t**2*u*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) + 16*Nc**4*s*t**2*u*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) + 40*Nc**4*s*t*u**3/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 16*Nc**4*s*t*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) + 8*Nc**4*s*t*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) + 16*Nc**4*s*t/(4*Nc**3*s*u - 4*Nc*s*u) + 10*Nc**4*s*u**4/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 8*Nc**4*s*u**3*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) + 20*Nc**4*t**4*u/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 8*Nc**4*t**4*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) + 8*Nc**4*t**4*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) + 38*Nc**4*t**3*u**2/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 24*Nc**4*t**3*u*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) + 8*Nc**4*t**3*u*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) + 28*Nc**4*t**2*u**3/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 32*Nc**4*t**2*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) + 8*Nc**4*t**2*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) + 16*Nc**4*t**2/(4*Nc**3*s*u - 4*Nc*s*u) + 10*Nc**4*t*u**4/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 24*Nc**4*t*u**3*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) + 16*Nc**4*t*u/(4*Nc**3*s*u - 4*Nc*s*u) + 8*Nc**4*u**4*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) + 8*Nc**4*u**2/(4*Nc**3*s*u - 4*Nc*s*u) - 2*pi**2*Nc**3*s/(12*Nc**2*u - 12*u) - 4*Nc**3*s*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*u - 4*u) + 4*Nc**3*s*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*u - 4*u) + 2*Nc**3*s*log(s/(s + t + u))**2/(4*Nc**2*u - 4*u) - 4*Nc**3*s*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*u - 4*u) + 4*Nc**3*s*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) - 4*Nc**3*s*log(s/(s + t + u))/(4*Nc**2*u - 4*u) + 2*Nc**3*s*log(-u/(s + t + u))**2/(4*Nc**2*u - 4*u) - 4*Nc**3*s*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) - 10*Nc**3*s/(4*Nc**2*u - 4*u) - 4*pi**2*Nc**3*t**2/(12*Nc**2*s*u - 12*s*u) - 8*Nc**3*t**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*s*u - 4*s*u) + 8*Nc**3*t**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*s*u - 4*s*u) + 4*Nc**3*t**2*log(s/(s + t + u))**2/(4*Nc**2*s*u - 4*s*u) - 8*Nc**3*t**2*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*s*u - 4*s*u) + 8*Nc**3*t**2*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*s*u - 4*s*u) - 8*Nc**3*t**2*log(s/(s + t + u))/(4*Nc**2*s*u - 4*s*u) + 4*Nc**3*t**2*log(-u/(s + t + u))**2/(4*Nc**2*s*u - 4*s*u) - 8*Nc**3*t**2*log(-u/(s + t + u))/(4*Nc**2*s*u - 4*s*u) - 4*Nc**3*t**2/(4*Nc**2*s*u - 4*s*u) - 4*pi**2*Nc**3*t/(12*Nc**2*u - 12*u) - 8*Nc**3*t*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*u - 4*u) + 8*Nc**3*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*u - 4*u) + 4*Nc**3*t*log(s/(s + t + u))**2/(4*Nc**2*u - 4*u) - 8*Nc**3*t*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*u - 4*u) + 8*Nc**3*t*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) - 8*Nc**3*t*log(s/(s + t + u))/(4*Nc**2*u - 4*u) + 4*Nc**3*t*log(-u/(s + t + u))**2/(4*Nc**2*u - 4*u) - 8*Nc**3*t*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) - 4*Nc**3*t/(4*Nc**2*u - 4*u) - 4*pi**2*Nc**3*t/(12*Nc**2*s - 12*s) - 8*Nc**3*t*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*s - 4*s) + 8*Nc**3*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*s - 4*s) + 4*Nc**3*t*log(s/(s + t + u))**2/(4*Nc**2*s - 4*s) - 8*Nc**3*t*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*s - 4*s) + 8*Nc**3*t*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) - 8*Nc**3*t*log(s/(s + t + u))/(4*Nc**2*s - 4*s) + 4*Nc**3*t*log(-u/(s + t + u))**2/(4*Nc**2*s - 4*s) - 8*Nc**3*t*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) - 4*Nc**3*t/(4*Nc**2*s - 4*s) - 2*pi**2*Nc**3*u/(12*Nc**2*s - 12*s) - 4*Nc**3*u*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*s - 4*s) + 4*Nc**3*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*s - 4*s) + 2*Nc**3*u*log(s/(s + t + u))**2/(4*Nc**2*s - 4*s) - 4*Nc**3*u*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*s - 4*s) + 4*Nc**3*u*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) - 4*Nc**3*u*log(s/(s + t + u))/(4*Nc**2*s - 4*s) + 2*Nc**3*u*log(-u/(s + t + u))**2/(4*Nc**2*s - 4*s) - 4*Nc**3*u*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) - 10*Nc**3*u/(4*Nc**2*s - 4*s) - 16*Nc**3/(4*Nc**2 - 4) - 20*Nc**2*s**4*t/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 20*Nc**2*s**4*u/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 8*Nc**2*s**4*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) - 8*Nc**2*s**4*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) - 60*Nc**2*s**3*t**2/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 76*Nc**2*s**3*t*u/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 24*Nc**2*s**3*t*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) - 8*Nc**2*s**3*t*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) - 20*Nc**2*s**3*u**2/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 8*Nc**2*s**3*u*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) - 24*Nc**2*s**3*u*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) - 80*Nc**2*s**2*t**3/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 164*Nc**2*s**2*t**2*u/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 8*Nc**2*s**2*t**2*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) - 32*Nc**2*s**2*t**2*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) - 8*Nc**2*s**2*t**2*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) - 104*Nc**2*s**2*t*u**2/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 4*Nc**2*s**2*t*u*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) - 8*Nc**2*s**2*t*u*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) - 8*Nc**2*s**2*t*u*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) - 20*Nc**2*s**2*u**3/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 32*Nc**2*s**2*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) - 12*Nc**2*s**2/(4*Nc**3*s*u - 4*Nc*s*u) - 40*Nc**2*s*t**4/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 152*Nc**2*s*t**3*u/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 8*Nc**2*s*t**3*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) - 24*Nc**2*s*t**3*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) - 164*Nc**2*s*t**2*u**2/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 8*Nc**2*s*t**2*u*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) - 8*Nc**2*s*t**2*u*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) - 8*Nc**2*s*t**2*u*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) - 76*Nc**2*s*t*u**3/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 8*Nc**2*s*t*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) - 4*Nc**2*s*t*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) - 8*Nc**2*s*t*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) - 24*Nc**2*s*t/(4*Nc**3*s*u - 4*Nc*s*u) - 20*Nc**2*s*u**4/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 8*Nc**2*s*u**3*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) - 24*Nc**2*s*u**3*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) - 40*Nc**2*t**4*u/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 8*Nc**2*t**4*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) - 8*Nc**2*t**4*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) - 80*Nc**2*t**3*u**2/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 24*Nc**2*t**3*u*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) - 8*Nc**2*t**3*u*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) - 60*Nc**2*t**2*u**3/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 32*Nc**2*t**2*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) - 8*Nc**2*t**2*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) - 8*Nc**2*t**2*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) - 24*Nc**2*t**2/(4*Nc**3*s*u - 4*Nc*s*u) - 20*Nc**2*t*u**4/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 24*Nc**2*t*u**3*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) - 8*Nc**2*t*u**3*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) - 24*Nc**2*t*u/(4*Nc**3*s*u - 4*Nc*s*u) - 8*Nc**2*u**4*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) - 8*Nc**2*u**4*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) - 12*Nc**2*u**2/(4*Nc**3*s*u - 4*Nc*s*u) - 11*Nc*fM2*s/(6*u) - 11*Nc*fM2*t/(3*u) - 11*Nc*fM2*t**2/(3*s*u) - 11*Nc*fM2*t/(3*s) - 11*Nc*fM2*u/(6*s) + 8*Nc*s*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*u - 4*u) + 4*Nc*s*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*u - 4*u) - 4*Nc*s*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*u - 4*u) - 2*Nc*s*log(s/(s + t + u))**2/(4*Nc**2*u - 4*u) + 4*Nc*s*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*u - 4*u) - 4*Nc*s*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) + 4*Nc*s*log(s/(s + t + u))/(4*Nc**2*u - 4*u) - 2*Nc*s*log(-t/(s + t + u))**2/(4*Nc**2*u - 4*u) - 4*Nc*s*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) + 4*Nc*s*log(-t/(s + t + u))/(4*Nc**2*u - 4*u) - 2*Nc*s*log(-u/(s + t + u))**2/(4*Nc**2*u - 4*u) + 4*Nc*s*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) + 12*Nc*s/(4*Nc**2*u - 4*u) + 2*pi**2*Nc*s/(4*Nc**2*u - 4*u) - 11*Nc*s/(6*u) + 16*Nc*t**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*s*u - 4*s*u) + 16*Nc*t**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*s*u - 4*s*u) - 16*Nc*t**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*s*u - 4*s*u) - 4*Nc*t**2*log(s/(s + t + u))**2/(4*Nc**2*s*u - 4*s*u) + 8*Nc*t**2*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*s*u - 4*s*u) - 8*Nc*t**2*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*s*u - 4*s*u) + 8*Nc*t**2*log(s/(s + t + u))/(4*Nc**2*s*u - 4*s*u) - 4*Nc*t**2*log(-t/(s + t + u))**2/(4*Nc**2*s*u - 4*s*u) - 8*Nc*t**2*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*s*u - 4*s*u) + 8*Nc*t**2*log(-t/(s + t + u))/(4*Nc**2*s*u - 4*s*u) - 4*Nc*t**2*log(-u/(s + t + u))**2/(4*Nc**2*s*u - 4*s*u) + 8*Nc*t**2*log(-u/(s + t + u))/(4*Nc**2*s*u - 4*s*u) + 4*pi**2*Nc*t**2/(4*Nc**2*s*u - 4*s*u) + 16*Nc*t*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*u - 4*u) + 8*Nc*t*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*u - 4*u) - 8*Nc*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*u - 4*u) - 4*Nc*t*log(s/(s + t + u))**2/(4*Nc**2*u - 4*u) + 8*Nc*t*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*u - 4*u) - 8*Nc*t*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) + 8*Nc*t*log(s/(s + t + u))/(4*Nc**2*u - 4*u) - 4*Nc*t*log(-t/(s + t + u))**2/(4*Nc**2*u - 4*u) - 8*Nc*t*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) + 8*Nc*t*log(-t/(s + t + u))/(4*Nc**2*u - 4*u) - 4*Nc*t*log(-u/(s + t + u))**2/(4*Nc**2*u - 4*u) + 8*Nc*t*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) + 4*pi**2*Nc*t/(4*Nc**2*u - 4*u) + 8*Nc*t*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*s - 4*s) + 8*Nc*t*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*s - 4*s) - 16*Nc*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*s - 4*s) - 4*Nc*t*log(s/(s + t + u))**2/(4*Nc**2*s - 4*s) + 8*Nc*t*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*s - 4*s) - 8*Nc*t*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) + 8*Nc*t*log(s/(s + t + u))/(4*Nc**2*s - 4*s) - 4*Nc*t*log(-t/(s + t + u))**2/(4*Nc**2*s - 4*s) + 8*Nc*t*log(-t/(s + t + u))/(4*Nc**2*s - 4*s) - 4*Nc*t*log(-u/(s + t + u))**2/(4*Nc**2*s - 4*s) + 8*Nc*t*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) + 4*Nc*u*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*s - 4*s) + 4*Nc*u*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*s - 4*s) - 8*Nc*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*s - 4*s) - 2*Nc*u*log(s/(s + t + u))**2/(4*Nc**2*s - 4*s) + 4*Nc*u*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2*s - 4*s) - 4*Nc*u*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) + 4*Nc*u*log(s/(s + t + u))/(4*Nc**2*s - 4*s) - 2*Nc*u*log(-t/(s + t + u))**2/(4*Nc**2*s - 4*s) + 4*Nc*u*log(-t/(s + t + u))/(4*Nc**2*s - 4*s) - 2*Nc*u*log(-u/(s + t + u))**2/(4*Nc**2*s - 4*s) + 4*Nc*u*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) + 12*Nc*u/(4*Nc**2*s - 4*s) - 11*Nc/3 + 24*Nc/(4*Nc**2 - 4) - 11*Nc*u/(6*s) + 2*fM2*nfTR*s/(3*u) + 4*fM2*nfTR*t/(3*u) + 4*fM2*nfTR*t**2/(3*s*u) + 4*fM2*nfTR*t/(3*s) + 2*fM2*nfTR*u/(3*s) + 2*nfTR*s/(3*u) + 4*nfTR/3 + 2*nfTR*u/(3*s) + 10*s**4*t/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 10*s**4*u/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 8*s**4*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) + 32*s**3*t**2/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 36*s**3*t*u/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 8*s**3*t*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) + 6*s**3*u**2/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 24*s**3*u*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) + 42*s**2*t**3/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 80*s**2*t**2*u/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 8*s**2*t**2*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) + 44*s**2*t*u**2/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 4*s**2*t*u*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) - 8*s**2*t*u*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) + 8*s**2*t*u*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) + 6*s**2*u**3/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 2*s**2*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) - 2*s**2*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) + 32*s**2*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) + 4*s**2/(4*Nc**3*s*u - 4*Nc*s*u) + 20*s*t**4/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 76*s*t**3*u/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 80*s*t**2*u**2/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 8*s*t**2*u*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) - 8*s*t**2*u*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) + 8*s*t**2*u*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) + 36*s*t*u**3/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) - 8*s*t*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2*u + 8*Nc**3*s*t*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s*t**2*u - 8*Nc*s*t*u**2 - 4*Nc*s*u**3) - 4*s*t*u**2*log(-u/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*t*u + 4*Nc**3*s*t**2*u - 4*Nc*s**3*u - 8*Nc*s**2*t*u - 4*Nc*s*t**2*u) + 8*s*t*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) + 8*s*t/(4*Nc**3*s*u - 4*Nc*s*u) + 10*s*u**4/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 24*s*u**3*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) - 4*pi**2*s/(12*Nc**3*u - 12*Nc*u) - 4*s*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3*u - 4*Nc*u) - 4*s*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3*u - 4*Nc*u) + 2*s*log(-t/(s + t + u))**2/(4*Nc**3*u - 4*Nc*u) + 4*s*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*u - 4*Nc*u) - 4*s*log(-t/(s + t + u))/(4*Nc**3*u - 4*Nc*u) - 2*s/(4*Nc**3*u - 4*Nc*u) + 20*t**4*u/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 42*t**3*u**2/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 32*t**2*u**3/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 8*t**2*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) - 8*pi**2*t**2/(12*Nc**3*s*u - 12*Nc*s*u) - 8*t**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3*s*u - 4*Nc*s*u) - 16*t**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3*s*u - 4*Nc*s*u) + 8*t**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3*s*u - 4*Nc*s*u) + 4*t**2*log(-t/(s + t + u))**2/(4*Nc**3*s*u - 4*Nc*s*u) + 8*t**2*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*s*u - 4*Nc*s*u) - 8*t**2*log(-t/(s + t + u))/(4*Nc**3*s*u - 4*Nc*s*u) + 12*t**2/(4*Nc**3*s*u - 4*Nc*s*u) + 10*t*u**4/(4*Nc**3*s**3*t*u + 4*Nc**3*s**3*u**2 + 4*Nc**3*s**2*t**2*u + 8*Nc**3*s**2*t*u**2 + 4*Nc**3*s**2*u**3 + 4*Nc**3*s*t**2*u**2 + 4*Nc**3*s*t*u**3 - 4*Nc*s**3*t*u - 4*Nc*s**3*u**2 - 4*Nc*s**2*t**2*u - 8*Nc*s**2*t*u**2 - 4*Nc*s**2*u**3 - 4*Nc*s*t**2*u**2 - 4*Nc*s*t*u**3) + 8*t*u**3*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) + 8*t*u/(4*Nc**3*s*u - 4*Nc*s*u) - 8*pi**2*t/(12*Nc**3*u - 12*Nc*u) - 8*t*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3*u - 4*Nc*u) - 8*t*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3*u - 4*Nc*u) + 4*t*log(-t/(s + t + u))**2/(4*Nc**3*u - 4*Nc*u) + 8*t*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*u - 4*Nc*u) - 8*t*log(-t/(s + t + u))/(4*Nc**3*u - 4*Nc*u) + 4*t/(4*Nc**3*u - 4*Nc*u) + 4*pi**2*t/(12*Nc**3*s - 12*Nc*s) - 8*t*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3*s - 4*Nc*s) + 8*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3*s - 4*Nc*s) + 4*t*log(-t/(s + t + u))**2/(4*Nc**3*s - 4*Nc*s) - 8*t*log(-t/(s + t + u))/(4*Nc**3*s - 4*Nc*s) + 4*t/(4*Nc**3*s - 4*Nc*s) + 8*u**4*log(-t/(s + t + u))/(4*Nc**3*s**3*u + 8*Nc**3*s**2*u**2 + 4*Nc**3*s*u**3 - 4*Nc*s**3*u - 8*Nc*s**2*u**2 - 4*Nc*s*u**3) + 4*u**2/(4*Nc**3*s*u - 4*Nc*s*u) + 2*pi**2*u/(12*Nc**3*s - 12*Nc*s) - 4*u*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3*s - 4*Nc*s) + 4*u*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3*s - 4*Nc*s) + 2*u*log(-t/(s + t + u))**2/(4*Nc**3*s - 4*Nc*s) - 4*u*log(-t/(s + t + u))/(4*Nc**3*s - 4*Nc*s) - 2*u/(4*Nc**3*s - 4*Nc*s) - 8/(4*Nc**3 - 4*Nc) + (8*Nc**4*s**2/(4*Nc**3*s*u - 4*Nc*s*u) + 16*Nc**4*s*t/(4*Nc**3*s*u - 4*Nc*s*u) + 16*Nc**4*t**2/(4*Nc**3*s*u - 4*Nc*s*u) + 16*Nc**4*t*u/(4*Nc**3*s*u - 4*Nc*s*u) + 8*Nc**4*u**2/(4*Nc**3*s*u - 4*Nc*s*u) - 4*Nc**3*s*log(s/(s + t + u))/(4*Nc**2*u - 4*u) - 4*Nc**3*s*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) - 10*Nc**3*s/(4*Nc**2*u - 4*u) - 8*Nc**3*t**2*log(s/(s + t + u))/(4*Nc**2*s*u - 4*s*u) - 8*Nc**3*t**2*log(-u/(s + t + u))/(4*Nc**2*s*u - 4*s*u) - 4*Nc**3*t**2/(4*Nc**2*s*u - 4*s*u) - 8*Nc**3*t*log(s/(s + t + u))/(4*Nc**2*u - 4*u) - 8*Nc**3*t*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) - 4*Nc**3*t/(4*Nc**2*u - 4*u) - 8*Nc**3*t*log(s/(s + t + u))/(4*Nc**2*s - 4*s) - 8*Nc**3*t*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) - 4*Nc**3*t/(4*Nc**2*s - 4*s) - 4*Nc**3*u*log(s/(s + t + u))/(4*Nc**2*s - 4*s) - 4*Nc**3*u*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) - 10*Nc**3*u/(4*Nc**2*s - 4*s) - 16*Nc**3/(4*Nc**2 - 4) - 12*Nc**2*s**2/(4*Nc**3*s*u - 4*Nc*s*u) - 24*Nc**2*s*t/(4*Nc**3*s*u - 4*Nc*s*u) - 24*Nc**2*t**2/(4*Nc**3*s*u - 4*Nc*s*u) - 24*Nc**2*t*u/(4*Nc**3*s*u - 4*Nc*s*u) - 12*Nc**2*u**2/(4*Nc**3*s*u - 4*Nc*s*u) + 4*Nc*s*log(s/(s + t + u))/(4*Nc**2*u - 4*u) + 4*Nc*s*log(-t/(s + t + u))/(4*Nc**2*u - 4*u) + 4*Nc*s*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) + 12*Nc*s/(4*Nc**2*u - 4*u) + 11*Nc*s/(6*u) + 8*Nc*t**2*log(s/(s + t + u))/(4*Nc**2*s*u - 4*s*u) + 8*Nc*t**2*log(-t/(s + t + u))/(4*Nc**2*s*u - 4*s*u) + 8*Nc*t**2*log(-u/(s + t + u))/(4*Nc**2*s*u - 4*s*u) + 8*Nc*t*log(s/(s + t + u))/(4*Nc**2*u - 4*u) + 8*Nc*t*log(-t/(s + t + u))/(4*Nc**2*u - 4*u) + 8*Nc*t*log(-u/(s + t + u))/(4*Nc**2*u - 4*u) + 8*Nc*t*log(s/(s + t + u))/(4*Nc**2*s - 4*s) + 8*Nc*t*log(-t/(s + t + u))/(4*Nc**2*s - 4*s) + 8*Nc*t*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) + 11*Nc*t/(3*u) + 4*Nc*u*log(s/(s + t + u))/(4*Nc**2*s - 4*s) + 4*Nc*u*log(-t/(s + t + u))/(4*Nc**2*s - 4*s) + 4*Nc*u*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) + 12*Nc*u/(4*Nc**2*s - 4*s) + 24*Nc/(4*Nc**2 - 4) + 11*Nc*t**2/(3*s*u) + 11*Nc*t/(3*s) + 11*Nc*u/(6*s) - 2*nfTR*s/(3*u) - 4*nfTR*t/(3*u) - 4*nfTR*t**2/(3*s*u) - 4*nfTR*t/(3*s) - 2*nfTR*u/(3*s) + 4*s**2/(4*Nc**3*s*u - 4*Nc*s*u) + 8*s*t/(4*Nc**3*s*u - 4*Nc*s*u) - 4*s*log(-t/(s + t + u))/(4*Nc**3*u - 4*Nc*u) - 2*s/(4*Nc**3*u - 4*Nc*u) - 8*t**2*log(-t/(s + t + u))/(4*Nc**3*s*u - 4*Nc*s*u) + 12*t**2/(4*Nc**3*s*u - 4*Nc*s*u) + 8*t*u/(4*Nc**3*s*u - 4*Nc*s*u) - 8*t*log(-t/(s + t + u))/(4*Nc**3*u - 4*Nc*u) + 4*t/(4*Nc**3*u - 4*Nc*u) - 8*t*log(-t/(s + t + u))/(4*Nc**3*s - 4*Nc*s) + 4*t/(4*Nc**3*s - 4*Nc*s) + 4*u**2/(4*Nc**3*s*u - 4*Nc*s*u) - 4*u*log(-t/(s + t + u))/(4*Nc**3*s - 4*Nc*s) - 2*u/(4*Nc**3*s - 4*Nc*s) - 8/(4*Nc**3 - 4*Nc))/eps + (8*Nc**4*s**2/(4*Nc**3*s*u - 4*Nc*s*u) + 16*Nc**4*s*t/(4*Nc**3*s*u - 4*Nc*s*u) + 16*Nc**4*t**2/(4*Nc**3*s*u - 4*Nc*s*u) + 16*Nc**4*t*u/(4*Nc**3*s*u - 4*Nc*s*u) + 8*Nc**4*u**2/(4*Nc**3*s*u - 4*Nc*s*u) - 12*Nc**2*s**2/(4*Nc**3*s*u - 4*Nc*s*u) - 24*Nc**2*s*t/(4*Nc**3*s*u - 4*Nc*s*u) - 24*Nc**2*t**2/(4*Nc**3*s*u - 4*Nc*s*u) - 24*Nc**2*t*u/(4*Nc**3*s*u - 4*Nc*s*u) - 12*Nc**2*u**2/(4*Nc**3*s*u - 4*Nc*s*u) + 4*s**2/(4*Nc**3*s*u - 4*Nc*s*u) + 8*s*t/(4*Nc**3*s*u - 4*Nc*s*u) + 8*t**2/(4*Nc**3*s*u - 4*Nc*s*u) + 8*t*u/(4*Nc**3*s*u - 4*Nc*s*u) + 4*u**2/(4*Nc**3*s*u - 4*Nc*s*u))/eps**2

[B^{L1}_{gq}]
-2*Nc**4*s**3*t*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) + 15*Nc**4*s**2*t**2/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t**2 + 4*Nc**3*s*t*u - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t**2 - 4*Nc*s*t*u) + 2*Nc**4*s**2*t**2*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - 2*Nc**4*s**2*t**2*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) + 14*Nc**4*s**2*t*u/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t**2 + 4*Nc**3*s*t*u - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t**2 - 4*Nc*s*t*u) + Nc**4*s**2*t*u*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + Nc**4*s**2*t*u*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) + 16*Nc**4*s*t**3/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t**2 + 4*Nc**3*s*t*u - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t**2 - 4*Nc*s*t*u) + 15*Nc**4*s*t**2*u/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t**2 + 4*Nc**3*s*t*u - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t**2 - 4*Nc*s*t*u) - 2*Nc**4*s*t**2*u*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + 2*Nc**4*s*t**2*u*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 2*Nc**4*s*t*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + 8*Nc**4*t/(4*Nc**3 - 4*Nc) - 2*pi**2*Nc**3*t/(12*Nc**2 - 12) - 4*Nc**3*t*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2 - 4) + 4*Nc**3*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2 - 4) + 2*Nc**3*t*log(s/(s + t + u))**2/(4*Nc**2 - 4) - 4*Nc**3*t*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2 - 4) + 4*Nc**3*t*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2 - 4) - 4*Nc**3*t*log(s/(s + t + u))/(4*Nc**2 - 4) + 2*Nc**3*t*log(-u/(s + t + u))**2/(4*Nc**2 - 4) - 4*Nc**3*t*log(-u/(s + t + u))/(4*Nc**2 - 4) + 6*Nc**3*t/(4*Nc**2 - 4) + 4*Nc**2*s**3*t*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 30*Nc**2*s**2*t**2/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t**2 + 4*Nc**3*s*t*u - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t**2 - 4*Nc*s*t*u) - 2*Nc**2*s**2*t**2*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + 4*Nc**2*s**2*t**2*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 28*Nc**2*s**2*t*u/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t**2 + 4*Nc**3*s*t*u - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t**2 - 4*Nc*s*t*u) - 32*Nc**2*s*t**3/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t**2 + 4*Nc**3*s*t*u - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t**2 - 4*Nc*s*t*u) - 30*Nc**2*s*t**2*u/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t**2 + 4*Nc**3*s*t*u - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t**2 - 4*Nc*s*t*u) + 4*Nc**2*s*t**2*u*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - 2*Nc**2*s*t**2*u*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) + 4*Nc**2*s*t*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - 12*Nc**2*t/(4*Nc**3 - 4*Nc) - 11*Nc*fM2*t/6 + 11*Nc*t/6 + 6*Nc*t*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2 - 4) + 4*Nc*t*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2 - 4) - 6*Nc*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2 - 4) - 2*Nc*t*log(s/(s + t + u))**2/(4*Nc**2 - 4) + 4*Nc*t*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2 - 4) - 4*Nc*t*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2 - 4) + 4*Nc*t*log(s/(s + t + u))/(4*Nc**2 - 4) - 2*Nc*t*log(-t/(s + t + u))**2/(4*Nc**2 - 4) - 2*Nc*t*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2 - 4) + 8*Nc*t*log(-t/(s + t + u))/(4*Nc**2 - 4) - 2*Nc*t*log(-u/(s + t + u))**2/(4*Nc**2 - 4) + 4*Nc*t*log(-u/(s + t + u))/(4*Nc**2 - 4) - 12*Nc*t/(4*Nc**2 - 4) + pi**2*Nc*t/(4*Nc**2 - 4) + 2*fM2*nfTR*t/3 - 2*nfTR*t/3 - 2*s**3*t*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) + 15*s**2*t**2/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t**2 + 4*Nc**3*s*t*u - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t**2 - 4*Nc*s*t*u) - 2*s**2*t**2*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) + 14*s**2*t*u/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t**2 + 4*Nc**3*s*t*u - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t**2 - 4*Nc*s*t*u) - s**2*t*u*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - s**2*t*u*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) + 16*s*t**3/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t**2 + 4*Nc**3*s*t*u - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t**2 - 4*Nc*s*t*u) + 15*s*t**2*u/(4*Nc**3*s**2*t + 4*Nc**3*s**2*u + 4*Nc**3*s*t**2 + 4*Nc**3*s*t*u - 4*Nc*s**2*t - 4*Nc*s**2*u - 4*Nc*s*t**2 - 4*Nc*s*t*u) - 2*s*t**2*u*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - 2*s*t*u**2*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - pi**2*t/(12*Nc**3 - 12*Nc) - 2*t*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3 - 4*Nc) - 4*t*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3 - 4*Nc) + 2*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3 - 4*Nc) + 2*t*log(-t/(s + t + u))**2/(4*Nc**3 - 4*Nc) + 2*t*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3 - 4*Nc) - 8*t*log(-t/(s + t + u))/(4*Nc**3 - 4*Nc) + 10*t/(4*Nc**3 - 4*Nc) + (8*Nc**4*t/(4*Nc**3 - 4*Nc) - 4*Nc**3*t*log(s/(s + t + u))/(4*Nc**2 - 4) - 4*Nc**3*t*log(-u/(s + t + u))/(4*Nc**2 - 4) + 6*Nc**3*t/(4*Nc**2 - 4) - 12*Nc**2*t/(4*Nc**3 - 4*Nc) + 11*Nc*t/6 + 4*Nc*t*log(s/(s + t + u))/(4*Nc**2 - 4) + 4*Nc*t*log(-t/(s + t + u))/(4*Nc**2 - 4) + 4*Nc*t*log(-u/(s + t + u))/(4*Nc**2 - 4) - 12*Nc*t/(4*Nc**2 - 4) - 2*nfTR*t/3 - 4*t*log(-t/(s + t + u))/(4*Nc**3 - 4*Nc) + 10*t/(4*Nc**3 - 4*Nc))/eps + (8*Nc**4*t/(4*Nc**3 - 4*Nc) - 12*Nc**2*t/(4*Nc**3 - 4*Nc) + 4*t/(4*Nc**3 - 4*Nc))/eps**2

[B^{L2}_{gq}]
4*Nc**4*s**2*t/(4*Nc**3*s**2 + 4*Nc**3*s*u - 4*Nc*s**2 - 4*Nc*s*u) + 4*Nc**4*s*t*u/(4*Nc**3*s**2 + 4*Nc**3*s*u - 4*Nc*s**2 - 4*Nc*s*u) + 4*Nc**4*t/(4*Nc**3 - 4*Nc) - pi**2*Nc**3*t/(12*Nc**2 - 12) - 2*Nc**3*t*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2 - 4) + 2*Nc**3*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2 - 4) + Nc**3*t*log(s/(s + t + u))**2/(4*Nc**2 - 4) - 2*Nc**3*t*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2 - 4) + 2*Nc**3*t*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2 - 4) + Nc**3*t*log(-u/(s + t + u))**2/(4*Nc**2 - 4) - 2*Nc**3*t*log(-u/(s + t + u))/(4*Nc**2 - 4) - Nc**3*t/(4*Nc**2 - 4) + 2*Nc**2*s**2*t**2*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) - 2*Nc**2*s**2*t*u*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) - 8*Nc**2*s**2*t/(4*Nc**3*s**2 + 4*Nc**3*s*u - 4*Nc*s**2 - 4*Nc*s*u) - 2*Nc**2*s*t*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) - 10*Nc**2*s*t*u/(4*Nc**3*s**2 + 4*Nc**3*s*u - 4*Nc*s**2 - 4*Nc*s*u) - 6*Nc**2*t/(4*Nc**3 - 4*Nc) - 11*Nc*fM2*t/12 - 2*Nc*t**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*s - 4*s) - 2*Nc*t**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*s - 4*s) + 2*Nc*t**2*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) - pi**2*Nc*t**2/(4*Nc**2*s - 4*s) + 2*Nc*t*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2 - 4) + 2*Nc*t*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2 - 4) - 4*Nc*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2 - 4) - Nc*t*log(s/(s + t + u))**2/(4*Nc**2 - 4) + 2*Nc*t*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2 - 4) - 2*Nc*t*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2 - 4) - Nc*t*log(-t/(s + t + u))**2/(4*Nc**2 - 4) + 2*Nc*t*log(-t/(s + t + u))/(4*Nc**2 - 4) - Nc*t*log(-u/(s + t + u))**2/(4*Nc**2 - 4) + 4*Nc*t*log(-u/(s + t + u))/(4*Nc**2 - 4) + fM2*nfTR*t/3 - 2*s**2*t**2*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 2*s**2*t*u*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 4*s**2*t/(4*Nc**3*s**2 + 4*Nc**3*s*u - 4*Nc*s**2 - 4*Nc*s*u) + 2*s*t*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 6*s*t*u/(4*Nc**3*s**2 + 4*Nc**3*s*u - 4*Nc*s**2 - 4*Nc*s*u) + 2*t**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3*s - 4*Nc*s) + 2*t**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3*s - 4*Nc*s) - 2*t**2*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*s - 4*Nc*s) + pi**2*t**2/(4*Nc**3*s - 4*Nc*s) + pi**2*t/(12*Nc**3 - 12*Nc) - 2*t*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3 - 4*Nc) + 2*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3 - 4*Nc) + t*log(-t/(s + t + u))**2/(4*Nc**3 - 4*Nc) - 2*t*log(-t/(s + t + u))/(4*Nc**3 - 4*Nc) - 2*t*log(-u/(s + t + u))/(4*Nc**3 - 4*Nc) + 3*t/(4*Nc**3 - 4*Nc) + (4*Nc**4*t/(4*Nc**3 - 4*Nc) - 2*Nc**3*t*log(s/(s + t + u))/(4*Nc**2 - 4) - 2*Nc**3*t*log(-u/(s + t + u))/(4*Nc**2 - 4) - Nc**3*t/(4*Nc**2 - 4) - 6*Nc**2*t/(4*Nc**3 - 4*Nc) + 11*Nc*t/12 + 2*Nc*t*log(s/(s + t + u))/(4*Nc**2 - 4) + 2*Nc*t*log(-t/(s + t + u))/(4*Nc**2 - 4) + 2*Nc*t*log(-u/(s + t + u))/(4*Nc**2 - 4) - nfTR*t/3 - 2*t*log(-t/(s + t + u))/(4*Nc**3 - 4*Nc) + 3*t/(4*Nc**3 - 4*Nc))/eps + (4*Nc**4*t/(4*Nc**3 - 4*Nc) - 6*Nc**2*t/(4*Nc**3 - 4*Nc) + 2*t/(4*Nc**3 - 4*Nc))/eps**2

[B^{L12}_{gq}]
-15*Nc**4*s**3*t**2/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 14*Nc**4*s**3*t*u/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 4*Nc**4*s**3*t*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 16*Nc**4*s**2*t**3/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 30*Nc**4*s**2*t**2*u/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 2*Nc**4*s**2*t**2*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + 6*Nc**4*s**2*t**2*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 14*Nc**4*s**2*t*u**2/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - Nc**4*s**2*t*u*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - Nc**4*s**2*t*u*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 16*Nc**4*s*t**3*u/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 2*Nc**4*s*t**3*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + 2*Nc**4*s*t**3*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 15*Nc**4*s*t**2*u**2/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 2*Nc**4*s*t**2*u*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - 2*Nc**4*s*t**2*u*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 8*Nc**4*t/(4*Nc**3 - 4*Nc) + 2*pi**2*Nc**3*t/(12*Nc**2 - 12) + 4*Nc**3*t*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2 - 4) - 4*Nc**3*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2 - 4) - 2*Nc**3*t*log(s/(s + t + u))**2/(4*Nc**2 - 4) + 4*Nc**3*t*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2 - 4) - 4*Nc**3*t*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2 - 4) + 4*Nc**3*t*log(s/(s + t + u))/(4*Nc**2 - 4) - 2*Nc**3*t*log(-u/(s + t + u))**2/(4*Nc**2 - 4) + 4*Nc**3*t*log(-u/(s + t + u))/(4*Nc**2 - 4) - 6*Nc**3*t/(4*Nc**2 - 4) + 28*Nc**2*s**3*t**2/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 26*Nc**2*s**3*t*u/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 6*Nc**2*s**3*t*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) - 8*Nc**2*s**3*t*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) + 30*Nc**2*s**2*t**3/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 60*Nc**2*s**2*t**2*u/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 2*Nc**2*s**2*t**2*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - 2*Nc**2*s**2*t**2*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) - 12*Nc**2*s**2*t**2*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) + 30*Nc**2*s**2*t*u**2/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 8*Nc**2*s**2*t*u*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 34*Nc**2*s*t**3*u/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 4*Nc**2*s*t**3*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - 4*Nc**2*s*t**3*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) + 32*Nc**2*s*t**2*u**2/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 4*Nc**2*s*t**2*u*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + 2*Nc**2*s*t**2*u*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 2*Nc**2*s*t**2*u*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 2*Nc**2*s*t*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 12*Nc**2*t/(4*Nc**3 - 4*Nc) + 11*Nc*fM2*t/6 - 2*Nc*t**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*u - 4*u) + 2*Nc*t**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2*u - 4*u) + 2*Nc*t**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2*s - 4*s) + 2*Nc*t**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2*s - 4*s) - 2*Nc*t**2*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2*s - 4*s) + pi**2*Nc*t**2/(4*Nc**2*s - 4*s) - 11*Nc*t/6 - 4*Nc*t*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**2 - 4) - 4*Nc*t*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**2 - 4) + 8*Nc*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**2 - 4) + 2*Nc*t*log(s/(s + t + u))**2/(4*Nc**2 - 4) - 4*Nc*t*log(s/(s + t + u))*log(-t/(s + t + u))/(4*Nc**2 - 4) + 4*Nc*t*log(s/(s + t + u))*log(-u/(s + t + u))/(4*Nc**2 - 4) - 4*Nc*t*log(s/(s + t + u))/(4*Nc**2 - 4) + 2*Nc*t*log(-t/(s + t + u))**2/(4*Nc**2 - 4) - 4*Nc*t*log(-t/(s + t + u))/(4*Nc**2 - 4) + 2*Nc*t*log(-u/(s + t + u))**2/(4*Nc**2 - 4) - 4*Nc*t*log(-u/(s + t + u))/(4*Nc**2 - 4) + 12*Nc*t/(4*Nc**2 - 4) - 2*fM2*nfTR*t/3 + 2*nfTR*t/3 - 13*s**3*t**2/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 12*s**3*t*u/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 6*s**3*t*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 4*s**3*t*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 14*s**2*t**3/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 30*s**2*t**2*u/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) + 2*s**2*t**2*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 6*s**2*t**2*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 16*s**2*t*u**2/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) + s**2*t*u*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + 8*s**2*t*u*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + s**2*t*u*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 18*s*t**3*u/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 2*s*t**3*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) + 2*s*t**3*log(-u/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*t + 4*Nc**3*s*t**2 - 4*Nc*s**3 - 8*Nc*s**2*t - 4*Nc*s*t**2) - 17*s*t**2*u**2/(4*Nc**3*s**3*t + 4*Nc**3*s**3*u + 4*Nc**3*s**2*t**2 + 8*Nc**3*s**2*t*u + 4*Nc**3*s**2*u**2 + 4*Nc**3*s*t**2*u + 4*Nc**3*s*t*u**2 - 4*Nc*s**3*t - 4*Nc*s**3*u - 4*Nc*s**2*t**2 - 8*Nc*s**2*t*u - 4*Nc*s**2*u**2 - 4*Nc*s*t**2*u - 4*Nc*s*t*u**2) - 2*s*t**2*u*log(s/(s + t + u))/(4*Nc**3*s*t**2 + 8*Nc**3*s*t*u + 4*Nc**3*s*u**2 - 4*Nc*s*t**2 - 8*Nc*s*t*u - 4*Nc*s*u**2) - 2*s*t**2*u*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 2*s*t*u**2*log(-t/(s + t + u))/(4*Nc**3*s**3 + 8*Nc**3*s**2*u + 4*Nc**3*s*u**2 - 4*Nc*s**3 - 8*Nc*s**2*u - 4*Nc*s*u**2) + 2*t**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3*u - 4*Nc*u) - 2*t**2*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3*u - 4*Nc*u) - 2*t**2*(log((s + t + u)/(s + t))**2/2 + polylog(2, (s + t + u)/(s + t)))/(4*Nc**3*s - 4*Nc*s) - 2*t**2*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3*s - 4*Nc*s) + 2*t**2*log(-t/(s + t + u))*log(-u/(s + t + u))/(4*Nc**3*s - 4*Nc*s) - pi**2*t**2/(4*Nc**3*s - 4*Nc*s) - 2*pi**2*t/(12*Nc**3 - 12*Nc) + 4*t*(log((s + t + u)/(s + u))**2/2 + polylog(2, (s + t + u)/(s + u)))/(4*Nc**3 - 4*Nc) - 4*t*(log(s/(s + t + u))**2/2 + log(s/(s + t + u))*log(-t/(-t - u)) + polylog(2, (s + t + u)/s))/(4*Nc**3 - 4*Nc) - 2*t*log(-t/(s + t + u))**2/(4*Nc**3 - 4*Nc) + 4*t*log(-t/(s + t + u))/(4*Nc**3 - 4*Nc) - 10*t/(4*Nc**3 - 4*Nc) + (-8*Nc**4*t/(4*Nc**3 - 4*Nc) + 4*Nc**3*t*log(s/(s + t + u))/(4*Nc**2 - 4) + 4*Nc**3*t*log(-u/(s + t + u))/(4*Nc**2 - 4) - 6*Nc**3*t/(4*Nc**2 - 4) + 12*Nc**2*t/(4*Nc**3 - 4*Nc) - 11*Nc*t/6 - 4*Nc*t*log(s/(s + t + u))/(4*Nc**2 - 4) - 4*Nc*t*log(-t/(s + t + u))/(4*Nc**2 - 4) - 4*Nc*t*log(-u/(s + t + u))/(4*Nc**2 - 4) + 12*Nc*t/(4*Nc**2 - 4) + 2*nfTR*t/3 + 4*t*log(-t/(s + t + u))/(4*Nc**3 - 4*Nc) - 10*t/(4*Nc**3 - 4*Nc))/eps + (-8*Nc**4*t/(4*Nc**3 - 4*Nc) + 12*Nc**2*t/(4*Nc**3 - 4*Nc) - 4*t/(4*Nc**3 - 4*Nc))/eps**2

[C^{\beta,\delta}_{q\bar q} / C^{\beta,(0)}_{q\bar q}]
-4*CF*fA*fM2 + 2*CF*fM2*ft + 2*CF*fM2*fu - 3*CF*fM2 + pi**2*CF/3 - 2*CF*fs/eps + 3*CF/eps + 2*CF/eps**2 + Nc*fA**2 - 11*Nc*fA/6 - pi**2*Nc/6 + 67*Nc/18 + Nc*fs/eps - Nc*ft/eps - Nc*fu/eps + 11*Nc/(6*eps) + Nc/eps**2 + (CF - Nc/2)*(2*fA + fs - ft - fu)**2

[C^{\beta,\delta}_{qg} / C^{\beta,(0)}_{qg}]
CF*fA**2 - 2*CF*fA*fM2 - 3*CF*fA/2 + 2*CF*fM2*fu - 3*CF*fM2/2 + 7*CF/2 - 2*CF*fu/eps + 3*CF/eps + 2*CF/eps**2 + 2*Nc*fA**2 - 2*Nc*fA*fM2 + 2*Nc*fA*fs - 2*Nc*fA*ft - 2*Nc*fA*fu + 2*Nc*fM2*ft - 11*Nc*fM2/6 + Nc*(-fs + ft + fu)**2/2 + pi**2*Nc/6 - Nc*fs/eps - Nc*ft/eps + Nc*fu/eps + 11*Nc/(6*eps) + Nc/eps**2 + 2*fM2*nfTR/3 - 2*nfTR/(3*eps)

[C^{\beta,\delta}_{gq} / C^{\beta,(0)}_{gq}]
CF*fA**2 - 2*CF*fA*fM2 - 3*CF*fA/2 + 2*CF*fM2*ft - 3*CF*fM2/2 + 7*CF/2 - 2*CF*ft/eps + 3*CF/eps + 2*CF/eps**2 + 2*Nc*fA**2 - 2*Nc*fA*fM2 + 2*Nc*fA*fs - 2*Nc*fA*ft - 2*Nc*fA*fu + 2*Nc*fM2*fu - 11*Nc*fM2/6 + Nc*(-fs + ft + fu)**2/2 + pi**2*Nc/6 - Nc*fs/eps + Nc*ft/eps - Nc*fu/eps + 11*Nc/(6*eps) + Nc/eps**2 + 2*fM2*nfTR/3 - 2*nfTR/(3*eps)


